Effective potential at three loops

I present the effective potential at three-loop order for a general renormalizable theory, using the \MSbar renormalization scheme and Landau gauge fixing. As applications and illustrative points of reference, the results are specialized to the supersymmetric Wess-Zumino model and to the Standard Model. In each case, renormalization group scale invariance provides a consistency check. In the Wess-Zumino model, the required vanishing of the minimum vacuum energy yields an additional check. For the Standard Model, I carry out the resummation of Goldstone boson contributions, which provides yet more opportunities for non-trivial checks, and obtain the minimization condition for the Higgs vacuum expectation value at full three-loop order. An infrared divergence due to doubled photon propagators appears in the three-loop Standard Model effective potential, but it does not affect the minimization condition or physical observables and can be eliminated by resummation.

==> anc/QdQ.anc <==
(* ----------------------------------------------------------------------- 

This file contains Q d/dQ of 1, 2, and 3-loop integral functions, as used
in the paper "Effective potential at three loops" by Stephen P. Martin.      

The first group of results below is for Q d/dQ of the basis functions 
A, Abar, I2, I2bar, E, F, Fbar, G, H, and K. 
These results are also given in eqs. (3.35)-(3.44) of the paper.

The second group of results below, starting at line number 111, is for 
Q d/dQ of the 89 functions listed in eq. (3.1) and appearing in the 
ancillary file functions.anc.

The last group of results below, starting at line number 1182, is for 
Q d/dQ of the 536 functions that occur in the Standard Model, consisting 
of the 89 functions mentioned above with specific values for the squared 
mass arguments, after expanding in the small squared mass argument "zero" 
(= delta) corresponding to gluons, photons, and light fermions.

The functions Abar[x,y] and I2bar[w,x,y,z] and K[w,x,u,z,v,y] are as
defined in eqs. (2.25)-(2.36) of the paper.

The basis integral functions A[x], I2[x,y,z], E[w,x,y,z], F[w,x,y,z], 
Fbar[w,x,y,z], G[v,w,x,y,z], K[w,x,u,z,v,y], and H[u,v,w,x,y,z] are as 
defined in the paper
"Evaluation of the general 3-loop vacuum Feynman integral", by
Stephen P. Martin and David G. Robertson
Phys.Rev. D95 (2017) no.1, 016008
arXiv:1610.07720 [hep-ph]

This file can be read into Mathematica. Note that I2 is used instead of
I in this file, in order to not confuse Mathematica, which reserves the
symbol I to be the square root of -1. The explicit results for I2[x,y,z]
are given in eqs. (5.4)-(5.12) of arXiv:1610.07720.
------------------------------------------------------------------------- *)

(* 
   First, the Q derivatives of the basis functions
   A, Abar, I2, I2bar, E, F, Fbar, G, H, and K: 
*)

QdQA[x_] := -2*x
 
QdQAbar[w_, x_] := 2
 
QdQI2[x_, y_, z_] := 2*(A[x] + A[y] + A[z] - x - y - z)
 
QdQI2bar[w_, x_, y_, z_] /; UnsameQ[w, x] := 
  2 - (2*A[w])/(w - x) + (2*A[x])/(w - x)
 
QdQI2bar[x_, x_, y_, z_] := (-2*A[x])/x
 
QdQE[u_, v_, y_, z_] := 2*(A[u]*A[v] + A[u]*A[y] + A[u]*A[z] + A[v]*A[y] + 
  A[v]*A[z] + A[y]*A[z] + (u/2 - v - y - z)*A[u] + 
  (v/2 - u - y - z)*A[v] + (y/2 - u - v - z)*A[y] + 
  (z/2 - u - v - y)*A[z] + u*v + u*y + u*z + v*y + v*z + y*z - 
  (9*(u^2 + v^2 + y^2 + z^2))/8)
 
QdQF[u_, v_, y_, z_] := 2*(((v + y + z - u - A[v] - A[y] - A[z])*A[u])/u + 
      (7*u)/4)
 
QdQFbar[u_, v_, y_, z_] := 2*(A[v] + A[y] + A[z] - A[u] - I2[v, y, z] - v - 
      y - z + (7*u)/4)
 
QdQG[w_, u_, z_, v_, y_] := 2*(I2[w, u, z] + I2[w, v, y] + A[u] + A[v] + 
      A[y] + A[z] - 2*u - 2*v - 2*y - 2*z + w)
 
QdQH[u_, v_, w_, x_, y_, z_] := 12*Zeta3
 
QdQK[w_, x_, u_, z_, v_, y_] /; UnsameQ[w, x] := 
    (-2*(w - x + I2[u, w, z] - I2[u, x, z] + I2[v, w, y] - I2[v, x, y]))/
     (w - x)
 
QdQK[w_, w_, 0, u_, 0, v_] /; 
  UnsameQ[0, w] && UnsameQ[u, w] && UnsameQ[v, w] := 
     (2*(u*v + u*w + v*w - 3*w^2))/((u - w)*(v - w)) + 
     (2*A[u])/(-u + w) + (2*A[v])/(-v + w) + (2*(u + v - 2*w)*A[w])/
      ((u - w)*(-v + w)) - (2*A[u]*A[w])/(w*(-u + w)) - 
     (2*A[v]*A[w])/(w*(-v + w)) - (2*I2[0, u, w])/(-u + w) - 
     (2*I2[0, v, w])/(-v + w)
 
QdQK[w_, w_, 0, u_, 0, w_] /; UnsameQ[0, w] && UnsameQ[u, w] := 
    (4*w)/(u - w) + (2*A[u])/(-u + w) - (2*A[w])/(u - w) - 
     (2*A[u]*A[w])/(w*(-u + w)) + A[w]^2/w^2 - (2*I2[0, u, w])/(-u + w)
 
QdQK[w_, w_, 0, w_, 0, u_] /; UnsameQ[0, w] && UnsameQ[u, w] := 
    (4*w)/(u - w) + (2*A[u])/(-u + w) - (2*A[w])/(u - w) - 
     (2*A[u]*A[w])/(w*(-u + w)) + A[w]^2/w^2 - (2*I2[0, u, w])/(-u + w)
 
QdQK[w_, w_, 0, w_, 0, w_] /; UnsameQ[0, w] := -2 + (2*A[w]^2)/w^2
 
QdQK[w_, w_, 0, w_, w_, x_] /; UnsameQ[0, w] := (-12*w)/(4*w - x) + 
     (4*A[w])/(4*w - x) + ((6*w - x)*A[w]^2)/(w^2*(4*w - x)) + 
     (2*A[x])/(4*w - x) - (2*A[w]*A[x])/(w*(4*w - x)) - 
     (2*I2[w, w, x])/(4*w - x)
 
QdQK[w_, w_, 0, w_, x_, w_] /; UnsameQ[0, w] := 
  (-12*w)/(4*w - x) + (4*A[w])/(4*w - x) + ((6*w - x)*A[w]^2)/(w^2*(4*w - x)) + 
  (2*A[x])/(4*w - x) - (2*A[w]*A[x])/(w*(4*w - x)) - (2*I2[w, w, x])/(4*w - x)
 
QdQK[w_, w_, u_, z_, v_, y_] := 
    -2*(1 + ((-u + w - z)*(u + w + z) + (u - w + z)*A[u] + (u - w + z)*A[w] + 
        ((-u + w + z)*A[u]*A[w])/w + (u - w + z)*A[z] - 2*A[u]*A[z] + 
        ((u + w - z)*A[w]*A[z])/w + (-u + w - z)*I2[u, w, z])/
       (u^2 - 2*u*w + w^2 - 2*u*z - 2*w*z + z^2) + 
      ((-v + w - y)*(v + w + y) + (v - w + y)*A[v] + (v - w + y)*A[w] + 
        ((-v + w + y)*A[v]*A[w])/w + (v - w + y)*A[y] - 2*A[v]*A[y] + 
        ((v + w - y)*A[w]*A[y])/w + (-v + w - y)*I2[v, w, y])/
       (v^2 - 2*v*w + w^2 - 2*v*y - 2*w*y + y^2))

(* 
  Next, the results for Q d/dQ of the 89 functions listed in eq. (3.1) and 
  appearing in the ancillary file functions.anc. 
*)

QdQHSSSSSS[u_, v_, w_, x_, y_, z_] := -12*Zeta3
 
QdQHFFfSSS[u_, v_, w_, x_, y_, z_] := 2*(5*w + 4*x - y - z) + 
     12*(u + v - x)*Zeta3 - 4*A[w] - 4*A[x] - 4*I2[x, y, z]
 
QdQHfffSSS[u_, v_, w_, x_, y_, z_] := 24*Zeta3
 
QdQHFFSSFF[u_, v_, w_, x_, y_, z_] := 
    (-4*u^2 + 12*u*v - 4*v^2 + 4*u*w + 4*v*w - 5*w^2 + 4*u*x + 4*v*x + 
       8*w*x - 5*x^2 + 12*v*y + 4*w*y + 4*x*y - 4*y^2 + 12*u*z + 4*w*z + 
       4*x*z + 12*y*z - 4*z^2)/2 - 12*(w*x - u*y - v*z)*Zeta3 - 2*A[u]*A[v] - 
     2*(2*u + 2*v - w + 2*x + 2*y + 2*z)*A[w] + 2*A[u]*A[w] + 2*A[v]*A[w] - 
     2*(2*u + 2*v + 2*w - x + 2*y + 2*z)*A[x] + 2*A[u]*A[x] + 2*A[v]*A[x] + 
     4*A[w]*A[x] - 2*A[v]*A[y] + 2*A[w]*A[y] + 2*A[x]*A[y] - 2*A[u]*A[z] + 
     2*A[w]*A[z] + 2*A[x]*A[z] - 2*A[y]*A[z] - 2*(u + v - x)*I2[u, v, x] - 
     2*(u - w + z)*I2[u, w, z] - 2*(v - w + y)*I2[v, w, y] + 
     2*(x - y - z)*I2[x, y, z]
 
QdQHFFSSff[u_, v_, w_, x_, y_, z_] := 2*(5*w + 4*x - y - z) + 
     12*(u + v - x)*Zeta3 - 4*A[w] - 4*A[x] - 4*I2[x, y, z]
 
QdQHFfSSFf[u_, v_, w_, x_, y_, z_] := -10*(v - w - x + z) + 
     12*(v - w - x + z)*Zeta3 + 4*A[v] - 4*A[w] - 4*A[x] + 4*A[z]
 
QdQHffSSff[u_, v_, w_, x_, y_, z_] := 24*Zeta3
 
QdQHFFVVFF[u_, v_, w_, x_, y_, z_] := 
    (-7*u^2 + 128*u*v - 7*v^2 - 80*u*w - 80*v*w + 86*w^2 - 80*u*x - 80*v*x + 
       258*w*x + 86*x^2 - 72*u*y + 128*v*y - 80*w*y - 80*x*y - 7*y^2 + 
       128*u*z - 72*v*z - 80*w*z - 80*x*z + 128*y*z - 7*z^2)/2 - 
     12*(4*u*v - 4*u*w - 4*v*w + 4*w^2 - 4*u*x - 4*v*x + 8*w*x + 4*x^2 - 
       3*u*y + 4*v*y - 4*w*y - 4*x*y + 4*u*z - 3*v*z - 4*w*z - 4*x*z + 4*y*z)*
      Zeta3 - 6*u*A[u] - 6*v*A[v] - 12*(w + 2*x)*A[w] - 12*(2*w + x)*A[x] - 
     18*A[w]*A[x] - 6*y*A[y] - 6*z*A[z]
 
QdQHFFVVff[u_, v_, w_, x_, y_, z_] := 
    2*(8*u + 8*v - 13*w - 8*x + 12*y + 12*z) - 
     12*(u + v - 2*w - 4*x + 2*y + 2*z)*Zeta3 - 24*A[y] - 24*A[z]
 
QdQHFfVVFf[u_, v_, w_, x_, y_, z_] := 
    (-24*u + 4*v + 73*w + 73*x - 24*y + 4*z)/2 + 12*(3*u - 2*w - 2*x + 3*y)*
      Zeta3 - 12*A[v] - 18*A[w] - 18*A[x] - 12*A[z]
 
QdQHffVVff[u_, v_, w_, x_, y_, z_] := 16 - 120*Zeta3
 
QdQHFFFVVV[u_, v_, w_, x_, y_, z_] := 
    (-3348*u^2 + 1728*u*v - 3348*v^2 + 1728*u*w + 1728*v*w - 3348*w^2 - 
       567*u*x - 567*v*x - 756*w*x + 5636*x^2 - 756*u*y - 567*v*y - 567*w*y + 
       882*x*y + 5636*y^2 - 567*u*z - 756*v*z - 567*w*z + 882*x*z + 882*y*z + 
       5636*z^2)/216 + 12*(2*u^2 - 2*u*v + 2*v^2 - 2*u*w - 2*v*w + 2*w^2 - 
       3*u*x - 3*v*x - w*x - u*y - 3*v*y - 3*w*y + 4*x*y - 3*u*z - v*z - 
       3*w*z + 4*x*z + 4*y*z)*Zeta3 + 6*u*A[u] + 6*v*A[v] + 6*A[u]*A[v] + 
     6*w*A[w] + 6*A[u]*A[w] + 6*A[v]*A[w] + 
     ((9*u + 9*v + 108*w - 48*x - 13*y - 13*z)*A[x])/6 + 
     (3*(u - v - 2*x)*A[u]*A[x])/x - (3*(u - v + 2*x)*A[v]*A[x])/x + 
     ((108*u + 9*v + 9*w - 13*x - 48*y - 13*z)*A[y])/6 - 
     (3*(-v + w + 2*y)*A[v]*A[y])/y - (3*(v - w + 2*y)*A[w]*A[y])/y - 
     ((9*x^2 + 13*x*y + 9*y^2 - 9*x*z - 9*y*z - z^2)*A[x]*A[y])/(3*x*y) + 
     ((9*u + 108*v + 9*w - 13*x - 13*y - 48*z)*A[z])/6 - 
     (3*(-u + w + 2*z)*A[u]*A[z])/z - (3*(u - w + 2*z)*A[w]*A[z])/z - 
     ((9*x^2 - 9*x*y - y^2 + 13*x*z - 9*y*z + 9*z^2)*A[x]*A[z])/(3*x*z) - 
     ((-x^2 - 9*x*y + 9*y^2 - 9*x*z + 13*y*z + 9*z^2)*A[y]*A[z])/(3*y*z) - 
     (x^3*I2[0, 0, x])/(3*y*z) - (y^3*I2[0, 0, y])/(3*x*z) - 
     (z^3*I2[0, 0, z])/(3*x*y) - (3*(u - v)^2*I2[0, u, v])/x - 
     (3*(u - w)^2*I2[0, u, w])/z - (3*(v - w)^2*I2[0, v, w])/y + 
     ((x - y)^2*(x^2 + 10*x*y + y^2)*I2[0, x, y])/(3*x*y*z) + 
     ((x - z)^2*(x^2 + 10*x*z + z^2)*I2[0, x, z])/(3*x*y*z) + 
     ((y - z)^2*(y^2 + 10*y*z + z^2)*I2[0, y, z])/(3*x*y*z) - 
     (3*(-u^2 + 2*u*v - v^2 - u*x - v*x + 2*x^2)*I2[u, v, x])/x - 
     (3*(-u^2 + 2*u*w - w^2 - u*z - w*z + 2*z^2)*I2[u, w, z])/z - 
     (3*(-v^2 + 2*v*w - w^2 - v*y - w*y + 2*y^2)*I2[v, w, y])/y - 
     ((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*(x^2 + 10*x*y + y^2 + 
        10*x*z + 10*y*z + z^2)*I2[x, y, z])/(3*x*y*z)
 
QdQHFffVVV[u_, v_, w_, x_, y_, z_] := 
    (112*u - 164*v - 164*w - 198*x + 137*y - 198*z)/4 - 
     12*(10*u - 5*v - 5*w + 3*x + 5*y + 3*z)*Zeta3 + 36*A[v] + 36*A[w] + 
     18*A[x] - 3*A[y] + 18*A[z] + 18*I2[v, w, y]
 
QdQHFFSVFF[u_, v_, w_, x_, y_, z_] := 
    (-468*u^2 - 288*u*v - 468*v^2 + 720*u*w + 720*v*w - 1836*w^2 + 873*u*x + 
       873*v*x - 2340*w*x + 20*x^2 + 576*u*y - 1008*v*y + 720*w*y + 873*x*y - 
       468*y^2 - 1008*u*z + 576*v*z + 720*w*z + 873*x*z - 288*y*z - 468*z^2)/
      72 + 12*(2*u*v - 2*u*w - 2*v*w + 2*w^2 + u*y - 2*w*y + v*z - 2*w*z + 
       2*y*z)*Zeta3 + 6*u*A[u] + 6*v*A[v] - 2*A[u]*A[v] - 
     2*(2*u + 2*v - 5*w + 6*x + 2*y + 2*z)*A[w] + 6*A[u]*A[w] + 6*A[v]*A[w] + 
     ((-33*u - 33*v + 36*w - 4*x - 33*y - 33*z)*A[x])/6 + 
     ((-u + v + 2*x)*A[u]*A[x])/x + ((u - v + 2*x)*A[v]*A[x])/x + 
     12*A[w]*A[x] + 6*y*A[y] - 6*A[v]*A[y] + 6*A[w]*A[y] + 
     ((2*x - y + z)*A[x]*A[y])/x + 6*z*A[z] - 6*A[u]*A[z] + 6*A[w]*A[z] + 
     ((2*x + y - z)*A[x]*A[z])/x - 2*A[y]*A[z] + ((u - v)^2*I2[0, u, v])/x + 
     ((y - z)^2*I2[0, y, z])/x + ((-u^2 + 2*u*v - v^2 - u*x - v*x + 2*x^2)*
       I2[u, v, x])/x - 6*(u - w + z)*I2[u, w, z] - 
     6*(v - w + y)*I2[v, w, y] + ((2*x^2 - x*y - y^2 - x*z + 2*y*z - z^2)*
       I2[x, y, z])/x
 
QdQHFFSVff[u_, v_, w_, x_, y_, z_] := 
    (-16*u - 16*v + 48*w + 29*x - 40*y - 40*z)/4 + 12*(u + v - 2*x)*Zeta3 - 
     3*A[x] + 6*A[y] + 6*A[z] - 6*I2[x, y, z]
 
QdQHFfSVfF[u_, v_, w_, x_, y_, z_] := -2*(7*v - 6*w - 15*x + 7*y) + 
     36*(u - w + z)*Zeta3 + 8*A[v] - 4*A[w] - 12*A[x] + 8*A[y] - 
     12*I2[v, w, y]
 
QdQHFfSVFf[u_, v_, w_, x_, y_, z_] := (8*u - 44*v + 8*w + 25*x + 8*y - 44*z)/
      2 - 12*(u - 2*v + w + 2*x + y - 2*z)*Zeta3 + 12*A[v] - 6*A[x] + 12*A[z]
 
QdQHffSVff[u_, v_, w_, x_, y_, z_] := 72*Zeta3
 
QdQHFFfSVV[u_, v_, w_, x_, y_, z_] := 
    (16*u + 16*v + 160*w + 88*x - 23*y - 23*z)/8 + 
     6*(5*u + 5*v - 4*x)*Zeta3 - 12*A[w] - 12*A[x] + A[y]/2 + (A[x]*A[y])/y + 
     A[z]/2 + (A[x]*A[z])/z - ((-x + y + z)*A[y]*A[z])/(y*z) - 
     (x^2*I2[0, 0, x])/(y*z) + ((x - y)^2*I2[0, x, y])/(y*z) + 
     ((x - z)^2*I2[0, x, z])/(y*z) - 
     ((x^2 - 2*x*y + y^2 - 2*x*z + 10*y*z + z^2)*I2[x, y, z])/(y*z)
 
QdQHFfFSVV[u_, v_, w_, x_, y_, z_] := 
    (64*u + 272*v - 192*w - 264*x - 113*y + 195*z)/16 + 
     6*(u - 2*v + 3*w + 2*x - 4*z)*Zeta3 - 6*A[v] + 6*A[x] + (19*A[y])/4 + 
     (A[x]*A[y])/(2*y) - (17*A[z])/4 + (A[x]*A[z])/(2*z) - 
     ((-x + y + z)*A[y]*A[z])/(2*y*z) - (x^2*I2[0, 0, x])/(2*y*z) + 
     ((x - y)^2*I2[0, x, y])/(2*y*z) + ((x - z)^2*I2[0, x, z])/(2*y*z) - 
     ((x^2 - 2*x*y + y^2 - 2*x*z + 10*y*z + z^2)*I2[x, y, z])/(2*y*z)
 
QdQHfffSVV[u_, v_, w_, x_, y_, z_] := -2 + 60*Zeta3
 
QdQHFFFVSS[u_, v_, w_, x_, y_, z_] := 
    (-126*u^2 - 288*u*v - 126*v^2 + 288*u*w + 288*v*w - 1800*w^2 - 9*u*x - 
       9*v*x - 2088*w*x + 280*x^2 + 288*u*y - 864*v*y + 576*w*y + 450*x*y + 
       378*y^2 - 864*u*z + 288*v*z + 576*w*z + 450*x*z - 1296*y*z + 378*z^2)/
      72 - 12*(u*w + v*w - 2*w^2 - 2*w*x + u*y + 2*w*y + v*z + 2*w*z - 2*y*z)*
      Zeta3 + u*A[u] + v*A[v] + 2*A[u]*A[v] + 12*w*A[w] + 
     ((33*u + 33*v + 72*w - 20*x + 6*y + 6*z)*A[x])/6 - 
     ((-u + v + 2*x)*A[u]*A[x])/x - ((u - v + 2*x)*A[v]*A[x])/x + y*A[y] - 
     (2*(x + y - z)*A[x]*A[y])/x + z*A[z] - (2*(x - y + z)*A[x]*A[z])/x + 
     2*A[y]*A[z] - ((u - v)^2*I2[0, u, v])/x + (2*(y - z)^2*I2[0, y, z])/x - 
     ((-u^2 + 2*u*v - v^2 - u*x - v*x + 2*x^2)*I2[u, v, x])/x - 
     (2*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*I2[x, y, z])/x
 
QdQHFffVSS[u_, v_, w_, x_, y_, z_] := (8*u + 8*v - 44*w - 35*x + 8*y + 8*z)/
      2 - 12*(u + v - 2*w - x + y + z)*Zeta3 + 12*A[w] + 6*A[x]
 
QdQHffFVSS[u_, v_, w_, x_, y_, z_] := 
    (32*u + 32*v - 32*w - 3*x + 32*y + 32*z)/4 - 12*(u + v - 2*w - y - z)*
      Zeta3 - 6*A[u] - 6*A[v] - 3*A[x] - 6*I2[u, v, x]
 
QdQHSSSSSV[u_, v_, w_, x_, y_, z_] := (8*u - 44*v + 8*w + 8*x + 8*y - 35*z)/
      2 - 12*(u - 2*v + w + x + y - z)*Zeta3 + 12*A[v] + 6*A[z]
 
QdQHVVSSSS[u_, v_, w_, x_, y_, z_] := (8*u + 8*v - 16*w - 32*x + 5*y + 5*z)/
      2 + 6*(u + v - 2*w + x - 3*y - 3*z)*Zeta3 + 10*A[x] + A[y] + A[z] - 
     6*I2[x, y, z]
 
QdQHSSVVSS[u_, v_, w_, x_, y_, z_] := 
    (138*u^2 - 2064*u*v + 138*v^2 + 1413*u*w + 1413*v*w - 1748*w^2 + 
       1413*u*x + 1413*v*x - 3216*w*x - 1748*x^2 + 432*u*y - 2064*v*y + 
       1413*w*y + 1413*x*y + 138*y^2 - 2064*u*z + 432*v*z + 1413*w*z + 
       1413*x*z - 2064*y*z + 138*z^2)/48 + 
     12*(u^2 + 4*u*v + v^2 - 3*u*w - 3*v*w + 2*w^2 - 3*u*x - 3*v*x + 5*w*x + 
       2*x^2 - 2*u*y + 4*v*y - 3*w*y - 3*x*y + y^2 + 4*u*z - 2*v*z - 3*w*z - 
       3*x*z + 4*y*z + z^2)*Zeta3 + ((9*u - 9*w - 9*x + 2*y)*A[u])/2 + 
     ((9*v - 9*w - 9*x + 2*z)*A[v])/2 + 3*A[u]*A[v] + 
     ((-33*u - 33*v + 52*w + 12*x - 33*y - 33*z)*A[w])/4 + 
     (3*(-2*u + w + 2*z)*A[u]*A[w])/(2*w) + (3*(-2*v + w + 2*y)*A[v]*A[w])/
      (2*w) + ((-33*u - 33*v + 12*w + 52*x - 33*y - 33*z)*A[x])/4 + 
     (3*(-2*u + 2*v + x)*A[u]*A[x])/(2*x) + (3*(2*u - 2*v + x)*A[v]*A[x])/
      (2*x) + 9*A[w]*A[x] + ((2*u - 9*w - 9*x + 9*y)*A[y])/2 + 6*A[u]*A[y] + 
     3*A[v]*A[y] + (3*(2*v + w - 2*y)*A[w]*A[y])/(2*w) + 
     (3*(x - 2*y + 2*z)*A[x]*A[y])/(2*x) + ((2*v - 9*w - 9*x + 9*z)*A[z])/2 + 
     3*A[u]*A[z] + 6*A[v]*A[z] + (3*(2*u + w - 2*z)*A[w]*A[z])/(2*w) + 
     (3*(x + 2*y - 2*z)*A[x]*A[z])/(2*x) + 3*A[y]*A[z] + 
     (3*(u - v)^2*I2[0, u, v])/x + (3*(u - z)^2*I2[0, u, z])/w + 
     (3*(v - y)^2*I2[0, v, y])/w + (3*(y - z)^2*I2[0, y, z])/x - 
     (3*(u^2 - 2*u*v + v^2 - 2*u*x - 2*v*x + x^2)*I2[u, v, x])/x - 
     (3*(u^2 - 2*u*w + w^2 - 2*u*z - 2*w*z + z^2)*I2[u, w, z])/w - 
     (3*(v^2 - 2*v*w + w^2 - 2*v*y - 2*w*y + y^2)*I2[v, w, y])/w - 
     (3*(x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*I2[x, y, z])/x
 
QdQHVVVSSS[u_, v_, w_, x_, y_, z_] := 3 - 27*Zeta3
 
QdQHSSSVVV[u_, v_, w_, x_, y_, z_] := 
    (-8991*u^2 - 1296*u*v - 8991*v^2 - 1296*u*w - 1296*v*w - 8991*w^2 - 
       1242*u*x - 1242*v*x - 8964*w*x + 589*x^2 - 8964*u*y - 1242*v*y - 
       1242*w*y - 3987*x*y + 589*y^2 - 1242*u*z - 8964*v*z - 1242*w*z - 
       3987*x*z - 3987*y*z + 589*z^2)/216 + 
     6*(6*u^2 - 6*u*v + 6*v^2 - 6*u*w - 6*v*w + 6*w^2 - 5*u*x - 5*v*x + 
       2*w*x + x^2 + 2*u*y - 5*v*y - 5*w*y + 2*x*y + y^2 - 5*u*z + 2*v*z - 
       5*w*z + 2*x*z + 2*y*z + z^2)*Zeta3 + (63*u*A[u])/2 + (63*v*A[v])/2 + 
     (63*w*A[w])/2 + ((108*u + 108*v + 216*w + 82*x + 59*y + 59*z)*A[x])/12 + 
     ((216*u + 108*v + 108*w + 59*x + 82*y + 59*z)*A[y])/12 - 
     ((9*x^2 + 13*x*y + 9*y^2 - 9*x*z - 9*y*z - z^2)*A[x]*A[y])/(6*x*y) + 
     ((108*u + 216*v + 108*w + 59*x + 59*y + 82*z)*A[z])/12 - 
     ((9*x^2 - 9*x*y - y^2 + 13*x*z - 9*y*z + 9*z^2)*A[x]*A[z])/(6*x*z) - 
     ((-x^2 - 9*x*y + 9*y^2 - 9*x*z + 13*y*z + 9*z^2)*A[y]*A[z])/(6*y*z) - 
     (x^3*I2[0, 0, x])/(6*y*z) - (y^3*I2[0, 0, y])/(6*x*z) - 
     (z^3*I2[0, 0, z])/(6*x*y) + ((x - y)^2*(x^2 + 10*x*y + y^2)*I2[0, x, y])/
      (6*x*y*z) + ((x - z)^2*(x^2 + 10*x*z + z^2)*I2[0, x, z])/(6*x*y*z) + 
     ((y - z)^2*(y^2 + 10*y*z + z^2)*I2[0, y, z])/(6*x*y*z) - 
     ((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*(x^2 + 10*x*y + y^2 + 
        10*x*z + 10*y*z + z^2)*I2[x, y, z])/(6*x*y*z)
 
QdQHVVSSVS[u_, v_, w_, x_, y_, z_] := 
    (41*u - 404*v + 104*w + 104*x + 41*y + 64*z)/64 + 
     3*(u - v - 2*w - 2*x + y - 4*z)*Zeta3 + (21*A[u])/16 + (15*A[v])/4 - 
     (3*(u + v - x)*A[u]*A[v])/(8*u*v) - (9*A[w])/2 + (3*A[v]*A[w])/(8*v) - 
     (9*A[x])/2 + (3*A[u]*A[x])/(8*u) + (3*A[v]*A[x])/(8*v) + (21*A[y])/16 - 
     (3*(v - w + y)*A[v]*A[y])/(8*v*y) + (3*A[w]*A[y])/(8*y) - 
     (3*w^2*I2[0, 0, w])/(8*v*y) - (3*x^2*I2[0, 0, x])/(8*u*v) + 
     (3*(u - x)^2*I2[0, u, x])/(8*u*v) + (3*(v - w)^2*I2[0, v, w])/(8*v*y) + 
     (3*(v - x)^2*I2[0, v, x])/(8*u*v) + (3*(-w + y)^2*I2[0, w, y])/(8*v*y) - 
     (3*(u^2 + 10*u*v + v^2 - 2*u*x - 2*v*x + x^2)*I2[u, v, x])/(8*u*v) - 
     (3*(v^2 - 2*v*w + w^2 + 10*v*y - 2*w*y + y^2)*I2[v, w, y])/(8*v*y)
 
QdQHSSVVVV[u_, v_, w_, x_, y_, z_] := 
    (272*u + 272*v - 1375*w - 900*x + 422*y + 422*z)/32 - 
     (3*(14*u + 14*v - 34*w - 18*x + 17*y + 17*z)*Zeta3)/2 + (189*A[w])/8 + 
     (27*A[x])/2 - (9*A[y])/4 - (9*A[z])/4
 
QdQHSVVVSV[u_, v_, w_, x_, y_, z_] := -7/4 - (39*Zeta3)/2
 
QdQGSSSSS[u_, v_, w_, x_, y_] := 2*(u - 2*v - 2*w - 2*x - 2*y) + 2*A[v] + 
     2*A[w] + 2*A[x] + 2*A[y] + 2*I2[u, v, w] + 2*I2[u, x, y]
 
QdQGVSSSS[u_, v_, w_, x_, y_] := 0
 
QdQGVSSVV[u_, v_, w_, x_, y_] := 0
 
QdQGVSVVS[u_, v_, w_, x_, y_] := (3*(88*u - 120*v - 139*w - 139*x - 120*y))/
      64 - (3*A[u])/2 + (9*A[v])/2 - (3*A[u]*A[v])/(8*u) + (51*A[w])/16 + 
     (3*(u - v + w)*A[u]*A[w])/(8*u*w) - (3*A[v]*A[w])/(8*w) + (51*A[x])/16 + 
     (3*(u + x - y)*A[u]*A[x])/(8*u*x) + (9*A[y])/2 - (3*A[u]*A[y])/(8*u) - 
     (3*A[x]*A[y])/(8*x) + (3*v^2*I2[0, 0, v])/(8*u*w) + 
     (3*y^2*I2[0, 0, y])/(8*u*x) - (3*(u - v)^2*I2[0, u, v])/(8*u*w) - 
     (3*(u - y)^2*I2[0, u, y])/(8*u*x) - (3*(-v + w)^2*I2[0, v, w])/(8*u*w) - 
     (3*(x - y)^2*I2[0, x, y])/(8*u*x) + 
     (3*(u^2 - 2*u*v + v^2 + 10*u*w - 2*v*w + w^2)*I2[u, v, w])/(8*u*w) + 
     (3*(u^2 + 10*u*x + x^2 - 2*u*y - 2*x*y + y^2)*I2[u, x, y])/(8*u*x)
 
QdQESSSS[u_, v_, w_, x_] := (9*u^2 - 8*u*v + 9*v^2 - 8*u*w - 8*v*w + 9*w^2 - 
       8*u*x - 8*v*x - 8*w*x + 9*x^2)/4 + (-u + 2*v + 2*w + 2*x)*A[u] + 
     (2*u - v + 2*w + 2*x)*A[v] - 2*A[u]*A[v] + (2*u + 2*v - w + 2*x)*A[w] - 
     2*A[u]*A[w] - 2*A[v]*A[w] + (2*u + 2*v + 2*w - x)*A[x] - 2*A[u]*A[x] - 
     2*A[v]*A[x] - 2*A[w]*A[x]
 
QdQKSSSSSS[u_, v_, w_, x_, y_, z_] := 2 - 2*I2bar[u, v, w, x] - 
     2*I2bar[u, v, y, z]
 
QdQKSSSSFF[u_, v_, w_, x_, y_, z_] := 2*(u + v - 2*w - 2*x - 3*y - 3*z) + 
     2*A[w] + 2*A[x] - 2*A[y]*Abar[u, v] - 2*A[z]*Abar[u, v] + 
     2*I2[v, w, x] + 2*I2[v, y, z] - 2*(u - 2*y - 2*z)*I2bar[u, v, w, x] - 
     2*(u - y - z)*I2bar[u, v, y, z]
 
QdQKSSSSff[u_, v_, w_, x_, y_, z_] := -4 + 4*I2bar[u, v, w, x] + 
     4*I2bar[u, v, y, z]
 
QdQKFFFSSF[u_, v_, w_, x_, y_, z_] := 
    (-8*u^2 - 8*u*v - 8*v^2 + 8*u*w + 8*v*w + 7*w^2 + 24*u*x + 24*v*x + 
       8*w*x - 25*x^2 + 24*u*y + 24*v*y + 16*w*y - 32*x*y - 25*y^2 + 8*u*z + 
       8*v*z + 32*w*z + 16*x*z + 8*y*z + 7*z^2)/8 - (w*A[w])/2 - A[v]*A[w] + 
     ((-4*u - 4*v - 4*w + 3*x - 8*z)*A[x])/2 + A[v]*A[x] + A[w]*A[x] + 
     ((-4*u - 4*v - 8*w + 3*y - 4*z)*A[y])/2 + A[v]*A[y] + 4*A[x]*A[y] - 
     (z*A[z])/2 - A[v]*A[z] + A[y]*A[z] + u*A[w]*Abar[u, v] - 
     u*A[x]*Abar[u, v] - u*A[y]*Abar[u, v] + u*A[z]*Abar[u, v] + 
     (-u - v - w + x)*I2[v, w, x] + (-u - v + y - z)*I2[v, y, z] + 
     u*(u + w - x)*I2bar[u, v, w, x] + u*(u - y + z)*I2bar[u, v, y, z]
 
QdQKFFfSSf[u_, v_, w_, x_, y_, z_] := -4*(u + v - 2*w - 2*x - 2*y - 2*z) - 
     4*A[w] - 4*A[x] - 4*A[y] - 4*A[z] - 4*I2[v, w, x] - 4*I2[v, y, z] + 
     4*u*I2bar[u, v, w, x] + 4*u*I2bar[u, v, y, z]
 
QdQKffFSSF[u_, v_, w_, x_, y_, z_] := -u - v + w + 3*x + 3*y + z - 2*A[x] - 
     2*A[y] + A[w]*Abar[u, v] - A[x]*Abar[u, v] - A[y]*Abar[u, v] + 
     A[z]*Abar[u, v] - I2[v, w, x] - I2[v, y, z] + 
     (u + w - x)*I2bar[u, v, w, x] + (u - y + z)*I2bar[u, v, y, z]
 
QdQKfFfSSF[u_, v_, w_, x_, y_, z_] := -2*(u + v - 2*w - 2*x - 3*y - z) - 
     2*A[w] - 2*A[x] - 4*A[y] - 2*A[y]*Abar[u, v] + 2*A[z]*Abar[u, v] - 
     2*I2[v, w, x] - 2*I2[v, y, z] + 2*u*I2bar[u, v, w, x] + 
     2*(u - y + z)*I2bar[u, v, y, z]
 
QdQKfffSSf[u_, v_, w_, x_, y_, z_] := -4 + 4*I2bar[u, v, w, x] + 
     4*I2bar[u, v, y, z]
 
QdQKSSFFFF[u_, v_, w_, x_, y_, z_] := 
    (8*u^2 + 8*u*v + 8*v^2 - 24*u*w - 24*v*w + 25*w^2 - 24*u*x - 24*v*x + 
       24*w*x + 25*x^2 - 24*u*y - 24*v*y + 32*w*y + 32*x*y + 25*y^2 - 
       24*u*z - 24*v*z + 32*w*z + 32*x*z + 24*y*z + 25*z^2)/4 - 3*w*A[w] + 
     2*A[v]*A[w] - 3*x*A[x] + 2*A[v]*A[x] - 2*A[w]*A[x] - 3*y*A[y] + 
     2*A[v]*A[y] - 3*z*A[z] + 2*A[v]*A[z] - 2*A[y]*A[z] - 
     2*(u - 2*y - 2*z)*A[w]*Abar[u, v] - 2*(u - 2*y - 2*z)*A[x]*Abar[u, v] - 
     2*(u - 2*w - 2*x)*A[y]*Abar[u, v] - 2*(u - 2*w - 2*x)*A[z]*Abar[u, v] + 
     2*(u + v - w - x - 2*y - 2*z)*I2[v, w, x] + 
     2*(u + v - 2*w - 2*x - y - z)*I2[v, y, z] - 
     2*(-u + w + x)*(-u + 2*y + 2*z)*I2bar[u, v, w, x] - 
     2*(-u + 2*w + 2*x)*(-u + y + z)*I2bar[u, v, y, z]
 
QdQKSSFFff[u_, v_, w_, x_, y_, z_] := -4*(u + v - 3*w - 3*x - 2*y - 2*z) - 
     4*A[y] - 4*A[z] + 4*A[w]*Abar[u, v] + 4*A[x]*Abar[u, v] - 
     4*I2[v, w, x] - 4*I2[v, y, z] + 4*(u - w - x)*I2bar[u, v, w, x] + 
     4*(u - 2*w - 2*x)*I2bar[u, v, y, z]
 
QdQKSSffff[u_, v_, w_, x_, y_, z_] := 8 - 8*I2bar[u, v, w, x] - 
     8*I2bar[u, v, y, z]
 
QdQKSSSVFF[u_, v_, w_, x_, y_, z_] := 
    (288*u^2 + 288*u*v + 288*v^2 - 360*u*w - 360*v*w - 225*w^2 - 621*u*x - 
       621*v*x - 261*w*x + 307*x^2 - 504*u*y - 504*v*y - 144*w*y + 414*x*y + 
       423*y^2 - 504*u*z - 504*v*z - 144*w*z + 414*x*z + 360*y*z + 423*z^2)/
      36 + 4*x*A[v] + 7*w*A[w] + 2*A[v]*A[w] + 
     ((3*u + 3*v + 21*w - 11*x - 6*y - 6*z)*A[x])/3 - 
     (2*(u + v - w - 2*x - 2*y - 2*z)*A[v]*A[x])/x - 
     (2*(-u - v + w + x + 2*y + 2*z)*A[w]*A[x])/x - 5*y*A[y] + 6*A[v]*A[y] - 
     5*z*A[z] + 6*A[v]*A[z] - 6*A[y]*A[z] - 4*x*(u - 2*y - 2*z)*Abar[u, v] - 
     2*(u - 2*y - 2*z)*A[w]*Abar[u, v] + (2*(-u + w + 2*x)*(-u + 2*y + 2*z)*
       A[x]*Abar[u, v])/x - 6*(u - x)*A[y]*Abar[u, v] - 
     6*(u - x)*A[z]*Abar[u, v] + (2*(u^2 + u*v + v^2 - 2*u*w - 2*v*w + w^2 - 
        2*u*y - 2*v*y + 4*w*y - 2*u*z - 2*v*z + 4*w*z)*I2[0, v, w])/x - 
     (2*(u^2 + u*v + v^2 - 2*u*w - 2*v*w + w^2 - 2*u*x - 2*v*x - 2*w*x + 
        x^2 - 2*u*y - 2*v*y + 4*w*y + 4*x*y - 2*u*z - 2*v*z + 4*w*z + 4*x*z)*
       I2[v, w, x])/x + 6*(u + v - x - y - z)*I2[v, y, z] + 
     (2*(-u + w)^2*(-u + 2*y + 2*z)*I2bar[u, v, 0, w])/x - 
     (2*(u^2 - 2*u*w + w^2 - 2*u*x - 2*w*x + x^2)*(-u + 2*y + 2*z)*
       I2bar[u, v, w, x])/x - 6*(-u + x)*(-u + y + z)*I2bar[u, v, y, z]
 
QdQKSSSVff[u_, v_, w_, x_, y_, z_] := 
    (-32*u - 32*v + 40*w + 69*x + 24*y + 24*z)/2 - 2*A[x] + (4*A[v]*A[x])/x - 
     (4*A[w]*A[x])/x - 4*A[y] - 4*A[z] + 8*x*Abar[u, v] + 4*A[w]*Abar[u, v] + 
     (4*(-u + w + 2*x)*A[x]*Abar[u, v])/x - (4*(u + v - 2*w)*I2[0, v, w])/x + 
     (4*(u + v - 2*w - 2*x)*I2[v, w, x])/x - 12*I2[v, y, z] + 
     (4*(u - w)^2*I2bar[u, v, 0, w])/x - 
     (4*(u^2 - 2*u*w + w^2 - 2*u*x - 2*w*x + x^2)*I2bar[u, v, w, x])/x + 
     12*(u - x)*I2bar[u, v, y, z]
 
QdQKSSVVFF[u_, v_, w_, x_, y_, z_] := 
    (200*u + 200*v - 163*w - 163*x - 272*y - 272*z)/16 - 4*A[v] + 
     (17*A[w])/4 - (A[v]*A[w])/(2*w) + (17*A[x])/4 - (A[v]*A[x])/(2*x) + 
     ((-u - v + w + x + 2*y + 2*z)*A[w]*A[x])/(2*w*x) + 
     4*(u - 2*y - 2*z)*Abar[u, v] + ((u - 2*y - 2*z)*A[w]*Abar[u, v])/(2*w) + 
     ((u - 2*y - 2*z)*A[x]*Abar[u, v])/(2*x) - 6*A[y]*Abar[u, v] - 
     6*A[z]*Abar[u, v] + ((u^2 + u*v + v^2 - 2*u*y - 2*v*y - 2*u*z - 2*v*z)*
       I2[0, 0, v])/(2*w*x) - ((u^2 + u*v + v^2 - 2*u*w - 2*v*w + w^2 - 
        2*u*y - 2*v*y + 4*w*y - 2*u*z - 2*v*z + 4*w*z)*I2[0, v, w])/(2*w*x) - 
     ((u^2 + u*v + v^2 - 2*u*x - 2*v*x + x^2 - 2*u*y - 2*v*y + 4*x*y - 
        2*u*z - 2*v*z + 4*x*z)*I2[0, v, x])/(2*w*x) + 
     ((u^2 + u*v + v^2 - 2*u*w - 2*v*w + w^2 - 2*u*x - 2*v*x + 10*w*x + x^2 - 
        2*u*y - 2*v*y + 4*w*y + 4*x*y - 2*u*z - 2*v*z + 4*w*z + 4*x*z)*
       I2[v, w, x])/(2*w*x) + 6*I2[v, y, z] + 
     (u^2*(-u + 2*y + 2*z)*I2bar[u, v, 0, 0])/(2*w*x) - 
     ((-u + w)^2*(-u + 2*y + 2*z)*I2bar[u, v, 0, w])/(2*w*x) - 
     ((-u + x)^2*(-u + 2*y + 2*z)*I2bar[u, v, 0, x])/(2*w*x) + 
     ((u^2 - 2*u*w + w^2 - 2*u*x + 10*w*x + x^2)*(-u + 2*y + 2*z)*
       I2bar[u, v, w, x])/(2*w*x) - 6*(u - y - z)*I2bar[u, v, y, z]
 
QdQKSSVVff[u_, v_, w_, x_, y_, z_] := -25 + (A[w]*A[x])/(w*x) - 
     8*Abar[u, v] - (A[w]*Abar[u, v])/w - (A[x]*Abar[u, v])/x - 
     ((u + v)*I2[0, 0, v])/(w*x) + ((u + v - 2*w)*I2[0, v, w])/(w*x) + 
     ((u + v - 2*x)*I2[0, v, x])/(w*x) - ((u + v - 2*w - 2*x)*I2[v, w, x])/
      (w*x) + (u^2*I2bar[u, v, 0, 0])/(w*x) - ((-u + w)^2*I2bar[u, v, 0, w])/
      (w*x) - ((u - x)^2*I2bar[u, v, 0, x])/(w*x) + 
     ((u^2 - 2*u*w + w^2 - 2*u*x + 10*w*x + x^2)*I2bar[u, v, w, x])/(w*x) + 
     12*I2bar[u, v, y, z]
 
QdQKSSSSSV[u_, v_, w_, x_, y_, z_] := 
    (32*u + 32*v - 24*w - 24*x - 40*y - 69*z)/4 + 2*A[w] + 2*A[x] + A[z] - 
     (2*A[v]*A[z])/z + (2*A[y]*A[z])/z - 4*z*Abar[u, v] - 2*A[y]*Abar[u, v] - 
     (2*(-u + y + 2*z)*A[z]*Abar[u, v])/z + (2*(u + v - 2*y)*I2[0, v, y])/z + 
     6*I2[v, w, x] - (2*(u + v - 2*y - 2*z)*I2[v, y, z])/z - 
     (2*(u - y)^2*I2bar[u, v, 0, y])/z - 6*(u - z)*I2bar[u, v, w, x] + 
     (2*(u^2 - 2*u*y + y^2 - 2*u*z - 2*y*z + z^2)*I2bar[u, v, y, z])/z
 
QdQKSSSSVV[u_, v_, w_, x_, y_, z_] := 25/2 - (A[y]*A[z])/(2*y*z) + 
     4*Abar[u, v] + (A[y]*Abar[u, v])/(2*y) + (A[z]*Abar[u, v])/(2*z) + 
     ((u + v)*I2[0, 0, v])/(2*y*z) - ((u + v - 2*y)*I2[0, v, y])/(2*y*z) - 
     ((u + v - 2*z)*I2[0, v, z])/(2*y*z) + ((u + v - 2*y - 2*z)*I2[v, y, z])/
      (2*y*z) - (u^2*I2bar[u, v, 0, 0])/(2*y*z) + 
     ((-u + y)^2*I2bar[u, v, 0, y])/(2*y*z) + ((-u + z)^2*I2bar[u, v, 0, z])/
      (2*y*z) - 6*I2bar[u, v, w, x] - 
     ((u^2 - 2*u*y + y^2 - 2*u*z + 10*y*z + z^2)*I2bar[u, v, y, z])/(2*y*z)
 
QdQKSSSVVS[u_, v_, w_, x_, y_, z_] := 
    (792*u^2 + 1056*u*v + 792*v^2 - 216*u*w - 216*v*w + 54*w^2 - 1083*u*x - 
       1083*v*x - 261*w*x + 614*x^2 - 1083*u*y - 1083*v*y - 2043*w*y - 
       1512*x*y + 614*y^2 - 216*u*z - 216*v*z - 1776*w*z - 2043*x*z - 
       261*y*z + 54*z^2)/48 + 12*(x + y)*A[v] + 
     ((3*w + 9*x + 9*y - 2*z)*A[w])/2 + 3*A[v]*A[w] + 
     ((3*u + 3*v + 33*w - 22*x - 42*y - 57*z)*A[x])/4 - 
     (3*(3*u + 3*v - 2*w - 10*x - 4*y)*A[v]*A[x])/(2*x) - 
     (3*(-3*u - 3*v + 2*w + 5*x + 4*y)*A[w]*A[x])/(2*x) + 
     ((3*u + 3*v - 57*w - 42*x - 22*y + 33*z)*A[y])/4 - 
     (3*(3*u + 3*v - 4*x - 10*y - 2*z)*A[v]*A[y])/(2*y) - (9*A[w]*A[y])/2 + 
     (9*A[x]*A[y])/2 + ((-2*w + 9*x + 9*y + 3*z)*A[z])/2 + 3*A[v]*A[z] - 
     6*A[w]*A[z] - (9*A[x]*A[z])/2 - (3*(-3*u - 3*v + 4*x + 5*y + 2*z)*A[y]*
       A[z])/(2*y) - 12*(u*x + u*y - 2*x*y)*Abar[u, v] - 
     (3*(3*u + v - 4*y)*A[w]*Abar[u, v])/2 + 
     (3*(3*u^2 + u*v - 3*u*w - v*w - 9*u*x + v*x - 4*u*y + 4*w*y + 8*x*y)*
       A[x]*Abar[u, v])/(2*x) + (3*(3*u^2 + u*v - 4*u*x - 9*u*y + v*y + 
        8*x*y - 3*u*z - v*z + 4*x*z)*A[y]*Abar[u, v])/(2*y) - 
     (3*(3*u + v - 4*x)*A[z]*Abar[u, v])/2 + 
     (3*(3*u^2 + 4*u*v + 3*v^2 - 6*u*w - 6*v*w + 2*w^2 - 4*u*y - 4*v*y + 
        8*w*y)*I2[0, v, w])/(2*x) + 
     (3*(3*u^2 + 4*u*v + 3*v^2 - 4*u*x - 4*v*x - 6*u*z - 6*v*z + 8*x*z + 
        2*z^2)*I2[0, v, z])/(2*y) - 
     (3*(3*u^2 + 4*u*v + 3*v^2 - 6*u*w - 6*v*w + 2*w^2 - 6*u*x - 6*v*x - 
        4*w*x + 2*x^2 - 4*u*y - 4*v*y + 8*w*y + 8*x*y)*I2[v, w, x])/(2*x) - 
     (3*(3*u^2 + 4*u*v + 3*v^2 - 4*u*x - 4*v*x - 6*u*y - 6*v*y + 8*x*y + 
        2*y^2 - 6*u*z - 6*v*z + 8*x*z - 4*y*z + 2*z^2)*I2[v, y, z])/(2*y) - 
     (3*(-u + w)^2*(3*u + v - 4*y)*I2bar[u, v, 0, w])/(2*x) - 
     (3*(3*u + v - 4*x)*(-u + z)^2*I2bar[u, v, 0, z])/(2*y) + 
     (3*(u^2 - 2*u*w + w^2 - 2*u*x - 2*w*x + x^2)*(3*u + v - 4*y)*
       I2bar[u, v, w, x])/(2*x) + (3*(3*u + v - 4*x)*(u^2 - 2*u*y + y^2 - 
        2*u*z - 2*y*z + z^2)*I2bar[u, v, y, z])/(2*y)
 
QdQKSSSVVV[u_, v_, w_, x_, y_, z_] := 
    (472*u + 472*v + 192*w - 328*x - 261*y - 261*z)/16 - 12*A[v] + 3*A[x] - 
     (6*A[v]*A[x])/x + (6*A[w]*A[x])/x + (15*A[y])/4 - (3*A[v]*A[y])/(2*y) + 
     (15*A[z])/4 - (3*A[v]*A[z])/(2*z) + (3*(-u - v + x + y + z)*A[y]*A[z])/
      (2*y*z) + 12*(u - 2*x)*Abar[u, v] - 6*A[w]*Abar[u, v] - 
     (6*(-u + w + 2*x)*A[x]*Abar[u, v])/x - (3*(-u + x)*A[y]*Abar[u, v])/
      (2*y) - (3*(-u + x)*A[z]*Abar[u, v])/(2*z) + 
     (3*(u^2 + u*v + v^2 - u*x - v*x)*I2[0, 0, v])/(2*y*z) + 
     (6*(u + v - 2*w)*I2[0, v, w])/x - 
     (3*(u^2 + u*v + v^2 - u*x - v*x - 2*u*y - 2*v*y + 2*x*y + y^2)*
       I2[0, v, y])/(2*y*z) - (3*(u^2 + u*v + v^2 - u*x - v*x - 2*u*z - 
        2*v*z + 2*x*z + z^2)*I2[0, v, z])/(2*y*z) - 
     (6*(u + v - 2*w - 2*x)*I2[v, w, x])/x + 
     (3*(u^2 + u*v + v^2 - u*x - v*x - 2*u*y - 2*v*y + 2*x*y + y^2 - 2*u*z - 
        2*v*z + 2*x*z + 10*y*z + z^2)*I2[v, y, z])/(2*y*z) + 
     (3*u^2*(-u + x)*I2bar[u, v, 0, 0])/(2*y*z) - 
     (6*(-u + w)^2*I2bar[u, v, 0, w])/x - 
     (3*(-u + x)*(-u + y)^2*I2bar[u, v, 0, y])/(2*y*z) - 
     (3*(-u + x)*(-u + z)^2*I2bar[u, v, 0, z])/(2*y*z) + 
     (6*(u^2 - 2*u*w + w^2 - 2*u*x - 2*w*x + x^2)*I2bar[u, v, w, x])/x + 
     (3*(-u + x)*(u^2 - 2*u*y + y^2 - 2*u*z + 10*y*z + z^2)*
       I2bar[u, v, y, z])/(2*y*z)
 
QdQKSSVVVV[u_, v_, w_, x_, y_, z_] := 65/2 - (3*A[w]*A[x])/(2*w*x) - 
     (3*A[y]*A[z])/(2*y*z) + 24*Abar[u, v] + (3*A[w]*Abar[u, v])/(2*w) + 
     (3*A[x]*Abar[u, v])/(2*x) + (3*A[y]*Abar[u, v])/(2*y) + 
     (3*A[z]*Abar[u, v])/(2*z) + (3*(u + v)*(w*x + y*z)*I2[0, 0, v])/
      (2*w*x*y*z) - (3*(u + v - 2*w)*I2[0, v, w])/(2*w*x) - 
     (3*(u + v - 2*x)*I2[0, v, x])/(2*w*x) - (3*(u + v - 2*y)*I2[0, v, y])/
      (2*y*z) - (3*(u + v - 2*z)*I2[0, v, z])/(2*y*z) + 
     (3*(u + v - 2*w - 2*x)*I2[v, w, x])/(2*w*x) + 
     (3*(u + v - 2*y - 2*z)*I2[v, y, z])/(2*y*z) - 
     (3*u^2*(w*x + y*z)*I2bar[u, v, 0, 0])/(2*w*x*y*z) + 
     (3*(-u + w)^2*I2bar[u, v, 0, w])/(2*w*x) + 
     (3*(-u + x)^2*I2bar[u, v, 0, x])/(2*w*x) + 
     (3*(-u + y)^2*I2bar[u, v, 0, y])/(2*y*z) + 
     (3*(-u + z)^2*I2bar[u, v, 0, z])/(2*y*z) - 
     (3*(u^2 - 2*u*w + w^2 - 2*u*x + 10*w*x + x^2)*I2bar[u, v, w, x])/
      (2*w*x) - (3*(u^2 - 2*u*y + y^2 - 2*u*z + 10*y*z + z^2)*
       I2bar[u, v, y, z])/(2*y*z)
 
QdQKFFFSVF[u_, v_, w_, x_, y_, z_] := 
    (-72*u^2 - 72*u*v - 72*v^2 + 171*u*y + 171*v*y - 108*w*y - 450*x*y - 
       368*y^2 - 144*u*z - 144*v*z - 45*y*z - 72*z^2)/72 + 2*(u + v)*A[v] + 
     6*y*A[x] + ((-15*u - 15*v - 36*w + 18*x + 16*y - 15*z)*A[y])/6 - 
     ((u + v - 2*y - z)*A[v]*A[y])/y + 6*A[x]*A[y] + 2*z*A[z] - 2*A[v]*A[z] + 
     ((u + v + 2*y - z)*A[y]*A[z])/y - 2*u^2*Abar[u, v] - 
     (u*(-u + 2*y + z)*A[y]*Abar[u, v])/y + 2*u*A[z]*Abar[u, v] + 
     ((u^2 + u*v + v^2 - 2*u*z - 2*v*z + z^2)*I2[0, v, z])/y - 
     ((u^2 + u*v + v^2 + u*y + v*y - 2*y^2 - 2*u*z - 2*v*z + y*z + z^2)*
       I2[v, y, z])/y - (u*(-u + z)^2*I2bar[u, v, 0, z])/y - 
     (u*(-u^2 - u*y + 2*y^2 + 2*u*z - y*z - z^2)*I2bar[u, v, y, z])/y
 
QdQKFFfSVf[u_, v_, w_, x_, y_, z_] := 
    -4*(5*u + 5*v - 3*w - 3*x - 6*y - 5*z) + 8*A[v] - 4*A[w] - 4*A[x] - 
     12*A[y] - 12*A[z] - 8*u*Abar[u, v] - 12*I2[v, w, x] - 12*I2[v, y, z] + 
     12*u*I2bar[u, v, w, x] + 12*u*I2bar[u, v, y, z]
 
QdQKffFSVF[u_, v_, w_, x_, y_, z_] := (-8*u - 8*v + 19*y - 16*z)/8 + 2*A[v] - 
     (5*A[y])/2 - (A[v]*A[y])/y + (A[y]*A[z])/y - 2*u*Abar[u, v] - 
     ((-u + 2*y + z)*A[y]*Abar[u, v])/y + 2*A[z]*Abar[u, v] + 
     ((u + v - 2*z)*I2[0, v, z])/y - ((u + v + y - 2*z)*I2[v, y, z])/y - 
     ((-u + z)^2*I2bar[u, v, 0, z])/y - 
     ((-u^2 - u*y + 2*y^2 + 2*u*z - y*z - z^2)*I2bar[u, v, y, z])/y
 
QdQKfffSVf[u_, v_, w_, x_, y_, z_] := -20 - 8*Abar[u, v] + 
     12*I2bar[u, v, w, x] + 12*I2bar[u, v, y, z]
 
QdQKfFfSVF[u_, v_, w_, x_, y_, z_] := (-8*u - 8*v + 19*y - 16*z)/4 + 4*A[v] - 
     5*A[y] - (2*A[v]*A[y])/y + (2*A[y]*A[z])/y - 4*u*Abar[u, v] - 
     (2*(-u + 2*y + z)*A[y]*Abar[u, v])/y + 4*A[z]*Abar[u, v] + 
     (2*(u + v - 2*z)*I2[0, v, z])/y - (2*(u + v + y - 2*z)*I2[v, y, z])/y - 
     (2*(u - z)^2*I2bar[u, v, 0, z])/y - 
     (2*(-u^2 - u*y + 2*y^2 + 2*u*z - y*z - z^2)*I2bar[u, v, y, z])/y
 
QdQKfFFSVf[u_, v_, w_, x_, y_, z_] := -2*(5*u + 5*v + w - 7*x - 6*y - 5*z) + 
     4*A[v] - 4*A[x] - 6*A[y] - 6*A[z] - 4*u*Abar[u, v] + 6*A[w]*Abar[u, v] - 
     6*A[x]*Abar[u, v] - 6*I2[v, w, x] - 6*I2[v, y, z] + 
     6*(u + w - x)*I2bar[u, v, w, x] + 6*u*I2bar[u, v, y, z]
 
QdQKFFFVVF[u_, v_, w_, x_, y_, z_] := -(x*y)/2 + 12*y*A[x] + 12*x*A[y] + 
     9*A[x]*A[y]
 
QdQKFFfVVf[u_, v_, w_, x_, y_, z_] := 
    -4*(17*u + 17*v - 8*w - 9*x - 9*y - 8*z) + 48*A[v] - 12*A[w] - 12*A[x] - 
     12*A[y] - 12*A[z] - 48*u*Abar[u, v] - 36*I2[v, w, x] - 36*I2[v, y, z] + 
     36*u*I2bar[u, v, w, x] + 36*u*I2bar[u, v, y, z]
 
QdQKffFVVF[u_, v_, w_, x_, y_, z_] := 0
 
QdQKfffVVf[u_, v_, w_, x_, y_, z_] := -68 - 48*Abar[u, v] + 
     36*I2bar[u, v, w, x] + 36*I2bar[u, v, y, z]
 
QdQKfFfVVF[u_, v_, w_, x_, y_, z_] := (-3*(8*u + 8*v - 23*y + 16*z))/4 + 
     12*A[v] - 3*A[y] - (6*A[v]*A[y])/y + (6*A[y]*A[z])/y - 12*u*Abar[u, v] - 
     (6*(-u + 2*y + z)*A[y]*Abar[u, v])/y + 12*A[z]*Abar[u, v] + 
     (6*(u + v - 2*z)*I2[0, v, z])/y - (6*(u + v + y - 2*z)*I2[v, y, z])/y - 
     (6*(u - z)^2*I2bar[u, v, 0, z])/y - 
     (6*(-u^2 - u*y + 2*y^2 + 2*u*z - y*z - z^2)*I2bar[u, v, y, z])/y
 
QdQKVVSSSS[u_, v_, w_, x_, y_, z_] := 
    (-56*u^2 - 56*u*v - 56*v^2 + 621*w^2 + 648*w*x + 621*x^2 + 216*w*y + 
       216*x*y + 621*y^2 + 216*w*z + 216*x*z + 648*y*z + 621*z^2)/108 + 
     (4*(2*u + 2*v - 3*w - 3*x - 3*y - 3*z)*A[v])/9 + 
     ((10*u + 10*v - 11*w - 30*y - 30*z)*A[w])/3 - (4*A[v]*A[w])/3 + 
     ((10*u + 10*v - 11*x - 30*y - 30*z)*A[x])/3 - (4*A[v]*A[x])/3 - 
     (2*A[w]*A[x])/3 + ((10*u + 10*v - 30*w - 30*x - 11*y)*A[y])/3 - 
     (4*A[v]*A[y])/3 - 6*A[w]*A[y] - 6*A[x]*A[y] + 
     ((10*u + 10*v - 30*w - 30*x - 11*z)*A[z])/3 - (4*A[v]*A[z])/3 - 
     6*A[w]*A[z] - 6*A[x]*A[z] - (2*A[y]*A[z])/3 - 
     (4*u*(2*u - 3*w - 3*x - 3*y - 3*z)*Abar[u, v])/9 - 
     (2*(-2*u + w - x)*A[w]*Abar[u, v])/3 + (2*(2*u + w - x)*A[x]*Abar[u, v])/
      3 - (2*(-2*u + y - z)*A[y]*Abar[u, v])/3 + 
     (2*(2*u + y - z)*A[z]*Abar[u, v])/3 + 
     (2*(u + v - 2*w - 2*x)*I2[v, w, x])/3 + 
     (2*(u + v - 2*y - 2*z)*I2[v, y, z])/3 - 
     (2*(u^2 - 2*u*w + w^2 - 2*u*x - 2*w*x + x^2)*I2bar[u, v, w, x])/3 - 
     (2*(u^2 - 2*u*y + y^2 - 2*u*z - 2*y*z + z^2)*I2bar[u, v, y, z])/3
 
QdQKVVSSVS[u_, v_, w_, x_, y_, z_] := 
    (-32*u - 32*v + 72*w + 72*x + 231*y + 184*z)/48 - (2*A[v])/3 - 
     (9*A[w])/2 + (3*(w - x)*A[v]*A[w])/(2*u*v) - (9*A[x])/2 - 
     (3*(w - x)*A[v]*A[x])/(2*u*v) - (29*A[y])/12 - (A[v]*A[y])/(6*y) - 
     (10*A[z])/3 + (A[y]*A[z])/(6*y) + ((2*u - 9*w - 9*x)*Abar[u, v])/3 + 
     (3*(-2*u + w - x)*A[w]*Abar[u, v])/(2*u) - 
     (3*(2*u + w - x)*A[x]*Abar[u, v])/(2*u) + ((u + y - z)*A[y]*Abar[u, v])/
      (6*y) - (A[z]*Abar[u, v])/6 + ((u + v - 2*z)*I2[0, v, z])/(6*y) - 
     (3*(w - x)^2*I2[0, w, x])/(2*u*v) - 
     (3*(u*v - w^2 + 2*w*x - x^2)*I2[v, w, x])/(2*u*v) - 
     ((u + v + 10*y - 2*z)*I2[v, y, z])/(6*y) - 
     ((-u + z)^2*I2bar[u, v, 0, z])/(6*y) + 
     (3*(u^2 - 2*u*w + w^2 - 2*u*x - 2*w*x + x^2)*I2bar[u, v, w, x])/(2*u) + 
     ((u^2 + 10*u*y + y^2 - 2*u*z - 2*y*z + z^2)*I2bar[u, v, y, z])/(6*y)
 
QdQKVVSVVS[u_, v_, w_, x_, y_, z_] := 33/8 + (3*A[v]*A[w])/(8*u*v) - 
     (3*(-w + x)*A[v]*A[x])/(8*u*v*x) - (3*(y - z)*A[v]*A[y])/(8*u*v*y) + 
     (3*A[v]*A[z])/(8*u*v) + (3*Abar[u, v])/2 + (3*A[w]*Abar[u, v])/(8*u) - 
     (3*(u - w + x)*A[x]*Abar[u, v])/(8*u*x) - 
     (3*(u + y - z)*A[y]*Abar[u, v])/(8*u*y) + (3*A[z]*Abar[u, v])/(8*u) - 
     (3*w^2*I2[0, 0, w])/(8*u*v*x) - (3*z^2*I2[0, 0, z])/(8*u*v*y) - 
     (3*(u*v - w^2)*I2[0, v, w])/(8*u*v*x) - (3*(u*v - z^2)*I2[0, v, z])/
      (8*u*v*y) + (3*(-w + x)^2*I2[0, w, x])/(8*u*v*x) + 
     (3*(y - z)^2*I2[0, y, z])/(8*u*v*y) + 
     (3*(u*v - w^2 + 2*w*x - x^2)*I2[v, w, x])/(8*u*v*x) + 
     (3*(u*v - y^2 + 2*y*z - z^2)*I2[v, y, z])/(8*u*v*y) + 
     (3*(-u + w)^2*I2bar[u, v, 0, w])/(8*u*x) + 
     (3*(-u + z)^2*I2bar[u, v, 0, z])/(8*u*y) - 
     (3*(u^2 - 2*u*w + w^2 + 10*u*x - 2*w*x + x^2)*I2bar[u, v, w, x])/
      (8*u*x) - (3*(u^2 + 10*u*y + y^2 - 2*u*z - 2*y*z + z^2)*
       I2bar[u, v, y, z])/(8*u*y)
 
QdQKVVSSFF[u_, v_, w_, x_, y_, z_] := 
    (-64*u^2 - 64*u*v - 64*v^2 + 108*u*w + 108*v*w - 351*w^2 + 108*u*x + 
       108*v*x - 216*w*x - 351*x^2 + 324*u*y + 324*v*y - 648*w*y - 648*x*y - 
       99*y^2 + 324*u*z + 324*v*z - 648*w*z - 648*x*z - 144*y*z - 99*z^2)/
      54 - (4*(u + v - 6*w - 6*x)*A[v])/9 - 
     (2*(4*u + 4*v - 5*w + 9*y + 9*z)*A[w])/3 + 
     (2*(4*u*v - 3*w*y + 3*x*y - 3*w*z + 3*x*z)*A[v]*A[w])/(3*u*v) - 
     (2*(4*u + 4*v - 5*x + 9*y + 9*z)*A[x])/3 + 
     (2*(4*u*v + 3*w*y - 3*x*y + 3*w*z - 3*x*z)*A[v]*A[x])/(3*u*v) + 
     (4*A[w]*A[x])/3 + (2*y*A[y])/3 - (4*A[v]*A[y])/3 + (2*z*A[z])/3 - 
     (4*A[v]*A[z])/3 + (4*A[y]*A[z])/3 + 
     (4*(u^2 - 6*u*w - 6*u*x + 9*w*y + 9*x*y + 9*w*z + 9*x*z)*Abar[u, v])/9 - 
     (2*(-2*u + w - x)*(-2*u + 3*y + 3*z)*A[w]*Abar[u, v])/(3*u) + 
     (2*(2*u + w - x)*(-2*u + 3*y + 3*z)*A[x]*Abar[u, v])/(3*u) - 
     (2*(-2*u + y - z)*A[y]*Abar[u, v])/3 + (2*(2*u + y - z)*A[z]*Abar[u, v])/
      3 + (2*(w - x)^2*(y + z)*I2[0, w, x])/(u*v) - 
     (2*(2*u^2*v + 2*u*v^2 - 4*u*v*w - 4*u*v*x - 3*u*v*y + 3*w^2*y - 
        6*w*x*y + 3*x^2*y - 3*u*v*z + 3*w^2*z - 6*w*x*z + 3*x^2*z)*
       I2[v, w, x])/(3*u*v) - (2*(2*u + 2*v - y - z)*I2[v, y, z])/3 - 
     (2*(u^2 - 2*u*w + w^2 - 2*u*x - 2*w*x + x^2)*(-2*u + 3*y + 3*z)*
       I2bar[u, v, w, x])/(3*u) - (2*(-2*u^2 + u*y + y^2 + u*z - 2*y*z + z^2)*
       I2bar[u, v, y, z])/3
 
QdQKVVSSff[u_, v_, w_, x_, y_, z_] := (4*(u + v - 3*w - 3*x - 8*y - 8*z))/3 + 
     (8*A[v])/3 + 12*A[w] - (4*(w - x)*A[v]*A[w])/(u*v) + 12*A[x] + 
     (4*(w - x)*A[v]*A[x])/(u*v) + (20*A[y])/3 + (20*A[z])/3 - 
     (8*(u - 3*w - 3*x)*Abar[u, v])/3 + (4*(2*u - w + x)*A[w]*Abar[u, v])/u + 
     (4*(2*u + w - x)*A[x]*Abar[u, v])/u + (4*(w - x)^2*I2[0, w, x])/(u*v) + 
     (4*(u*v - w^2 + 2*w*x - x^2)*I2[v, w, x])/(u*v) + 4*I2[v, y, z] - 
     (4*(u^2 - 2*u*w + w^2 - 2*u*x - 2*w*x + x^2)*I2bar[u, v, w, x])/u - 
     4*u*I2bar[u, v, y, z]
 
QdQKVVSVFF[u_, v_, w_, x_, y_, z_] := 
    (104*u + 104*v - 88*w - 93*x - 264*y - 264*z)/24 - (5*A[v])/3 + 
     (8*A[w])/3 - ((y + z)*A[v]*A[w])/(2*u*v) + (11*A[x])/6 + 
     ((2*u*v - 3*w*y + 3*x*y - 3*w*z + 3*x*z)*A[v]*A[x])/(6*u*v*x) - 
     (A[w]*A[x])/(3*x) + (3*(y - z)*A[v]*A[y])/(2*u*v) - 
     (3*(y - z)*A[v]*A[z])/(2*u*v) + ((5*u - 12*y - 12*z)*Abar[u, v])/3 - 
     ((-2*u + 3*y + 3*z)*A[w]*Abar[u, v])/(6*u) + 
     ((u - w + x)*(-2*u + 3*y + 3*z)*A[x]*Abar[u, v])/(6*u*x) + 
     (3*(-2*u + y - z)*A[y]*Abar[u, v])/(2*u) - 
     (3*(2*u + y - z)*A[z]*Abar[u, v])/(2*u) + (w^2*(y + z)*I2[0, 0, w])/
      (2*u*v*x) - ((2*u^2*v + 2*u*v^2 - 4*u*v*w - 3*u*v*y + 3*w^2*y - 
        3*u*v*z + 3*w^2*z)*I2[0, v, w])/(6*u*v*x) - 
     ((-w + x)^2*(y + z)*I2[0, w, x])/(2*u*v*x) - (3*(y - z)^2*I2[0, y, z])/
      (2*u*v) + ((2*u^2*v + 2*u*v^2 - 4*u*v*w + 20*u*v*x - 3*u*v*y + 
        3*w^2*y - 6*w*x*y + 3*x^2*y - 3*u*v*z + 3*w^2*z - 6*w*x*z + 3*x^2*z)*
       I2[v, w, x])/(6*u*v*x) + (3*(2*u*v + y^2 - 2*y*z + z^2)*I2[v, y, z])/
      (2*u*v) - ((-u + w)^2*(-2*u + 3*y + 3*z)*I2bar[u, v, 0, w])/(6*u*x) + 
     ((u^2 - 2*u*w + w^2 + 10*u*x - 2*w*x + x^2)*(-2*u + 3*y + 3*z)*
       I2bar[u, v, w, x])/(6*u*x) + 
     (3*(-2*u^2 + u*y + y^2 + u*z - 2*y*z + z^2)*I2bar[u, v, y, z])/(2*u)
 
QdQKVVSVff[u_, v_, w_, x_, y_, z_] := -10 - (A[v]*A[w])/(u*v) + 
     ((-w + x)*A[v]*A[x])/(u*v*x) - 2*Abar[u, v] - (A[w]*Abar[u, v])/u + 
     ((u - w + x)*A[x]*Abar[u, v])/(u*x) + (w^2*I2[0, 0, w])/(u*v*x) + 
     ((u*v - w^2)*I2[0, v, w])/(u*v*x) - ((-w + x)^2*I2[0, w, x])/(u*v*x) - 
     ((u*v - w^2 + 2*w*x - x^2)*I2[v, w, x])/(u*v*x) - 
     ((u - w)^2*I2bar[u, v, 0, w])/(u*x) + 
     ((u^2 - 2*u*w + w^2 + 10*u*x - 2*w*x + x^2)*I2bar[u, v, w, x])/(u*x) + 
     9*I2bar[u, v, y, z]
 
QdQKVVFFFF[u_, v_, w_, x_, y_, z_] := 
    (112*u^2 + 112*u*v + 112*v^2 - 216*u*w - 216*v*w + 45*w^2 - 216*u*x - 
       216*v*x + 144*w*x + 45*x^2 - 216*u*y - 216*v*y - 54*w*y - 54*x*y + 
       45*y^2 - 216*u*z - 216*v*z - 54*w*z - 54*x*z + 144*y*z + 45*z^2)/27 - 
     (4*(4*u + 4*v - 9*w - 9*x - 9*y - 9*z)*A[v])/9 - (4*w*A[w])/3 + 
     (2*(4*u*v - 3*w*y + 3*x*y - 3*w*z + 3*x*z)*A[v]*A[w])/(3*u*v) - 
     (4*x*A[x])/3 + (2*(4*u*v + 3*w*y - 3*x*y + 3*w*z - 3*x*z)*A[v]*A[x])/
      (3*u*v) - (8*A[w]*A[x])/3 - (4*y*A[y])/3 + 
     (2*(4*u*v - 3*w*y - 3*x*y + 3*w*z + 3*x*z)*A[v]*A[y])/(3*u*v) - 
     (4*z*A[z])/3 + (2*(4*u*v + 3*w*y + 3*x*y - 3*w*z - 3*x*z)*A[v]*A[z])/
      (3*u*v) - (8*A[y]*A[z])/3 + 
     (4*(4*u^2 - 9*u*w - 9*u*x - 9*u*y + 18*w*y + 18*x*y - 9*u*z + 18*w*z + 
        18*x*z)*Abar[u, v])/9 - (2*(-2*u + w - x)*(-2*u + 3*y + 3*z)*A[w]*
       Abar[u, v])/(3*u) + (2*(2*u + w - x)*(-2*u + 3*y + 3*z)*A[x]*
       Abar[u, v])/(3*u) - (2*(-2*u + 3*w + 3*x)*(-2*u + y - z)*A[y]*
       Abar[u, v])/(3*u) + (2*(-2*u + 3*w + 3*x)*(2*u + y - z)*A[z]*
       Abar[u, v])/(3*u) + (2*(w - x)^2*(y + z)*I2[0, w, x])/(u*v) + 
     (2*(w + x)*(y - z)^2*I2[0, y, z])/(u*v) + 
     (2*(4*u^2*v + 4*u*v^2 - 2*u*v*w - 2*u*v*x - 6*u*v*y - 3*w^2*y + 
        6*w*x*y - 3*x^2*y - 6*u*v*z - 3*w^2*z + 6*w*x*z - 3*x^2*z)*
       I2[v, w, x])/(3*u*v) + (2*(4*u^2*v + 4*u*v^2 - 6*u*v*w - 6*u*v*x - 
        2*u*v*y - 3*w*y^2 - 3*x*y^2 - 2*u*v*z + 6*w*y*z + 6*x*y*z - 3*w*z^2 - 
        3*x*z^2)*I2[v, y, z])/(3*u*v) - 
     (2*(-2*u^2 + u*w + w^2 + u*x - 2*w*x + x^2)*(-2*u + 3*y + 3*z)*
       I2bar[u, v, w, x])/(3*u) - (2*(-2*u + 3*w + 3*x)*
       (-2*u^2 + u*y + y^2 + u*z - 2*y*z + z^2)*I2bar[u, v, y, z])/(3*u)
 
QdQKVVFFff[u_, v_, w_, x_, y_, z_] := 
    (-4*(8*u + 8*v - 21*w - 21*x - 7*y - 7*z))/3 + (8*A[v])/3 - 
     (4*(w - x)*A[v]*A[w])/(u*v) + (4*(w - x)*A[v]*A[x])/(u*v) - 
     (16*A[y])/3 - (16*A[z])/3 - (8*(u - 3*w - 3*x)*Abar[u, v])/3 + 
     (4*(2*u - w + x)*A[w]*Abar[u, v])/u + (4*(2*u + w - x)*A[x]*Abar[u, v])/
      u + (4*(w - x)^2*I2[0, w, x])/(u*v) - 
     (4*(2*u*v + w^2 - 2*w*x + x^2)*I2[v, w, x])/(u*v) - 8*I2[v, y, z] + 
     (4*(2*u^2 - u*w - w^2 - u*x + 2*w*x - x^2)*I2bar[u, v, w, x])/u + 
     4*(2*u - 3*w - 3*x)*I2bar[u, v, y, z]
 
QdQKVVffff[u_, v_, w_, x_, y_, z_] := 24 - 24*I2bar[u, v, w, x] - 
     24*I2bar[u, v, y, z]
 
QdQJSSSSS[u_, v_, w_, x_, y_] := 2*A[y] + 2*A[y]*Abar[u, v] - 
     2*y*I2bar[u, v, w, x]
 
QdQJSSVSS[u_, v_, w_, x_, y_] := 4*y*A[w] - (2*y*A[u]*A[w])/w + 
     (2*y*A[w]*A[x])/w + 2*(u + v + 5*w + 6*x)*A[y] - 6*A[v]*A[y] - 
     4*w*y*Abar[u, v] - (2*(-v + 2*w + x)*y*A[w]*Abar[u, v])/w - 
     2*y*A[x]*Abar[u, v] + 6*(u - w)*A[y]*Abar[u, v] + 
     (2*(u + v - 2*x)*y*I2[0, u, x])/w + 
     (2*(-u - v + 2*w + 2*x)*y*I2[u, w, x])/w - 
     (2*(v - x)^2*y*I2bar[u, v, 0, x])/w + 
     (2*(v^2 - 2*v*w + w^2 - 2*v*x - 2*w*x + x^2)*y*I2bar[u, v, w, x])/w
 
QdQJSSVVS[u_, v_, w_, x_, y_] := 2*y - (y*A[w]*A[x])/(2*w*x) - A[y] + 
     4*y*Abar[u, v] + (y*A[w]*Abar[u, v])/(2*w) + (y*A[x]*Abar[u, v])/(2*x) + 
     6*A[y]*Abar[u, v] + ((u + v)*y*I2[0, 0, u])/(2*w*x) + 
     ((-u - v + 2*w)*y*I2[0, u, w])/(2*w*x) + ((-u - v + 2*x)*y*I2[0, u, x])/
      (2*w*x) - ((-u - v + 2*w + 2*x)*y*I2[u, w, x])/(2*w*x) - 
     (v^2*y*I2bar[u, v, 0, 0])/(2*w*x) + ((v - w)^2*y*I2bar[u, v, 0, w])/
      (2*w*x) + ((-v + x)^2*y*I2bar[u, v, 0, x])/(2*w*x) - 
     ((v^2 - 2*v*w + w^2 - 2*v*x + 10*w*x + x^2)*y*I2bar[u, v, w, x])/(2*w*x)
 
QdQJSSFFS[u_, v_, w_, x_, y_] := 2*(u + v)*A[y] - 2*A[v]*A[y] - 
     2*y*A[w]*Abar[u, v] - 2*y*A[x]*Abar[u, v] + 2*(u - 2*w - 2*x)*A[y]*
      Abar[u, v] + 2*y*I2[u, w, x] - 2*(v - w - x)*y*I2bar[u, v, w, x]
 
QdQJSSffS[u_, v_, w_, x_, y_] := -4*A[y] - 4*A[y]*Abar[u, v] + 
     4*y*I2bar[u, v, w, x]
 
QdQLSSSS[u_, v_, w_, x_] := -2*A[w]*A[x] + 2*x*A[w]*Abar[u, v] + 
     2*w*A[x]*Abar[u, v]
 
QdQHgaugeS[u_, v_, w_, x_, y_, z_] := 
    (543*u - 5028*v + 543*w + 543*x + 543*y - 4336*z)/64 - 
     (3*(39*u + 24*v + 39*w + 39*x + 39*y - 62*z)*Zeta3)/2 + (123*A[u])/16 + 
     (63*A[v])/4 + (123*A[w])/16 + (3*(u + w - z)*A[u]*A[w])/(8*u*w) + 
     (123*A[x])/16 + (123*A[y])/16 + (3*(x + y - z)*A[x]*A[y])/(8*x*y) + 
     63*A[z] - (3*A[u]*A[z])/(8*u) - (3*A[w]*A[z])/(8*w) - 
     (3*A[x]*A[z])/(8*x) - (3*A[y]*A[z])/(8*y) + 
     (3*(u*w + x*y)*z^2*I2[0, 0, z])/(8*u*w*x*y) - (3*(u - z)^2*I2[0, u, z])/
      (8*u*w) - (3*(w - z)^2*I2[0, w, z])/(8*u*w) - 
     (3*(x - z)^2*I2[0, x, z])/(8*x*y) - (3*(y - z)^2*I2[0, y, z])/(8*x*y) + 
     (3*(u^2 + 10*u*w + w^2 - 2*u*z - 2*w*z + z^2)*I2[u, w, z])/(8*u*w) + 
     (3*(x^2 + 10*x*y + y^2 - 2*x*z - 2*y*z + z^2)*I2[x, y, z])/(8*x*y)
 
QdQKgaugeS[u_, v_, w_, x_, y_, z_] := 
    (-5624*u - 5624*v + 7407*w + 7407*x + 2808*y + 3808*z)/192 + 
     (19*A[v])/3 - (87*A[w])/16 + (3*(9*u*v - 9*w^2 + 9*w*x + x^2)*A[v]*A[w])/
      (8*u*v*w) - (87*A[x])/16 + (3*(9*u*v + w^2 + 9*w*x - 9*x^2)*A[v]*A[x])/
      (8*u*v*x) - (3*(u + v + 9*w + 9*x)*A[w]*A[x])/(8*w*x) - (11*A[y])/3 - 
     ((52*u*v - 9*w*y - 9*x*y + 9*w*z + 9*x*z)*A[v]*A[y])/(24*u*v*y) - 
     (19*A[z])/3 - (3*(w + x)*A[v]*A[z])/(8*u*v) + (13*A[y]*A[z])/(6*y) + 
     ((-38*u + 45*w + 45*x)*Abar[u, v])/6 - 
     (3*(9*u^2 - 14*u*w + 9*w^2 - 9*u*x - 9*w*x - x^2)*A[w]*Abar[u, v])/
      (8*u*w) - (3*(9*u^2 - 9*u*w - w^2 - 14*u*x - 9*w*x + 9*x^2)*A[x]*
       Abar[u, v])/(8*u*x) + ((52*u + 9*w + 9*x)*(u + y - z)*A[y]*Abar[u, v])/
      (24*u*y) - ((52*u + 9*w + 9*x)*A[z]*Abar[u, v])/(24*u) + 
     (3*(u^2 + u*v + v^2 - 2*w*x)*I2[0, 0, v])/(8*w*x) - 
     (3*w^3*I2[0, 0, w])/(8*u*v*x) - (3*x^3*I2[0, 0, x])/(8*u*v*w) + 
     (3*(w + x)*z^2*I2[0, 0, z])/(8*u*v*y) - 
     (3*(u^3*v + u^2*v^2 + u*v^3 + 8*u^2*v*w + 8*u*v^2*w - 18*u*v*w^2 - w^4)*
       I2[0, v, w])/(8*u*v*w*x) - (3*(u^3*v + u^2*v^2 + u*v^3 + 8*u^2*v*x + 
        8*u*v^2*x - 18*u*v*x^2 - x^4)*I2[0, v, x])/(8*u*v*w*x) + 
     ((52*u^2*v + 52*u*v^2 + 9*u*v*w + 9*u*v*x - 104*u*v*z - 9*w*z^2 - 
        9*x*z^2)*I2[0, v, z])/(24*u*v*y) + 
     (3*(w - x)^2*(w^2 + 10*w*x + x^2)*I2[0, w, x])/(8*u*v*w*x) - 
     (3*(w + x)*(y - z)^2*I2[0, y, z])/(8*u*v*y) + 
     (3*(u^3*v + u^2*v^2 + u*v^3 + 8*u^2*v*w + 8*u*v^2*w - 18*u*v*w^2 - w^4 + 
        8*u^2*v*x + 8*u*v^2*x - 32*u*v*w*x - 8*w^3*x - 18*u*v*x^2 + 
        18*w^2*x^2 - 8*w*x^3 - x^4)*I2[v, w, x])/(8*u*v*w*x) - 
     ((52*u^2*v + 52*u*v^2 + 9*u*v*w + 9*u*v*x + 520*u*v*y - 9*w*y^2 - 
        9*x*y^2 - 104*u*v*z + 18*w*y*z + 18*x*y*z - 9*w*z^2 - 9*x*z^2)*
       I2[v, y, z])/(24*u*v*y) + (3*u*(-u^2 + 2*w*x)*I2bar[u, v, 0, 0])/
      (8*w*x) + (3*(-u + w)^2*(u^2 + 10*u*w + w^2)*I2bar[u, v, 0, w])/
      (8*u*w*x) + (3*(-u + x)^2*(u^2 + 10*u*x + x^2)*I2bar[u, v, 0, x])/
      (8*u*w*x) - ((52*u + 9*w + 9*x)*(-u + z)^2*I2bar[u, v, 0, z])/
      (24*u*y) - (3*(u^2 - 2*u*w + w^2 - 2*u*x - 2*w*x + x^2)*
       (u^2 + 10*u*w + w^2 + 10*u*x + 10*w*x + x^2)*I2bar[u, v, w, x])/
      (8*u*w*x) + ((52*u + 9*w + 9*x)*(u^2 + 10*u*y + y^2 - 2*u*z - 2*y*z + 
        z^2)*I2bar[u, v, y, z])/(24*u*y)
 
QdQKgaugeSS[u_, v_, w_, x_, y_, z_] := 
    (4600*u^2 + 4600*u*v + 4600*v^2 - 13491*u*w - 13491*v*w - 6418*w^2 - 
       13491*u*x - 13491*v*x - 16182*w*x - 6418*x^2 - 11016*u*y - 11016*v*y + 
       33453*w*y + 33453*x*y + 15336*y^2 - 11016*u*z - 11016*v*z + 
       33453*w*z + 33453*x*z + 1728*y*z + 15336*z^2)/432 + 
     (2*(22*u + 22*v + 21*w + 21*x - 78*y - 78*z)*A[v])/9 + 
     ((41*u + 41*v + 166*w + 131*x + 45*y + 45*z)*A[w])/12 - 
     ((9*u + 9*v - 14*w - 9*x)*A[v]*A[w])/(6*w) + 
     ((41*u + 41*v + 131*w + 166*x + 45*y + 45*z)*A[x])/12 - 
     ((9*u + 9*v - 9*w - 14*x)*A[v]*A[x])/(6*x) - 
     ((-u^2 - u*v - v^2 - 9*u*w - 9*v*w + 9*w^2 - 9*u*x - 9*v*x + 13*w*x + 
        9*x^2)*A[w]*A[x])/(6*w*x) + ((19*u + 19*v + 189*w + 189*x - 32*y)*
       A[y])/3 - ((104*u*v + 9*w*y + 9*x*y - 9*w*z - 9*x*z)*A[v]*A[y])/
      (6*u*v) - (9*A[w]*A[y])/2 - (9*A[x]*A[y])/2 + 
     ((19*u + 19*v + 189*w + 189*x - 32*z)*A[z])/3 - 
     ((104*u*v - 9*w*y - 9*x*y + 9*w*z + 9*x*z)*A[v]*A[z])/(6*u*v) - 
     (9*A[w]*A[z])/2 - (9*A[x]*A[z])/2 - (26*A[y]*A[z])/3 + 
     ((-44*u^2 - 42*u*w - 42*u*x + 156*u*y + 27*w*y + 27*x*y + 156*u*z + 
        27*w*z + 27*x*z)*Abar[u, v])/9 + 
     ((9*u^2 - 14*u*w + 9*w^2 - 9*u*x - 9*w*x - x^2)*A[w]*Abar[u, v])/(6*w) + 
     ((9*u^2 - 9*u*w - w^2 - 14*u*x - 9*w*x + 9*x^2)*A[x]*Abar[u, v])/(6*x) - 
     ((52*u + 9*w + 9*x)*(-2*u + y - z)*A[y]*Abar[u, v])/(6*u) + 
     ((52*u + 9*w + 9*x)*(2*u + y - z)*A[z]*Abar[u, v])/(6*u) - 
     ((u + v)*(u^2 + v^2 - 2*w*x)*I2[0, 0, v])/(6*w*x) + 
     ((u^3 + u^2*v + u*v^2 + v^3 + 8*u^2*w + 8*u*v*w + 8*v^2*w - 18*u*w^2 - 
        18*v*w^2 + 8*w^3)*I2[0, v, w])/(6*w*x) + 
     ((u^3 + u^2*v + u*v^2 + v^3 + 8*u^2*x + 8*u*v*x + 8*v^2*x - 18*u*x^2 - 
        18*v*x^2 + 8*x^3)*I2[0, v, x])/(6*w*x) + 
     (3*(w + x)*(y - z)^2*I2[0, y, z])/(2*u*v) - 
     ((u^3 + u^2*v + u*v^2 + v^3 + 8*u^2*w + 8*u*v*w + 8*v^2*w - 18*u*w^2 - 
        18*v*w^2 + 8*w^3 + 8*u^2*x + 8*u*v*x + 8*v^2*x - 32*u*w*x - 
        32*v*w*x - 32*w^2*x - 18*u*x^2 - 18*v*x^2 - 32*w*x^2 + 8*x^3)*
       I2[v, w, x])/(6*w*x) + ((52*u^2*v + 52*u*v^2 + 9*u*v*w + 9*u*v*x - 
        104*u*v*y - 9*w*y^2 - 9*x*y^2 - 104*u*v*z + 18*w*y*z + 18*x*y*z - 
        9*w*z^2 - 9*x*z^2)*I2[v, y, z])/(6*u*v) - 
     (u^2*(-u^2 + 2*w*x)*I2bar[u, v, 0, 0])/(6*w*x) - 
     ((-u + w)^2*(u^2 + 10*u*w + w^2)*I2bar[u, v, 0, w])/(6*w*x) - 
     ((-u + x)^2*(u^2 + 10*u*x + x^2)*I2bar[u, v, 0, x])/(6*w*x) + 
     ((u^2 - 2*u*w + w^2 - 2*u*x - 2*w*x + x^2)*(u^2 + 10*u*w + w^2 + 
        10*u*x + 10*w*x + x^2)*I2bar[u, v, w, x])/(6*w*x) - 
     ((52*u + 9*w + 9*x)*(u^2 - 2*u*y + y^2 - 2*u*z - 2*y*z + z^2)*
       I2bar[u, v, y, z])/(6*u)
 
QdQKgaugeFF[u_, v_, w_, x_, y_, z_] := 
    (-11024*u^2 - 11024*u*v - 11024*v^2 + 8946*u*w + 8946*v*w + 5036*w^2 + 
       8946*u*x + 8946*v*x + 11196*w*x + 5036*x^2 + 13608*u*y + 13608*v*y + 
       29079*w*y + 29079*x*y - 2304*y^2 + 13608*u*z + 13608*v*z + 29079*w*z + 
       29079*x*z - 14976*y*z - 2304*z^2)/432 + 
     ((68*u + 68*v - 57*w - 57*x - 180*y - 180*z)*A[v])/9 + 
     ((-46*u - 46*v - 132*w - 118*x - 21*y - 21*z)*A[w])/12 + 
     ((18*u^2*v + 18*u*v^2 - 28*u*v*w - 18*u*v*x - 27*u*v*y + 27*w^2*y - 
        27*w*x*y - 3*x^2*y - 27*u*v*z + 27*w^2*z - 27*w*x*z - 3*x^2*z)*A[v]*
       A[w])/(6*u*v*w) + ((-46*u - 46*v - 118*w - 132*x - 21*y - 21*z)*A[x])/
      12 + ((18*u^2*v + 18*u*v^2 - 18*u*v*w - 28*u*v*x - 27*u*v*y - 3*w^2*y - 
        27*w*x*y + 27*x^2*y - 27*u*v*z - 3*w^2*z - 27*w*x*z + 27*x^2*z)*A[v]*
       A[x])/(6*u*v*x) + ((-2*u^2 - 2*u*v - 2*v^2 - 18*u*w - 18*v*w + 
        18*w^2 - 18*u*x - 18*v*x + 26*w*x + 18*x^2 + 3*u*y + 3*v*y + 27*w*y + 
        27*x*y + 3*u*z + 3*v*z + 27*w*z + 27*x*z)*A[w]*A[x])/(6*w*x) + 
     (26*y*A[y])/3 - ((104*u*v + 9*w*y + 9*x*y - 9*w*z - 9*x*z)*A[v]*A[y])/
      (6*u*v) + (26*z*A[z])/3 - ((104*u*v - 9*w*y - 9*x*y + 9*w*z + 9*x*z)*
       A[v]*A[z])/(6*u*v) + (52*A[y]*A[z])/3 + 
     ((-68*u^2 + 57*u*w + 57*u*x + 180*u*y - 72*w*y - 72*x*y + 180*u*z - 
        72*w*z - 72*x*z)*Abar[u, v])/9 + 
     ((9*u^2 - 14*u*w + 9*w^2 - 9*u*x - 9*w*x - x^2)*(-2*u + 3*y + 3*z)*A[w]*
       Abar[u, v])/(6*u*w) + ((9*u^2 - 9*u*w - w^2 - 14*u*x - 9*w*x + 9*x^2)*
       (-2*u + 3*y + 3*z)*A[x]*Abar[u, v])/(6*u*x) - 
     ((52*u + 9*w + 9*x)*(-2*u + y - z)*A[y]*Abar[u, v])/(6*u) + 
     ((52*u + 9*w + 9*x)*(2*u + y - z)*A[z]*Abar[u, v])/(6*u) + 
     ((2*u^3 + 2*u^2*v + 2*u*v^2 + 2*v^3 - 4*u*w*x - 4*v*w*x - 3*u^2*y - 
        3*u*v*y - 3*v^2*y + 6*w*x*y - 3*u^2*z - 3*u*v*z - 3*v^2*z + 6*w*x*z)*
       I2[0, 0, v])/(6*w*x) + (w^3*(y + z)*I2[0, 0, w])/(2*u*v*x) + 
     (x^3*(y + z)*I2[0, 0, x])/(2*u*v*w) - 
     ((2*u^4*v + 2*u^3*v^2 + 2*u^2*v^3 + 2*u*v^4 + 16*u^3*v*w + 
        16*u^2*v^2*w + 16*u*v^3*w - 36*u^2*v*w^2 - 36*u*v^2*w^2 + 
        16*u*v*w^3 - 3*u^3*v*y - 3*u^2*v^2*y - 3*u*v^3*y - 24*u^2*v*w*y - 
        24*u*v^2*w*y + 54*u*v*w^2*y + 3*w^4*y - 3*u^3*v*z - 3*u^2*v^2*z - 
        3*u*v^3*z - 24*u^2*v*w*z - 24*u*v^2*w*z + 54*u*v*w^2*z + 3*w^4*z)*
       I2[0, v, w])/(6*u*v*w*x) - 
     ((2*u^4*v + 2*u^3*v^2 + 2*u^2*v^3 + 2*u*v^4 + 16*u^3*v*x + 
        16*u^2*v^2*x + 16*u*v^3*x - 36*u^2*v*x^2 - 36*u*v^2*x^2 + 
        16*u*v*x^3 - 3*u^3*v*y - 3*u^2*v^2*y - 3*u*v^3*y - 24*u^2*v*x*y - 
        24*u*v^2*x*y + 54*u*v*x^2*y + 3*x^4*y - 3*u^3*v*z - 3*u^2*v^2*z - 
        3*u*v^3*z - 24*u^2*v*x*z - 24*u*v^2*x*z + 54*u*v*x^2*z + 3*x^4*z)*
       I2[0, v, x])/(6*u*v*w*x) - ((w - x)^2*(w^2 + 10*w*x + x^2)*(y + z)*
       I2[0, w, x])/(2*u*v*w*x) + (3*(w + x)*(y - z)^2*I2[0, y, z])/(2*u*v) + 
     ((2*u^4*v + 2*u^3*v^2 + 2*u^2*v^3 + 2*u*v^4 + 16*u^3*v*w + 
        16*u^2*v^2*w + 16*u*v^3*w - 36*u^2*v*w^2 - 36*u*v^2*w^2 + 
        16*u*v*w^3 + 16*u^3*v*x + 16*u^2*v^2*x + 16*u*v^3*x - 64*u^2*v*w*x - 
        64*u*v^2*w*x - 64*u*v*w^2*x - 36*u^2*v*x^2 - 36*u*v^2*x^2 - 
        64*u*v*w*x^2 + 16*u*v*x^3 - 3*u^3*v*y - 3*u^2*v^2*y - 3*u*v^3*y - 
        24*u^2*v*w*y - 24*u*v^2*w*y + 54*u*v*w^2*y + 3*w^4*y - 24*u^2*v*x*y - 
        24*u*v^2*x*y + 96*u*v*w*x*y + 24*w^3*x*y + 54*u*v*x^2*y - 
        54*w^2*x^2*y + 24*w*x^3*y + 3*x^4*y - 3*u^3*v*z - 3*u^2*v^2*z - 
        3*u*v^3*z - 24*u^2*v*w*z - 24*u*v^2*w*z + 54*u*v*w^2*z + 3*w^4*z - 
        24*u^2*v*x*z - 24*u*v^2*x*z + 96*u*v*w*x*z + 24*w^3*x*z + 
        54*u*v*x^2*z - 54*w^2*x^2*z + 24*w*x^3*z + 3*x^4*z)*I2[v, w, x])/
      (6*u*v*w*x) - ((104*u^2*v + 104*u*v^2 + 18*u*v*w + 18*u*v*x - 
        52*u*v*y + 9*w*y^2 + 9*x*y^2 - 52*u*v*z - 18*w*y*z - 18*x*y*z + 
        9*w*z^2 + 9*x*z^2)*I2[v, y, z])/(6*u*v) - 
     (u*(-u^2 + 2*w*x)*(-2*u + 3*y + 3*z)*I2bar[u, v, 0, 0])/(6*w*x) - 
     ((-u + w)^2*(u^2 + 10*u*w + w^2)*(-2*u + 3*y + 3*z)*I2bar[u, v, 0, w])/
      (6*u*w*x) - ((-u + x)^2*(u^2 + 10*u*x + x^2)*(-2*u + 3*y + 3*z)*
       I2bar[u, v, 0, x])/(6*u*w*x) + 
     ((u^2 - 2*u*w + w^2 - 2*u*x - 2*w*x + x^2)*(u^2 + 10*u*w + w^2 + 
        10*u*x + 10*w*x + x^2)*(-2*u + 3*y + 3*z)*I2bar[u, v, w, x])/
      (6*u*w*x) - ((52*u + 9*w + 9*x)*(-2*u^2 + u*y + y^2 + u*z - 2*y*z + 
        z^2)*I2bar[u, v, y, z])/(6*u)
 
QdQKgaugeff[u_, v_, w_, x_, y_, z_] := 
    (1736*u + 1736*v - 2493*w - 2493*x - 1000*y - 1000*z)/24 - (16*A[v])/3 + 
     (29*A[w])/2 - ((9*u*v - 9*w^2 + 9*w*x + x^2)*A[v]*A[w])/(u*v*w) + 
     (29*A[x])/2 - ((9*u*v + w^2 + 9*w*x - 9*x^2)*A[v]*A[x])/(u*v*x) + 
     ((u + v + 9*w + 9*x)*A[w]*A[x])/(w*x) + (38*A[y])/3 + (38*A[z])/3 + 
     (2*(8*u - 33*w - 33*x)*Abar[u, v])/3 + 
     ((9*u^2 - 14*u*w + 9*w^2 - 9*u*x - 9*w*x - x^2)*A[w]*Abar[u, v])/(u*w) + 
     ((9*u^2 - 9*u*w - w^2 - 14*u*x - 9*w*x + 9*x^2)*A[x]*Abar[u, v])/(u*x) - 
     ((u^2 + u*v + v^2 - 2*w*x)*I2[0, 0, v])/(w*x) + 
     (w^3*I2[0, 0, w])/(u*v*x) + (x^3*I2[0, 0, x])/(u*v*w) + 
     ((u^3*v + u^2*v^2 + u*v^3 + 8*u^2*v*w + 8*u*v^2*w - 18*u*v*w^2 - w^4)*
       I2[0, v, w])/(u*v*w*x) + ((u^3*v + u^2*v^2 + u*v^3 + 8*u^2*v*x + 
        8*u*v^2*x - 18*u*v*x^2 - x^4)*I2[0, v, x])/(u*v*w*x) - 
     ((w - x)^2*(w^2 + 10*w*x + x^2)*I2[0, w, x])/(u*v*w*x) - 
     ((u^3*v + u^2*v^2 + u*v^3 + 8*u^2*v*w + 8*u*v^2*w - 18*u*v*w^2 - w^4 + 
        8*u^2*v*x + 8*u*v^2*x - 32*u*v*w*x - 8*w^3*x - 18*u*v*x^2 + 
        18*w^2*x^2 - 8*w*x^3 - x^4)*I2[v, w, x])/(u*v*w*x) + 52*I2[v, y, z] + 
     (u*(u^2 - 2*w*x)*I2bar[u, v, 0, 0])/(w*x) - 
     ((u - w)^2*(u^2 + 10*u*w + w^2)*I2bar[u, v, 0, w])/(u*w*x) - 
     ((u - x)^2*(u^2 + 10*u*x + x^2)*I2bar[u, v, 0, x])/(u*w*x) + 
     ((u^2 - 2*u*w + w^2 - 2*u*x - 2*w*x + x^2)*(u^2 + 10*u*w + w^2 + 
        10*u*x + 10*w*x + x^2)*I2bar[u, v, w, x])/(u*w*x) + 
     (-52*u - 9*w - 9*x)*I2bar[u, v, y, z]
 
QdQKgauge[u_, v_, w_, x_, y_, z_] := 
    (77600*u^2 + 117776*u*v + 77600*v^2 + 5526*u*w + 5526*v*w - 61634*w^2 + 
       5526*u*x + 5526*v*x - 30852*w*x - 61634*x^2 + 5526*u*y + 5526*v*y - 
       416691*w*y - 416691*x*y - 61634*y^2 + 5526*u*z + 5526*v*z - 
       416691*w*z - 416691*x*z - 30852*y*z - 61634*z^2)/864 + 
     ((-118*u - 118*v + 411*w + 411*x + 411*y + 411*z)*A[v])/9 + 
     ((188*u + 188*v + 892*w + 860*x - 459*y - 459*z)*A[w])/48 - 
     ((348*u^2*v + 348*u*v^2 - 728*u*v*w - 168*u*v*x + 81*u*v*y - 81*w^2*y + 
        81*w*x*y + 9*x^2*y + 81*u*v*z - 81*w^2*z + 81*w*x*z + 9*x^2*z)*A[v]*
       A[w])/(24*u*v*w) + ((188*u + 188*v + 860*w + 892*x - 459*y - 459*z)*
       A[x])/48 - ((348*u^2*v + 348*u*v^2 - 168*u*v*w - 728*u*v*x + 
        81*u*v*y + 9*w^2*y + 81*w*x*y - 81*x^2*y + 81*u*v*z + 9*w^2*z + 
        81*w*x*z - 81*x^2*z)*A[v]*A[x])/(24*u*v*x) - 
     ((-22*u^2 - 52*u*v - 22*v^2 - 348*u*w - 348*v*w + 168*w^2 - 348*u*x - 
        348*v*x + 220*w*x + 168*x^2 - 9*u*y - 9*v*y - 81*w*y - 81*x*y - 
        9*u*z - 9*v*z - 81*w*z - 81*x*z)*A[w]*A[x])/(24*w*x) + 
     ((188*u + 188*v - 459*w - 459*x + 892*y + 860*z)*A[y])/48 - 
     ((348*u^2*v + 348*u*v^2 + 81*u*v*w + 81*u*v*x - 728*u*v*y - 81*w*y^2 - 
        81*x*y^2 - 168*u*v*z + 81*w*y*z + 81*x*y*z + 9*w*z^2 + 9*x*z^2)*A[v]*
       A[y])/(24*u*v*y) + 9*A[w]*A[y] + 9*A[x]*A[y] + 
     ((188*u + 188*v - 459*w - 459*x + 860*y + 892*z)*A[z])/48 - 
     ((348*u^2*v + 348*u*v^2 + 81*u*v*w + 81*u*v*x - 168*u*v*y + 9*w*y^2 + 
        9*x*y^2 - 728*u*v*z + 81*w*y*z + 81*x*y*z - 81*w*z^2 - 81*x*z^2)*A[v]*
       A[z])/(24*u*v*z) + 9*A[w]*A[z] + 9*A[x]*A[z] - 
     ((-22*u^2 - 52*u*v - 22*v^2 - 9*u*w - 9*v*w - 9*u*x - 9*v*x - 348*u*y - 
        348*v*y - 81*w*y - 81*x*y + 168*y^2 - 348*u*z - 348*v*z - 81*w*z - 
        81*x*z + 220*y*z + 168*z^2)*A[y]*A[z])/(24*y*z) + 
     ((236*u^2 + 180*u*v - 822*u*w - 822*u*x - 822*u*y - 297*w*y - 297*x*y - 
        822*u*z - 297*w*z - 297*x*z)*Abar[u, v])/18 - 
     ((-348*u^3 - 120*u^2*v + 728*u^2*w - 468*u*w^2 + 318*u^2*x + 150*u*v*x + 
        468*u*w*x + 52*u*x^2 - 81*u^2*y + 126*u*w*y - 81*w^2*y + 81*u*x*y + 
        81*w*x*y + 9*x^2*y - 81*u^2*z + 126*u*w*z - 81*w^2*z + 81*u*x*z + 
        81*w*x*z + 9*x^2*z)*A[w]*Abar[u, v])/(24*u*w) - 
     ((-348*u^3 - 120*u^2*v + 318*u^2*w + 150*u*v*w + 52*u*w^2 + 728*u^2*x + 
        468*u*w*x - 468*u*x^2 - 81*u^2*y + 81*u*w*y + 9*w^2*y + 126*u*x*y + 
        81*w*x*y - 81*x^2*y - 81*u^2*z + 81*u*w*z + 9*w^2*z + 126*u*x*z + 
        81*w*x*z - 81*x^2*z)*A[x]*Abar[u, v])/(24*u*x) - 
     ((-348*u^3 - 120*u^2*v - 81*u^2*w - 81*u^2*x + 728*u^2*y + 126*u*w*y + 
        126*u*x*y - 468*u*y^2 - 81*w*y^2 - 81*x*y^2 + 318*u^2*z + 150*u*v*z + 
        81*u*w*z + 81*u*x*z + 468*u*y*z + 81*w*y*z + 81*x*y*z + 52*u*z^2 + 
        9*w*z^2 + 9*x*z^2)*A[y]*Abar[u, v])/(24*u*y) - 
     ((-348*u^3 - 120*u^2*v - 81*u^2*w - 81*u^2*x + 318*u^2*y + 150*u*v*y + 
        81*u*w*y + 81*u*x*y + 52*u*y^2 + 9*w*y^2 + 9*x*y^2 + 728*u^2*z + 
        126*u*w*z + 126*u*x*z + 468*u*y*z + 81*w*y*z + 81*x*y*z - 468*u*z^2 - 
        81*w*z^2 - 81*x*z^2)*A[z]*Abar[u, v])/(24*u*z) - 
     ((22*u^3*w*x + 52*u^2*v*w*x + 52*u*v^2*w*x + 22*v^3*w*x + 9*u^2*w^2*x + 
        9*u*v*w^2*x + 9*v^2*w^2*x + 9*u^2*w*x^2 + 9*u*v*w*x^2 + 9*v^2*w*x^2 + 
        22*u^3*y*z + 52*u^2*v*y*z + 52*u*v^2*y*z + 22*v^3*y*z - 
        208*u*w*x*y*z - 208*v*w*x*y*z - 18*w^2*x*y*z - 18*w*x^2*y*z + 
        9*u^2*y^2*z + 9*u*v*y^2*z + 9*v^2*y^2*z - 18*w*x*y^2*z + 
        9*u^2*y*z^2 + 9*u*v*y*z^2 + 9*v^2*y*z^2 - 18*w*x*y*z^2)*I2[0, 0, v])/
      (24*w*x*y*z) + (3*w*(4*u*v*x + w^2*y + w^2*z)*I2[0, 0, w])/(8*u*v*x) + 
     (3*x*(4*u*v*w + x^2*y + x^2*z)*I2[0, 0, x])/(8*u*v*w) + 
     (3*y*(w*y^2 + x*y^2 + 4*u*v*z)*I2[0, 0, y])/(8*u*v*z) + 
     (3*z*(4*u*v*y + w*z^2 + x*z^2)*I2[0, 0, z])/(8*u*v*y) + 
     ((22*u^4*v + 52*u^3*v^2 + 52*u^2*v^3 + 22*u*v^4 + 326*u^3*v*w + 
        416*u^2*v^2*w + 326*u*v^3*w - 666*u^2*v*w^2 - 666*u*v^2*w^2 + 
        116*u*v*w^3 + 9*u^3*v*y + 9*u^2*v^2*y + 9*u*v^3*y + 72*u^2*v*w*y + 
        72*u*v^2*w*y - 162*u*v*w^2*y - 9*w^4*y + 9*u^3*v*z + 9*u^2*v^2*z + 
        9*u*v^3*z + 72*u^2*v*w*z + 72*u*v^2*w*z - 162*u*v*w^2*z - 9*w^4*z)*
       I2[0, v, w])/(24*u*v*w*x) + 
     ((22*u^4*v + 52*u^3*v^2 + 52*u^2*v^3 + 22*u*v^4 + 326*u^3*v*x + 
        416*u^2*v^2*x + 326*u*v^3*x - 666*u^2*v*x^2 - 666*u*v^2*x^2 + 
        116*u*v*x^3 + 9*u^3*v*y + 9*u^2*v^2*y + 9*u*v^3*y + 72*u^2*v*x*y + 
        72*u*v^2*x*y - 162*u*v*x^2*y - 9*x^4*y + 9*u^3*v*z + 9*u^2*v^2*z + 
        9*u*v^3*z + 72*u^2*v*x*z + 72*u*v^2*x*z - 162*u*v*x^2*z - 9*x^4*z)*
       I2[0, v, x])/(24*u*v*w*x) + 
     ((22*u^4*v + 52*u^3*v^2 + 52*u^2*v^3 + 22*u*v^4 + 9*u^3*v*w + 
        9*u^2*v^2*w + 9*u*v^3*w + 9*u^3*v*x + 9*u^2*v^2*x + 9*u*v^3*x + 
        326*u^3*v*y + 416*u^2*v^2*y + 326*u*v^3*y + 72*u^2*v*w*y + 
        72*u*v^2*w*y + 72*u^2*v*x*y + 72*u*v^2*x*y - 666*u^2*v*y^2 - 
        666*u*v^2*y^2 - 162*u*v*w*y^2 - 162*u*v*x*y^2 + 116*u*v*y^3 - 
        9*w*y^4 - 9*x*y^4)*I2[0, v, y])/(24*u*v*y*z) + 
     ((22*u^4*v + 52*u^3*v^2 + 52*u^2*v^3 + 22*u*v^4 + 9*u^3*v*w + 
        9*u^2*v^2*w + 9*u*v^3*w + 9*u^3*v*x + 9*u^2*v^2*x + 9*u*v^3*x + 
        326*u^3*v*z + 416*u^2*v^2*z + 326*u*v^3*z + 72*u^2*v*w*z + 
        72*u*v^2*w*z + 72*u^2*v*x*z + 72*u*v^2*x*z - 666*u^2*v*z^2 - 
        666*u*v^2*z^2 - 162*u*v*w*z^2 - 162*u*v*x*z^2 + 116*u*v*z^3 - 
        9*w*z^4 - 9*x*z^4)*I2[0, v, z])/(24*u*v*y*z) - 
     (3*(w - x)^2*(w^2 + 10*w*x + x^2)*(y + z)*I2[0, w, x])/(8*u*v*w*x) - 
     (3*(w + x)*(y - z)^2*(y^2 + 10*y*z + z^2)*I2[0, y, z])/(8*u*v*y*z) - 
     ((22*u^4*v + 52*u^3*v^2 + 52*u^2*v^3 + 22*u*v^4 + 326*u^3*v*w + 
        416*u^2*v^2*w + 326*u*v^3*w - 666*u^2*v*w^2 - 666*u*v^2*w^2 + 
        116*u*v*w^3 + 326*u^3*v*x + 416*u^2*v^2*x + 326*u*v^3*x - 
        1004*u^2*v*w*x - 1004*u*v^2*w*x - 1364*u*v*w^2*x - 666*u^2*v*x^2 - 
        666*u*v^2*x^2 - 1364*u*v*w*x^2 + 116*u*v*x^3 + 9*u^3*v*y + 
        9*u^2*v^2*y + 9*u*v^3*y + 72*u^2*v*w*y + 72*u*v^2*w*y - 
        162*u*v*w^2*y - 9*w^4*y + 72*u^2*v*x*y + 72*u*v^2*x*y - 
        288*u*v*w*x*y - 72*w^3*x*y - 162*u*v*x^2*y + 162*w^2*x^2*y - 
        72*w*x^3*y - 9*x^4*y + 9*u^3*v*z + 9*u^2*v^2*z + 9*u*v^3*z + 
        72*u^2*v*w*z + 72*u*v^2*w*z - 162*u*v*w^2*z - 9*w^4*z + 
        72*u^2*v*x*z + 72*u*v^2*x*z - 288*u*v*w*x*z - 72*w^3*x*z - 
        162*u*v*x^2*z + 162*w^2*x^2*z - 72*w*x^3*z - 9*x^4*z)*I2[v, w, x])/
      (24*u*v*w*x) - ((22*u^4*v + 52*u^3*v^2 + 52*u^2*v^3 + 22*u*v^4 + 
        9*u^3*v*w + 9*u^2*v^2*w + 9*u*v^3*w + 9*u^3*v*x + 9*u^2*v^2*x + 
        9*u*v^3*x + 326*u^3*v*y + 416*u^2*v^2*y + 326*u*v^3*y + 
        72*u^2*v*w*y + 72*u*v^2*w*y + 72*u^2*v*x*y + 72*u*v^2*x*y - 
        666*u^2*v*y^2 - 666*u*v^2*y^2 - 162*u*v*w*y^2 - 162*u*v*x*y^2 + 
        116*u*v*y^3 - 9*w*y^4 - 9*x*y^4 + 326*u^3*v*z + 416*u^2*v^2*z + 
        326*u*v^3*z + 72*u^2*v*w*z + 72*u*v^2*w*z + 72*u^2*v*x*z + 
        72*u*v^2*x*z - 1004*u^2*v*y*z - 1004*u*v^2*y*z - 288*u*v*w*y*z - 
        288*u*v*x*y*z - 1364*u*v*y^2*z - 72*w*y^3*z - 72*x*y^3*z - 
        666*u^2*v*z^2 - 666*u*v^2*z^2 - 162*u*v*w*z^2 - 162*u*v*x*z^2 - 
        1364*u*v*y*z^2 + 162*w*y^2*z^2 + 162*x*y^2*z^2 + 116*u*v*z^3 - 
        72*w*y*z^3 - 72*x*y*z^3 - 9*w*z^4 - 9*x*z^4)*I2[v, y, z])/
      (24*u*v*y*z) - (u*(-22*u^3*w*x - 30*u^2*v*w*x - 9*u^2*w^2*x - 
        9*u^2*w*x^2 - 22*u^3*y*z - 30*u^2*v*y*z + 208*u*w*x*y*z + 
        18*w^2*x*y*z + 18*w*x^2*y*z - 9*u^2*y^2*z + 18*w*x*y^2*z - 
        9*u^2*y*z^2 + 18*w*x*y*z^2)*I2bar[u, v, 0, 0])/(24*w*x*y*z) - 
     ((-u + w)^2*(22*u^3 + 30*u^2*v + 370*u^2*w + 150*u*v*w + 52*u*w^2 + 
        9*u^2*y + 90*u*w*y + 9*w^2*y + 9*u^2*z + 90*u*w*z + 9*w^2*z)*
       I2bar[u, v, 0, w])/(24*u*w*x) - 
     ((-u + x)^2*(22*u^3 + 30*u^2*v + 370*u^2*x + 150*u*v*x + 52*u*x^2 + 
        9*u^2*y + 90*u*x*y + 9*x^2*y + 9*u^2*z + 90*u*x*z + 9*x^2*z)*
       I2bar[u, v, 0, x])/(24*u*w*x) - 
     ((-u + y)^2*(22*u^3 + 30*u^2*v + 9*u^2*w + 9*u^2*x + 370*u^2*y + 
        150*u*v*y + 90*u*w*y + 90*u*x*y + 52*u*y^2 + 9*w*y^2 + 9*x*y^2)*
       I2bar[u, v, 0, y])/(24*u*y*z) - 
     ((-u + z)^2*(22*u^3 + 30*u^2*v + 9*u^2*w + 9*u^2*x + 370*u^2*z + 
        150*u*v*z + 90*u*w*z + 90*u*x*z + 52*u*z^2 + 9*w*z^2 + 9*x*z^2)*
       I2bar[u, v, 0, z])/(24*u*y*z) + 
     ((u^2 - 2*u*w + w^2 - 2*u*x - 2*w*x + x^2)*(22*u^3 + 30*u^2*v + 
        370*u^2*w + 150*u*v*w + 52*u*w^2 + 370*u^2*x + 150*u*v*x + 
        520*u*w*x + 52*u*x^2 + 9*u^2*y + 90*u*w*y + 9*w^2*y + 90*u*x*y + 
        90*w*x*y + 9*x^2*y + 9*u^2*z + 90*u*w*z + 9*w^2*z + 90*u*x*z + 
        90*w*x*z + 9*x^2*z)*I2bar[u, v, w, x])/(24*u*w*x) + 
     ((u^2 - 2*u*y + y^2 - 2*u*z - 2*y*z + z^2)*(22*u^3 + 30*u^2*v + 
        9*u^2*w + 9*u^2*x + 370*u^2*y + 150*u*v*y + 90*u*w*y + 90*u*x*y + 
        52*u*y^2 + 9*w*y^2 + 9*x*y^2 + 370*u^2*z + 150*u*v*z + 90*u*w*z + 
        90*u*x*z + 520*u*y*z + 90*w*y*z + 90*x*y*z + 52*u*z^2 + 9*w*z^2 + 
        9*x*z^2)*I2bar[u, v, y, z])/(24*u*y*z)
 
QdQHgauge[u_, v_, w_, x_, y_, z_] := 
    (26261*u^2 + 15696*u*v + 26261*v^2 + 15696*u*w + 15696*v*w + 26261*w^2 + 
       15696*u*x + 15696*v*x + 50787*w*x + 26261*x^2 + 50787*u*y + 
       15696*v*y + 15696*w*y + 15696*x*y + 26261*y^2 + 15696*u*z + 
       50787*v*z + 15696*w*z + 15696*x*z + 15696*y*z + 26261*z^2)/216 - 
     (3*(48*u^2 - 92*u*v + 48*v^2 - 92*u*w - 92*v*w + 48*w^2 - 92*u*x - 
        92*v*x + 41*w*x + 48*x^2 + 41*u*y - 92*v*y - 92*w*y - 92*x*y + 
        48*y^2 - 92*u*z + 41*v*z - 92*w*z - 92*x*z - 92*y*z + 48*z^2)*Zeta3)/
      2 + ((-1462*u - 535*v - 535*w - 535*x - 603*y - 535*z)*A[u])/12 + 
     ((-535*u - 1462*v - 535*w - 535*x - 535*y - 603*z)*A[v])/12 - 
     ((18*u^2 - 55*u*v + 18*v^2 - 18*u*x - 18*v*x - 2*x^2)*A[u]*A[v])/
      (12*u*v) + ((-535*u - 535*v - 1462*w - 603*x - 535*y - 535*z)*A[w])/
      12 - ((18*u^2 - 55*u*w + 18*w^2 - 18*u*z - 18*w*z - 2*z^2)*A[u]*A[w])/
      (12*u*w) - ((18*v^2 - 55*v*w + 18*w^2 - 18*v*y - 18*w*y - 2*y^2)*A[v]*
       A[w])/(12*v*w) + ((-535*u - 535*v - 603*w - 1462*x - 535*y - 535*z)*
       A[x])/12 - ((18*u^2 - 18*u*v - 2*v^2 - 55*u*x - 18*v*x + 18*x^2)*A[u]*
       A[x])/(12*u*x) - ((-2*u^2 - 18*u*v + 18*v^2 - 18*u*x - 55*v*x + 
        18*x^2)*A[v]*A[x])/(12*v*x) + 18*A[w]*A[x] + 
     ((-603*u - 535*v - 535*w - 535*x - 1462*y - 535*z)*A[y])/12 + 
     18*A[u]*A[y] - ((18*v^2 - 18*v*w - 2*w^2 - 55*v*y - 18*w*y + 18*y^2)*
       A[v]*A[y])/(12*v*y) - ((-2*v^2 - 18*v*w + 18*w^2 - 18*v*y - 55*w*y + 
        18*y^2)*A[w]*A[y])/(12*w*y) - 
     ((18*x^2 - 55*x*y + 18*y^2 - 18*x*z - 18*y*z - 2*z^2)*A[x]*A[y])/
      (12*x*y) + ((-535*u - 603*v - 535*w - 535*x - 535*y - 1462*z)*A[z])/
      12 - ((18*u^2 - 18*u*w - 2*w^2 - 55*u*z - 18*w*z + 18*z^2)*A[u]*A[z])/
      (12*u*z) + 18*A[v]*A[z] - ((-2*u^2 - 18*u*w + 18*w^2 - 18*u*z - 
        55*w*z + 18*z^2)*A[w]*A[z])/(12*w*z) - 
     ((18*x^2 - 18*x*y - 2*y^2 - 55*x*z - 18*y*z + 18*z^2)*A[x]*A[z])/
      (12*x*z) - ((-2*x^2 - 18*x*y + 18*y^2 - 18*x*z - 55*y*z + 18*z^2)*A[y]*
       A[z])/(12*y*z) - (u^3*(v*x + w*z)*I2[0, 0, u])/(6*v*w*x*z) - 
     (v^3*(u*x + w*y)*I2[0, 0, v])/(6*u*w*x*y) - 
     (w^3*(v*y + u*z)*I2[0, 0, w])/(6*u*v*y*z) - 
     (x^3*(u*v + y*z)*I2[0, 0, x])/(6*u*v*y*z) - 
     (y^3*(v*w + x*z)*I2[0, 0, y])/(6*v*w*x*z) - 
     ((u*w + x*y)*z^3*I2[0, 0, z])/(6*u*w*x*y) + 
     ((u - v)^2*(u^2 + 10*u*v + v^2)*I2[0, u, v])/(6*u*v*x) + 
     ((u - w)^2*(u^2 + 10*u*w + w^2)*I2[0, u, w])/(6*u*w*z) + 
     ((u - x)^2*(u^2 + 10*u*x + x^2)*I2[0, u, x])/(6*u*v*x) + 
     ((u - z)^2*(u^2 + 10*u*z + z^2)*I2[0, u, z])/(6*u*w*z) + 
     ((v - w)^2*(v^2 + 10*v*w + w^2)*I2[0, v, w])/(6*v*w*y) + 
     ((v - x)^2*(v^2 + 10*v*x + x^2)*I2[0, v, x])/(6*u*v*x) + 
     ((v - y)^2*(v^2 + 10*v*y + y^2)*I2[0, v, y])/(6*v*w*y) + 
     ((w - y)^2*(w^2 + 10*w*y + y^2)*I2[0, w, y])/(6*v*w*y) + 
     ((w - z)^2*(w^2 + 10*w*z + z^2)*I2[0, w, z])/(6*u*w*z) + 
     ((x - y)^2*(x^2 + 10*x*y + y^2)*I2[0, x, y])/(6*x*y*z) + 
     ((x - z)^2*(x^2 + 10*x*z + z^2)*I2[0, x, z])/(6*x*y*z) + 
     ((y - z)^2*(y^2 + 10*y*z + z^2)*I2[0, y, z])/(6*x*y*z) - 
     ((u^2 - 2*u*v + v^2 - 2*u*x - 2*v*x + x^2)*(u^2 + 10*u*v + v^2 + 
        10*u*x + 10*v*x + x^2)*I2[u, v, x])/(6*u*v*x) - 
     ((u^2 - 2*u*w + w^2 - 2*u*z - 2*w*z + z^2)*(u^2 + 10*u*w + w^2 + 
        10*u*z + 10*w*z + z^2)*I2[u, w, z])/(6*u*w*z) - 
     ((v^2 - 2*v*w + w^2 - 2*v*y - 2*w*y + y^2)*(v^2 + 10*v*w + w^2 + 
        10*v*y + 10*w*y + y^2)*I2[v, w, y])/(6*v*w*y) - 
     ((x^2 - 2*x*y + y^2 - 2*x*z - 2*y*z + z^2)*(x^2 + 10*x*y + y^2 + 
        10*x*z + 10*y*z + z^2)*I2[x, y, z])/(6*x*y*z)

(* 
  Finally, the results for Q d/dQ of the 536 functions that occur in the
  Standard Model, consisting of the 89 functions above with specific values
  for the squared mass arguments, and expanding in the small squared mass
  argument zero (= delta) corresponding to gluons, photons, and light fermions.

  In the following:
  Hi = Higgs squared mass = 3*k*phi2 + m2
  Go = Goldstone squared mass = k*phi2 + m2
  t = yt2*phi2/2
  W = g2*phi2/4
  Z = (g2 + gp2)*phi2/4

  where

  yt2 = (y_t)^2,
  g32 = (g_3)^2, 
  g2 = g^2,
  gp2 = (g')^2,
  phi2 = phi^2,
  k = lambda,

  and  

  lnbar[zero] = Log[delta/Q^2],
  where Q is the MSbar renormalization scale.  
*)

QdQESSSS[Hi, Hi, Hi, Hi] := -3*Hi^2 + 20*Hi*A[Hi] - 12*A[Hi]^2
 
QdQESSSS[Go, Go, Hi, Hi] := (5*Go^2 - 16*Go*Hi + 5*Hi^2)/2 + 
     2*(Go + 4*Hi)*A[Go] - 2*A[Go]^2 + 2*(4*Go + Hi)*A[Hi] - 8*A[Go]*A[Hi] - 
     2*A[Hi]^2
 
QdQGSSSSS[Hi, Hi, Hi, Hi, Hi] := -14*Hi + 8*A[Hi] + 4*I2[Hi, Hi, Hi]
 
QdQGSSSSS[Go, Go, Hi, Go, Hi] := -2*(3*Go + 4*Hi) + 4*A[Go] + 4*A[Hi] + 
     4*I2[Go, Go, Hi]
 
QdQGSSSSS[Hi, Go, Go, Go, Go] := -2*(8*Go - Hi) + 8*A[Go] + 4*I2[Go, Go, Hi]
 
QdQGSSSSS[Hi, Go, Go, Hi, Hi] := -2*(4*Go + 3*Hi) + 4*A[Go] + 4*A[Hi] + 
     2*I2[Go, Go, Hi] + 2*I2[Hi, Hi, Hi]
 
QdQGVSVVS[Z, Hi, Z, Z, Hi] := (-3*(8*Hi^3 + 120*Hi*Z^2 + 95*Z^3))/(32*Z^2) - 
     (3*Hi^3*Zeta2)/(4*Z^2) + (3*(Hi^2 + 12*Z^2)*A[Hi])/(4*Z^2) - 
     (3*Hi*A[Hi]^2)/(8*Z^2) + (39*A[Z])/8 - (3*A[Hi]*A[Z])/(2*Z) - 
     (3*(Hi - 2*Z)*A[Z]^2)/(4*Z^2) - (3*(Hi - Z)^2*I2[0, Hi, Z])/(2*Z^2) + 
     (3*(Hi^2 - 4*Hi*Z + 12*Z^2)*I2[Hi, Z, Z])/(4*Z^2)
 
QdQGVSVVS[Z, Go, W, Z, Hi] := 
    (-3*(8*Hi^3*W + 8*Go^3*Z + 120*Go*W*Z^2 + 120*Hi*W*Z^2 + 139*W^2*Z^2 + 
        51*W*Z^3))/(64*W*Z^2) - (3*(Hi^3*W + Go^3*Z)*Zeta2)/(8*W*Z^2) + 
     (3*(Go^2 + 12*W*Z)*A[Go])/(8*W*Z) - (3*Go*A[Go]^2)/(16*W*Z) + 
     (3*(Hi^2 + 12*Z^2)*A[Hi])/(8*Z^2) - (3*Hi*A[Hi]^2)/(16*Z^2) + (51*A[W])/16 - 
     (3*A[Go]*A[W])/(8*W) + (27*A[Z])/16 - (3*A[Go]*A[Z])/(8*Z) - 
     (3*A[Hi]*A[Z])/(4*Z) + (3*(-Go + W + Z)*A[W]*A[Z])/(8*W*Z) + 
     (3*(-Hi + 2*Z)*A[Z]^2)/(8*Z^2) - (3*(-Go + W)^2*I2[0, Go, W])/(8*W*Z) - 
     (3*(Go - Z)^2*I2[0, Go, Z])/(8*W*Z) - (3*(-Hi + Z)^2*I2[0, Hi, Z])/
      (4*Z^2) + (3*(Go^2 - 2*Go*W + W^2 - 2*Go*Z + 10*W*Z + Z^2)*
       I2[Go, W, Z])/(8*W*Z) + (3*(Hi^2 - 4*Hi*Z + 12*Z^2)*I2[Hi, Z, Z])/(8*Z^2)
 
QdQGVSVVS[zero, Go, W, W, Go] := (-3*(24*Go^2 + 136*Go*W + 147*W^2))/
      (32*W) - (9*Go^2*Zeta2)/(4*W) + (9*(Go + 4*W)*A[Go])/(4*W) - 
     (9*A[Go]^2)/(8*W) + (63*A[W])/8 - (9*A[Go]*A[W])/(4*W) - 
     (9*(Go - 3*W)*I2[0, Go, W])/(4*W)
 
QdQGVSVVS[W, Go, Z, zero, Go] := 
    (3*(-8*Go^3 - 24*Go^2*Z - 256*Go*W*Z + 80*W^2*Z - 139*W*Z^2))/(64*W*Z) - 
     (3*Go^2*(Go + 3*Z)*Zeta2)/(8*W*Z) + (3*(Go^2 + 3*Go*Z + 24*W*Z)*A[Go])/
      (8*W*Z) - (3*(Go + 3*Z)*A[Go]^2)/(16*W*Z) - (3*A[W])/4 - 
     (3*A[Go]*A[W])/(2*W) + (51*A[Z])/16 - (3*A[Go]*A[Z])/(8*Z) + 
     (3*(-Go + W + Z)*A[W]*A[Z])/(8*W*Z) - 
     (3*(Go^2 - 2*Go*W + W^2 + 3*Go*Z - 9*W*Z)*I2[0, Go, W])/(8*W*Z) - 
     (3*(Go - Z)^2*I2[0, Go, Z])/(8*W*Z) + 
     (3*(Go^2 - 2*Go*W + W^2 - 2*Go*Z + 10*W*Z + Z^2)*I2[Go, W, Z])/(8*W*Z)
 
QdQHfffSSS[t, t, t, Hi, Hi, Hi] := 24*Zeta3
 
QdQHfffSSS[t, t, t, Go, Go, Hi] := 24*Zeta3
 
QdQHFFfSSS[t, t, t, Hi, Hi, Hi] := 2*(2*Hi + 5*t) - 12*(Hi - 2*t)*Zeta3 - 
     4*A[Hi] - 4*A[t] - 4*I2[Hi, Hi, Hi]
 
QdQHFFfSSS[t, t, t, Go, Go, Hi] := 2*(3*Go - Hi + 5*t) - 
     12*(Go - 2*t)*Zeta3 - 4*A[Go] - 4*A[t] - 4*I2[Go, Go, Hi]
 
QdQHFFfSSS[t, t, t, Hi, Go, Go] := -2*(2*Go - 4*Hi - 5*t) - 
     12*(Hi - 2*t)*Zeta3 - 4*A[Hi] - 4*A[t] - 4*I2[Go, Go, Hi]
 
QdQHFFfSSS[t, zero, t, Go, Go, Hi] := 2*(3*Go - Hi + 5*t) - 
     12*(Go - t)*Zeta3 - 4*A[Go] - 4*A[t] - 4*I2[Go, Go, Hi]
 
QdQHfffSVV[t, t, t, Hi, Z, Z] := -2 + 60*Zeta3
 
QdQHFfFSVV[t, t, t, Hi, Z, Z] := (-132*Hi + 72*t + 41*Z)/8 + 
     12*(Hi + t - 2*Z)*Zeta3 + 6*A[Hi] - 6*A[t] + A[Z]/2 + (A[Hi]*A[Z])/Z - 
     ((-Hi + 2*Z)*A[Z]^2)/(2*Z^2) - (Hi^2*I2[0, 0, Hi])/(2*Z^2) + 
     ((Hi - Z)^2*I2[0, Hi, Z])/Z^2 - ((Hi^2 - 4*Hi*Z + 12*Z^2)*I2[Hi, Z, Z])/
      (2*Z^2)
 
QdQHFfFSVV[t, t, zero, Hi, W, W] := 
    (8*Hi^2*t + 24*t^2*W - 132*Hi*W^2 + 168*t*W^2 + 41*W^3)/(8*W^2) + 
     (t*(Hi^2 + 3*t*W)*Zeta2)/W^2 + 6*(2*Hi - t - 4*W)*Zeta3 + 
     ((-(Hi*t) + 6*W^2)*A[Hi])/W^2 + (t*A[Hi]^2)/(2*W^2) - 
     (3*(t + 2*W)*A[t])/W + (3*A[t]^2)/(2*W) + A[W]/2 + (A[Hi]*A[W])/W + 
     ((Hi - 2*W)*A[W]^2)/(2*W^2) + ((Hi - t)*I2[0, 0, 0])/(4*W) - 
     (Hi*(Hi - 2*t)*I2[0, 0, Hi])/(2*W^2) + (3*t*I2[0, 0, t])/W + 
     ((-Hi + W)^2*I2[0, Hi, W])/W^2 - ((Hi^2 - 4*Hi*W + 12*W^2)*I2[Hi, W, W])/
      (2*W^2)
 
QdQHFfFSVV[zero, t, t, Go, zero, W] := 
    (40*Go*t - 248*Go*W + 80*t*W + 203*W^2)/(16*W) + (5*Go*t*Zeta2)/(2*W) + 
     6*(2*Go + t - 4*W)*Zeta3 + ((-5*t + 12*W)*A[Go])/(2*W) + 
     (5*t*A[Go]^2)/(4*Go*W) - 6*A[t] - (21*A[W])/4 + (3*A[Go]*A[W])/(2*W) - 
     ((3*Go - 5*t)*I2[0, 0, Go])/(2*W) + (3*(Go - 3*W)*I2[0, Go, W])/(2*W)
 
QdQHFfFSVV[zero, t, t, Go, Z, W] := 
    (-8*Go^2*t + 16*Go*t^2 - 8*t^2*Z - 264*Go*W*Z + 80*t*W*Z + 195*W^2*Z - 
       113*W*Z^2)/(16*W*Z) - (t*(Go^2 - 2*Go*t + t*Z)*Zeta2)/(2*W*Z) + 
     6*(2*Go + t - 4*W)*Zeta3 + ((Go*t + 12*W*Z)*A[Go])/(2*W*Z) - 
     (t*A[Go]^2)/(4*W*Z) - ((2*Go*t - t*Z + 12*W*Z)*A[t])/(2*W*Z) - 
     ((-2*Go + Z)*A[t]^2)/(4*W*Z) - (17*A[W])/4 + (A[Go]*A[W])/(2*W) + 
     (19*A[Z])/4 + (A[Go]*A[Z])/(2*Z) - ((-Go + W + Z)*A[W]*A[Z])/(2*W*Z) + 
     ((t - Z)*(3*Go^2 - Go*t - 5*Go*Z - 6*t*Z)*I2[0, 0, 0])/(24*Go*W*Z) - 
     (Go*(Go + t)*I2[0, 0, Go])/(2*W*Z) - (t*(-2*Go + Z)*I2[0, 0, t])/
      (2*W*Z) + ((Go - W)^2*I2[0, Go, W])/(2*W*Z) + 
     ((Go - Z)^2*I2[0, Go, Z])/(2*W*Z) - 
     ((Go^2 - 2*Go*W + W^2 - 2*Go*Z + 10*W*Z + Z^2)*I2[Go, W, Z])/(2*W*Z)
 
QdQHFfFSVV[zero, t, zero, Go, W, zero] := 
    -(-16*Go^2 - 8*Go*t + 248*Go*W - 272*t*W + 105*W^2)/(16*W) + 
     (Go*(2*Go + t)*Zeta2)/(2*W) + 12*(Go - t)*Zeta3 + 
     ((-2*Go - t + 12*W)*A[Go])/(2*W) + ((2*Go + t)*A[Go]^2)/(4*Go*W) - 
     6*A[t] + (15*A[W])/4 + (3*A[Go]*A[W])/(2*W) - ((Go - t)*I2[0, 0, Go])/
      (2*W) + (3*(Go - 3*W)*I2[0, Go, W])/(2*W)
 
QdQHFfFSVV[zero, t, zero, Go, W, Z] := 
    -(-8*Go^2*t + 16*Go^2*Z - 64*Go*t*Z + 264*Go*W*Z - 272*t*W*Z + 
        113*W^2*Z - 32*Go*Z^2 + 32*t*Z^2 - 211*W*Z^2 + 16*Z^3)/(16*W*Z) + 
     ((Go^2*t - 2*Go^2*Z + 8*Go*t*Z + 4*Go*Z^2 - 4*t*Z^2 + 2*W*Z^2 - 2*Z^3)*
       Zeta2)/(2*W*Z) + 12*(Go - t - 2*Z)*Zeta3 + 
     ((-(Go*t) + 2*Go*Z - 8*t*Z + 12*W*Z - 2*Z^2)*A[Go])/(2*W*Z) - 
     ((-(Go*t) + 2*Go*Z - 8*t*Z - 2*Z^2)*A[Go]^2)/(4*Go*W*Z) - 6*A[t] + 
     (19*A[W])/4 + (A[Go]*A[W])/(2*W) - ((4*Go - 8*t + 21*W - 4*Z)*A[Z])/
      (4*W) + (A[Go]*A[Z])/(2*Z) - ((-Go + W + Z)*A[W]*A[Z])/(2*W*Z) + 
     ((Go - 2*t + W - Z)*A[Z]^2)/(2*W*Z) + 
     ((t - Z)*(3*Go^2 + 20*Go*t + Go*Z + 6*t*Z)*I2[0, 0, 0])/(24*Go*W*Z) + 
     ((-Go^2 + Go*t - 2*Go*Z + 8*t*Z + 2*Z^2)*I2[0, 0, Go])/(2*W*Z) + 
     ((Go - 2*t + W - Z)*I2[0, 0, Z])/W + ((Go - W)^2*I2[0, Go, W])/(2*W*Z) + 
     ((Go - Z)^2*I2[0, Go, Z])/(2*W*Z) - 
     ((Go^2 - 2*Go*W + W^2 - 2*Go*Z + 10*W*Z + Z^2)*I2[Go, W, Z])/(2*W*Z)
 
QdQHFFfSVV[t, t, t, Hi, Z, Z] := (44*Hi + 96*t - 23*Z)/4 - 
     12*(2*Hi - 5*t)*Zeta3 - 12*A[Hi] - 12*A[t] + A[Z] + (2*A[Hi]*A[Z])/Z - 
     ((-Hi + 2*Z)*A[Z]^2)/Z^2 - (Hi^2*I2[0, 0, Hi])/Z^2 + 
     (2*(Hi - Z)^2*I2[0, Hi, Z])/Z^2 - ((Hi^2 - 4*Hi*Z + 12*Z^2)*I2[Hi, Z, Z])/Z^2
 
QdQHFFfSVV[t, zero, t, Go, W, zero] := 
    -(-8*Go^2 - 8*Go*t - 104*Go*W - 176*t*W + 15*W^2)/(8*W) + 
     (Go*(Go + t)*Zeta2)/W - 6*(4*Go - 5*t)*Zeta3 - 
     ((Go + t + 12*W)*A[Go])/W + ((Go + t)*A[Go]^2)/(2*Go*W) - 12*A[t] - 
     (3*A[W])/2 + (3*A[Go]*A[W])/W - ((2*Go - t)*I2[0, 0, Go])/W + 
     (3*(Go - 3*W)*I2[0, Go, W])/W
 
QdQHFFfSVV[t, zero, t, Go, W, Z] := 
    -(-8*Go*t^2 + 4*t^2*Z - 88*Go*W*Z - 176*t*W*Z + 23*W^2*Z + 23*W*Z^2)/
      (8*W*Z) + (t^2*(2*Go - Z)*Zeta2)/(2*W*Z) - 6*(4*Go - 5*t)*Zeta3 - 
     12*A[Go] - ((2*Go*t - t*Z + 24*W*Z)*A[t])/(2*W*Z) - 
     ((-2*Go + Z)*A[t]^2)/(4*W*Z) + A[W]/2 + (A[Go]*A[W])/W + A[Z]/2 + 
     (A[Go]*A[Z])/Z - ((-Go + W + Z)*A[W]*A[Z])/(W*Z) + 
     ((6*Go - 5*t - 4*Z)*(t - Z)*I2[0, 0, 0])/(24*W*Z) - 
     (Go^2*I2[0, 0, Go])/(W*Z) - (t*(-2*Go + Z)*I2[0, 0, t])/(2*W*Z) + 
     ((Go - W)^2*I2[0, Go, W])/(W*Z) + ((Go - Z)^2*I2[0, Go, Z])/(W*Z) - 
     ((Go^2 - 2*Go*W + W^2 - 2*Go*Z + 10*W*Z + Z^2)*I2[Go, W, Z])/(W*Z)
 
QdQHffFVSS[t, t, t, Z, Go, Hi] := (32*Go + 32*Hi + 32*t - 3*Z)/4 + 
     12*(Go + Hi)*Zeta3 - 12*A[t] - 3*A[Z] - 6*I2[t, t, Z]
 
QdQHffFVSS[t, t, zero, zero, Go, Go] := 4*(2*Go + 5*t) + 
     24*(Go - t)*Zeta3 + 8*A[Go] - (4*A[Go]^2)/Go - 16*A[t] + (2*A[t]^2)/t - 
     4*I2[0, Go, Go] - 4*I2[0, t, t]
 
QdQHffFVSS[t, t, zero, Z, Go, Go] := (64*Go + 64*t - 3*Z)/4 + 
     24*(Go - t)*Zeta3 - 12*A[t] - 3*A[Z] - 6*I2[t, t, Z]
 
QdQHFffVSS[t, t, t, Z, Hi, Go] := (8*Go + 8*Hi - 28*t - 35*Z)/2 - 
     12*(Go + Hi - Z)*Zeta3 + 12*A[t] + 6*A[Z]
 
QdQHFffVSS[zero, t, t, W, Go, Go] := 
    -(4*t^2 - 16*Go*W + 36*t*W + 35*W^2)/(2*W) - (2*t^2*Zeta2)/W - 
     12*(2*Go - t - W)*Zeta3 + (2*(t + 6*W)*A[t])/W - A[t]^2/W + 6*A[W] - 
     (2*t*I2[0, 0, t])/W
 
QdQHFffVSS[zero, t, t, W, Hi, Go] := 
    -(4*t^2 - 8*Go*W - 8*Hi*W + 36*t*W + 35*W^2)/(2*W) - (2*t^2*Zeta2)/W - 
     12*(Go + Hi - t - W)*Zeta3 + (2*(t + 6*W)*A[t])/W - A[t]^2/W + 6*A[W] - 
     ((Hi - t)*I2[0, 0, 0])/(2*W) - (2*t*I2[0, 0, t])/W
 
QdQHFFFVSS[t, t, t, Z, Go, Hi] := 
    (189*Go^2 - 648*Go*Hi + 189*Hi^2 - 882*t^2 + 225*Go*Z + 225*Hi*Z - 
       1053*t*Z + 140*Z^2)/36 + 12*(2*Go*Hi - 3*Go*t - 3*Hi*t + 2*t*Z)*Zeta3 + 
     Go*A[Go] + Hi*A[Hi] + 2*A[Go]*A[Hi] + 14*t*A[t] + 2*A[t]^2 + 
     ((3*Go + 3*Hi + 69*t - 10*Z)*A[Z])/3 - (2*(Go - Hi + Z)*A[Go]*A[Z])/Z - 
     (2*(-Go + Hi + Z)*A[Hi]*A[Z])/Z - 4*A[t]*A[Z] + 
     (2*(Go - Hi)^2*I2[0, Go, Hi])/Z - 
     (2*(Go^2 - 2*Go*Hi + Hi^2 - 2*Go*Z - 2*Hi*Z + Z^2)*I2[Go, Hi, Z])/Z + 
     2*(t - Z)*I2[t, t, Z]
 
QdQHFFFVSS[t, t, zero, zero, Go, Go] := 
    (-31*Go^2 - 16*Go*t - 23*t^2)/2 + 24*Go*(Go - t)*Zeta3 + 10*Go*A[Go] - 
     2*A[Go]^2 - 2*(4*Go - 3*t)*A[t] + (4*Go*A[t]^2)/t + 4*Go*I2[0, Go, Go] + 
     4*Go*I2[0, t, t]
 
QdQHFFFVSS[zero, zero, t, zero, Go, Go] := 
    (-47*Go^2 + 32*Go*t - 50*t^2)/2 + 24*(Go - t)^2*Zeta3 + 18*Go*A[Go] - 
     6*A[Go]^2 + 12*t*A[t]
 
QdQHFFFVSS[zero, zero, t, Z, Go, Go] := 
    (-135*Go^2 + 288*Go*t - 450*t^2 + 297*Go*Z - 594*t*Z + 70*Z^2)/18 + 
     4*(Go - t)*Z*Zeta2 + 24*(Go^2 - 2*Go*t + t^2 + t*Z)*Zeta3 + 2*Go*A[Go] + 
     2*A[Go]^2 + 12*t*A[t] - (2*(3*Go - 24*t + 5*Z)*A[Z])/3 - 4*A[Go]*A[Z] + 
     (2*(Go - t)*A[Z]^2)/Z + 2*(2*Go - 2*t - Z)*I2[0, 0, Z] + 
     2*(4*Go - Z)*I2[Go, Go, Z]
 
QdQHFFFVSS[t, zero, t, W, Go, Go] := 
    (72*Go*t^2 - 72*t^3 - 540*Go^2*W + 576*Go*t*W - 1638*t^2*W + 900*Go*W^2 - 
       2097*t*W^2 + 280*W^3)/(72*W) + ((Go - t)*t^2*Zeta2)/W + 
     12*(2*Go^2 - 5*Go*t + t^2 + 2*t*W)*Zeta3 + 2*Go*A[Go] + 2*A[Go]^2 + 
     (t*(-Go + t + 13*W)*A[t])/W + ((Go - t)*A[t]^2)/(2*W) + 
     ((12*Go + 105*t - 20*W)*A[W])/6 - 4*A[Go]*A[W] + 
     ((t - 2*W)*A[t]*A[W])/W - (t*(-Go + 2*t)*I2[0, 0, t])/W + 
     ((t - W)*(t + 2*W)*I2[0, t, W])/W + 2*(4*Go - W)*I2[Go, Go, W]
 
QdQHFFFVSS[t, zero, t, W, Go, Hi] := 
    (144*Go*t^2 - 72*Hi*t^2 - 72*t^3 + 378*Go^2*W - 1296*Go*Hi*W + 378*Hi^2*W + 
       864*Go*t*W - 288*Hi*t*W - 1638*t^2*W + 450*Go*W^2 + 450*Hi*W^2 - 
       2097*t*W^2 + 280*W^3)/(72*W) + ((2*Go - Hi - t)*t^2*Zeta2)/W + 
     12*(2*Go*Hi - 3*Go*t - 2*Hi*t + t^2 + 2*t*W)*Zeta3 + Go*A[Go] + Hi*A[Hi] + 
     2*A[Go]*A[Hi] + (t*(-2*Go + Hi + t + 13*W)*A[t])/W + 
     ((2*Go - Hi - t)*A[t]^2)/(2*W) + ((6*Go + 6*Hi + 105*t - 20*W)*A[W])/6 - 
     (2*(Go - Hi + W)*A[Go]*A[W])/W - (2*(-Go + Hi + W)*A[Hi]*A[W])/W + 
     ((t - 2*W)*A[t]*A[W])/W - ((Hi - t)*(-6*Go + 8*Hi + 7*t)*I2[0, 0, 0])/
      (12*W) + ((2*Go - Hi - 2*t)*t*I2[0, 0, t])/W + 
     (2*(Go - Hi)^2*I2[0, Go, Hi])/W + ((t - W)*(t + 2*W)*I2[0, t, W])/W - 
     (2*(Go^2 - 2*Go*Hi + Hi^2 - 2*Go*W - 2*Hi*W + W^2)*I2[Go, Hi, W])/W
 
QdQHFffVVV[t, t, t, zero, zero, zero] := -90*t + 108*A[t] - 
     (18*A[t]^2)/t
 
QdQHFffVVV[zero, t, t, W, zero, W] := -((2*t^2 + 100*t*W + 75*W^2)/W) - 
     (2*t*(t + 3*W)*Zeta2)/W + 24*(5*t - 3*W)*Zeta3 + (2*(t + 45*W)*A[t])/W - 
     ((t + 9*W)*A[t]^2)/(t*W) + 12*A[W] + (12*A[W]^2)/W - 
     (2*(t + 3*W)*I2[0, 0, t])/W + 12*I2[0, t, t] + 12*I2[0, W, W]
 
QdQHFffVVV[zero, t, t, W, Z, W] := 
    -(8*t^2*W - 8*t*W^2 + 36*t^2*Z + 328*t*W*Z + 396*W^2*Z - 137*W*Z^2)/
      (4*W*Z) - (t*(2*t*W - 2*W^2 + 9*t*Z)*Zeta2)/(W*Z) + 
     12*(10*t - 6*W - 5*Z)*Zeta3 - ((-2*t*W + 2*W^2 - 9*t*Z - 72*W*Z)*A[t])/
      (W*Z) - ((2*t*W - 2*W^2 + 9*t*Z)*A[t]^2)/(2*t*W*Z) + 36*A[W] - 3*A[Z] - 
     ((t - Z)*(-5*t + 6*W + 26*Z)*I2[0, 0, 0])/(12*W*Z) + 
     ((-2*t*W + 2*W^2 - 9*t*Z)*I2[0, 0, t])/(W*Z) + 18*I2[t, t, Z]
 
QdQHFFFVVV[t, t, t, zero, zero, zero] := (-117*t^2)/2 + 54*t*A[t]
 
QdQHFFFVVV[t, t, zero, zero, W, W] := 
    (-720*t^3 - 3708*t^2*W + 1557*t*W^2 + 3773*W^3)/(108*W) - 
     (2*(-2*t^3 - 5*t^2*W - 8*t*W^2 + 7*W^3)*Zeta2)/(3*W) + 
     24*(t^2 - 4*t*W + 2*W^2)*Zeta3 - (2*(-10*t^2 - 23*t*W + 32*W^2)*A[t])/
      (3*W) - ((10*t^2 - 13*t*W - 32*W^2)*A[t]^2)/(3*t*W) + 
     ((24*t^2 + 101*t*W + 5*W^2)*A[W])/(3*W) + (6*(t - 2*W)*A[t]*A[W])/W - 
     (2*(6*t^2 - 4*t*W + 31*W^2)*A[W]^2)/(3*W^2) + 
     (2*(-7*t^2 + 5*t*W + 8*W^2)*I2[0, 0, t])/(3*W) + 
     (4*(-3*t^2 + 2*t*W + 6*W^2)*I2[0, t, t])/(3*W) + 
     (6*(t - W)*(t + 2*W)*I2[0, t, W])/W + 
     (4*(-3*t^2 + 2*t*W + 6*W^2)*I2[0, W, W])/(3*W)
 
QdQHFFFVVV[t, t, zero, Z, W, W] := 
    (-180*t^3*W^2 + 252*t^2*W^3 - 72*t*W^4 + 72*W^5 + 540*t^3*W*Z - 
       1620*t^2*W^2*Z - 1323*t*W^3*Z + 6077*W^4*Z - 432*t^2*W*Z^2 - 
       567*t*W^2*Z^2 + 882*W^3*Z^2 + 216*t^2*Z^3 + 2818*W^2*Z^3 + 36*t*Z^4)/
      (108*W^2*Z) + ((-5*t^3*W^2 + 7*t^2*W^3 - 2*t*W^4 + 2*W^5 + 15*t^3*W*Z + 
        24*t^2*W^2*Z - 12*t^2*W*Z^2 + 6*t^2*Z^3 + t*Z^4)*Zeta2)/(3*W^2*Z) + 
     24*(t^2 - 4*t*W + 2*W^2 - 3*t*Z + 4*W*Z)*Zeta3 + 
     ((5*t^2*W - 7*t*W^2 + 2*W^3 - 15*t^2*Z + 12*t*W*Z + 12*t*Z^2)*A[t])/
      (3*W*Z) - ((5*t^2*W - 7*t*W^2 + 2*W^3 - 15*t^2*Z - 60*t*W*Z + 12*t*Z^2)*
       A[t]^2)/(6*t*W*Z) - ((2*W^2 - 117*t*Z + 61*W*Z + 13*Z^2)*A[W])/(3*Z) - 
     (6*(-t + 2*W)*A[t]*A[W])/W + ((W^3 - 31*W^2*Z + 18*W*Z^2 + Z^3)*A[W]^2)/
      (3*W^2*Z) - ((-9*t*W^2 + 13*W^3 + 6*t^2*Z + 24*W^2*Z + t*Z^2)*A[Z])/
      (3*W^2) - 12*A[t]*A[Z] + (2*(W^2 - 4*W*Z - 9*Z^2)*A[W]*A[Z])/(3*W*Z) + 
     (t*(6*t + Z)*A[Z]^2)/(6*W^2) + 
     ((t - Z)*(12*t^2*W^2 - 23*t*W^3 + 6*W^4 + 54*t^2*W*Z - 52*t*W^2*Z + 
        56*W^3*Z + 6*t^2*Z^2 + 3*t*W*Z^2 - 35*W^2*Z^2)*I2[0, 0, 0])/
      (36*W^3*Z) - ((5*t^2*W - 7*t*W^2 + 2*W^3 + 3*t^2*Z - 24*t*W*Z + 
        12*t*Z^2)*I2[0, 0, t])/(3*W*Z) - (Z*(-3*t + Z)*(2*t + Z)*I2[0, 0, Z])/
      (3*W^2) + (6*(t - W)*(t + 2*W)*I2[0, t, W])/W + 
     (2*(W - Z)^2*(W^2 + 10*W*Z + Z^2)*I2[0, W, Z])/(3*W^2*Z) + 
     6*(t - Z)*I2[t, t, Z] + ((4*W - Z)*(12*W^2 + 20*W*Z + Z^2)*I2[W, W, Z])/
      (3*W^2)
 
QdQHFFFVVV[t, zero, zero, W, zero, W] := 
    (-216*t^4 + 576*t^3*W - 1962*t^2*W^2 + 9*t*W^3 + 2045*W^4)/(108*W^2) - 
     (2*(3*t^4 - 8*t^3*W + 4*t^2*W^2 - 8*t*W^3 + 7*W^4)*Zeta2)/(3*W^2) + 
     24*(t - 2*W)*(t - W)*Zeta3 + (2*(t - W)*(3*t^2 - 5*t*W + 8*W^2)*A[t])/
      (3*W^2) - ((3*t^3 - 8*t^2*W + 4*t*W^2 - 8*W^3)*A[t]^2)/(3*t*W^2) + 
     ((9*t + 53*W)*A[W])/3 - (6*(-t + 2*W)*A[t]*A[W])/W - (86*A[W]^2)/3 + 
     (2*(-t + W)*(3*t^2 + 4*t*W + 8*W^2)*I2[0, 0, t])/(3*W^2) - 
     (6*(-t + W)*(t + 2*W)*I2[0, t, W])/W
 
QdQHFFFVVV[t, zero, zero, W, Z, W] := 
    (36*t^3*W^2 + 36*t^2*W^3 - 72*t*W^4 + 72*W^5 - 216*t^4*Z + 864*t^3*W*Z - 
       1674*t^2*W^2*Z - 783*t*W^3*Z + 6005*W^4*Z - 432*t^3*Z^2 - 
       378*t*W^2*Z^2 + 1098*W^3*Z^2 + 216*t^2*Z^3 - 648*t*W*Z^3 + 
       5122*W^2*Z^3 + 108*t*Z^4 - 576*W*Z^4)/(108*W^2*Z) + 
     ((t^3*W^2 + t^2*W^3 - 2*t*W^4 + 2*W^5 - 6*t^4*Z + 24*t^3*W*Z - 
        6*t*W^3*Z - 2*W^4*Z - 12*t^3*Z^2 + 6*W^3*Z^2 + 6*t^2*Z^3 - 
        18*t*W*Z^3 + 64*W^2*Z^3 + 3*t*Z^4 - 16*W*Z^4)*Zeta2)/(3*W^2*Z) + 
     12*(2*t^2 - 6*t*W + 4*W^2 - t*Z + 8*W*Z)*Zeta3 + 
     ((-(t^2*W^2) - t*W^3 + 2*W^4 + 6*t^3*Z - 24*t^2*W*Z + 30*t*W^2*Z + 
        12*t^2*Z^2 - 24*t*W*Z^2)*A[t])/(3*W^2*Z) - 
     ((-(t^2*W^2) - t*W^3 + 2*W^4 + 6*t^3*Z - 24*t^2*W*Z + 12*t*W^2*Z + 
        12*t^2*Z^2 - 24*t*W*Z^2)*A[t]^2)/(6*t*W^2*Z) - 
     ((2*W^4 + 12*t^2*W*Z - 15*t*W^2*Z + 59*W^3*Z - 12*t^2*Z^2 + 12*t*W*Z^2 - 
        5*W^2*Z^2 - 6*t*Z^3 + 18*W*Z^3 + 2*Z^4)*A[W])/(3*W^2*Z) - 
     (6*(-t + 2*W)*A[t]*A[W])/W + ((W^4 + 6*t^2*W*Z - 3*t*W^2*Z - 32*W^3*Z - 
        6*t^2*Z^2 + 6*t*W*Z^2 + 9*W^2*Z^2 - 3*t*Z^3 + 10*W*Z^3 + Z^4)*A[W]^2)/
      (3*W^3*Z) - ((-12*t^2*W - 66*t*W^2 + 37*W^3 + 6*t^2*Z - 12*t*W*Z + 
        70*W^2*Z + 3*t*Z^2 - 18*W*Z^2)*A[Z])/(3*W^2) + 
     (2*(W^2 - 4*W*Z - 9*Z^2)*A[W]*A[Z])/(3*W*Z) + 
     ((-12*t^2*W - 12*t*W^2 + 24*W^3 + 6*t^2*Z - 12*t*W*Z + 46*W^2*Z + 
        3*t*Z^2 - 18*W*Z^2)*A[Z]^2)/(6*W^2*Z) + 
     ((t - Z)*(69*t^2*W^2 - 5*t*W^3 + 6*W^4 + 54*t^2*W*Z + 134*t*W^2*Z + 
        56*W^3*Z + 6*t^2*Z^2 + 3*t*W*Z^2 - 35*W^2*Z^2)*I2[0, 0, 0])/
      (36*W^3*Z) - ((-(t^2*W^2) - t*W^3 + 2*W^4 + 6*t^3*Z - 6*t^2*W*Z + 
        12*t*W^2*Z + 12*t^2*Z^2 - 24*t*W*Z^2)*I2[0, 0, t])/(3*W^2*Z) - 
     (2*(W - Z)*(-6*t^2 + 3*t*W + W^2 - 3*t*Z + 10*W*Z + Z^2)*I2[0, 0, W])/
      (3*W^2) + ((-12*t^2*W - 12*t*W^2 + 24*W^3 + 6*t^2*Z - 12*t*W*Z + 
        28*W^2*Z + 3*t*Z^2 - 18*W*Z^2 - Z^3)*I2[0, 0, Z])/(3*W^2) - 
     (6*(-t + W)*(t + 2*W)*I2[0, t, W])/W + 
     (2*(W - Z)^2*(W^2 + 10*W*Z + Z^2)*I2[0, W, Z])/(3*W^2*Z) + 
     ((4*W - Z)*(12*W^2 + 20*W*Z + Z^2)*I2[W, W, Z])/(3*W^2)
 
QdQHFFFVVV[zero, zero, zero, W, W, zero] := 
    (3341*W^2)/108 + (22*W^2*Zeta2)/3 + 48*W^2*Zeta3 + (17*W*A[W])/3 - 
     (68*A[W]^2)/3
 
QdQHFFFVVV[zero, zero, zero, W, W, Z] := 
    (144*W^4 + 8813*W^3*Z + 1890*W^2*Z^2 + 5122*W*Z^3 - 576*Z^4)/(108*W*Z) + 
     (4*(W^4 + 19*W^3*Z + 7*W^2*Z^2 + 16*W*Z^3 - 4*Z^4)*Zeta2)/(3*W*Z) + 
     48*W*(W + 2*Z)*Zeta3 - ((4*W^4 + 137*W^3*Z + 17*W^2*Z^2 + 18*W*Z^3 + 
        2*Z^4)*A[W])/(3*W^2*Z) + ((2*W^4 + 7*W^3*Z + 20*W^2*Z^2 + 10*W*Z^3 + 
        Z^4)*A[W]^2)/(3*W^3*Z) - ((37*W^2 + 70*W*Z - 18*Z^2)*A[Z])/(3*W) + 
     (2*(W^2 - 4*W*Z - 9*Z^2)*A[W]*A[Z])/(3*W*Z) + 
     ((3*W - Z)*(4*W + 9*Z)*A[Z]^2)/(3*W*Z) + 
     (2*(W^4 + 20*W^3*Z + 2*W^2*Z^2 + 9*W*Z^3 + Z^4)*I2[0, 0, W])/(3*W^2*Z) + 
     ((2*W - Z)*(12*W^2 + 20*W*Z + Z^2)*I2[0, 0, Z])/(3*W^2) + 
     (2*(W - Z)^2*(W^2 + 10*W*Z + Z^2)*I2[0, W, Z])/(3*W^2*Z) + 
     ((4*W - Z)*(12*W^2 + 20*W*Z + Z^2)*I2[W, W, Z])/(3*W^2)
 
QdQHffSSff[t, t, Hi, Hi, t, t] := 24*Zeta3
 
QdQHffSSff[t, t, Go, Hi, t, t] := 24*Zeta3
 
QdQHFfSSFf[t, t, Hi, Hi, t, t] := 20*(Hi - t) - 24*(Hi - t)*Zeta3 - 
     8*A[Hi] + 8*A[t]
 
QdQHFfSSFf[t, t, Go, Hi, t, t] := 10*(Go + Hi - 2*t) - 
     12*(Go + Hi - 2*t)*Zeta3 - 4*A[Go] - 4*A[Hi] + 8*A[t]
 
QdQHFFSSff[t, t, Hi, Hi, t, t] := 2*(9*Hi - 2*t) - 12*(Hi - 2*t)*Zeta3 - 
     8*A[Hi] - 4*I2[Hi, t, t]
 
QdQHFFSSff[t, t, Hi, Go, t, t] := 2*(4*Go + 5*Hi - 2*t) - 
     12*(Go - 2*t)*Zeta3 - 4*A[Go] - 4*A[Hi] - 4*I2[Go, t, t]
 
QdQHFFSSFF[t, t, Hi, Hi, t, t] := -Hi^2 + 16*Hi*t + 16*t^2 - 
     12*(Hi^2 - 2*t^2)*Zeta3 - 4*(Hi + 8*t)*A[Hi] + 4*A[Hi]^2 + 16*A[Hi]*A[t] - 
     8*A[t]^2 + 8*(Hi - 2*t)*I2[Hi, t, t]
 
QdQHFFSSFF[t, t, Go, Hi, t, t] := 
    (-5*Go^2 + 8*Go*Hi - 5*Hi^2 + 16*Go*t + 16*Hi*t + 32*t^2)/2 - 
     12*(Go*Hi - 2*t^2)*Zeta3 + 2*(Go - 2*Hi - 8*t)*A[Go] - 
     2*(2*Go - Hi + 8*t)*A[Hi] + 4*A[Go]*A[Hi] + 8*A[Go]*A[t] + 8*A[Hi]*A[t] - 
     8*A[t]^2 + 4*(Go - 2*t)*I2[Go, t, t] + 4*(Hi - 2*t)*I2[Hi, t, t]
 
QdQHffSVff[t, t, Hi, zero, t, t] := 72*Zeta3
 
QdQHFfSVfF[t, t, Hi, zero, t, t] := 4*(3*Hi - 7*t) - 36*(Hi - 2*t)*Zeta3 - 
     4*A[Hi] + 16*A[t] - 12*I2[Hi, t, t]
 
QdQHFfSVFf[t, t, Hi, zero, t, t] := 4*(Hi - 9*t) - 12*(Hi - 2*t)*Zeta3 + 
     24*A[t]
 
QdQHFFSVff[t, t, Hi, zero, t, t] := 4*(3*Hi - 4*t) + 24*t*Zeta3 + 
     (6*A[t]^2)/t
 
QdQHFFSVff[zero, zero, Go, zero, t, t] := 4*(3*Go - 2*t) + (6*A[t]^2)/t
 
QdQHFFSVff[zero, zero, Go, Z, t, t] := (48*Go - 80*t + 29*Z)/4 - 
     24*Z*Zeta3 + 12*A[t] - 3*A[Z] - 6*I2[t, t, Z]
 
QdQHFFSVFF[t, t, Hi, zero, t, t] := (-51*Hi^2 + 80*Hi*t - 76*t^2)/2 + 
     24*(Hi - 3*t)*(Hi - t)*Zeta3 + 2*(5*Hi - 8*t)*A[Hi] + 16*t*A[t] + 
     24*A[Hi]*A[t] - 12*A[t]^2 + 12*(Hi - 2*t)*I2[Hi, t, t]
 
QdQHFFSVFF[t, t, Go, zero, zero, zero] := 
    (-51*Go^2 + 40*Go*t - 26*t^2)/2 + 24*(Go - t)^2*Zeta3 + 
     2*(5*Go - 4*t)*A[Go] + 8*t*A[t] + 12*A[Go]*A[t] + 
     12*(Go - t)*I2[0, Go, t]
 
QdQHFFSVFF[t, t, Go, Z, zero, zero] := 
    (-918*Go^2 + 720*Go*t - 612*t^2 - 1314*Go*Z + 1017*t*Z + 10*Z^2)/36 - 
     4*(Go - t)*Z*Zeta2 + 24*(Go - t)^2*Zeta3 + 2*(5*Go - 4*t - 6*Z)*A[Go] + 
     12*t*A[t] + 12*A[Go]*A[t] - 2*A[t]^2 + ((30*Go - 45*t - 2*Z)*A[Z])/3 + 
     12*A[Go]*A[Z] + 4*A[t]*A[Z] - (2*(Go - t)*A[Z]^2)/Z - 
     2*(2*Go - 2*t - Z)*I2[0, 0, Z] + 12*(Go - t)*I2[0, Go, t] - 
     2*(t - Z)*I2[t, t, Z]
 
QdQHffVVff[t, t, zero, zero, t, t] := 16 - 120*Zeta3
 
QdQHffVVff[t, t, Z, zero, t, t] := 16 - 120*Zeta3
 
QdQHFfVVFf[t, t, zero, zero, t, t] := -20*t + 72*t*Zeta3 - 24*A[t]
 
QdQHFfVVFf[t, t, Z, zero, t, t] := (-40*t + 73*Z)/2 + 
     24*(3*t - Z)*Zeta3 - 24*A[t] - 18*A[Z]
 
QdQHFFVVff[t, t, zero, zero, t, t] := 80*t - 72*t*Zeta3 - 48*A[t]
 
QdQHFFVVff[t, t, zero, Z, t, t] := 16*(5*t - Z) - 
     24*(3*t - 2*Z)*Zeta3 - 48*A[t]
 
QdQHFFVVff[zero, zero, W, zero, t, t] := 2*(24*t - 13*W) - 
     24*(2*t - W)*Zeta3 - 48*A[t]
 
QdQHFFVVff[zero, zero, W, Z, t, t] := 
    (-2*(3*t^2 - 24*t*W + 13*W^2 + 10*W*Z))/W - (2*(3*t^2 + 2*W*Z)*Zeta2)/W - 
     24*(2*t - W - 2*Z)*Zeta3 + (6*(t - 8*W)*A[t])/W - (3*A[t]^2)/W + 
     4*A[Z] - (2*A[Z]^2)/Z - ((t - Z)*(19*t + 8*Z)*I2[0, 0, 0])/(6*W*Z) - 
     (6*t*I2[0, 0, t])/W - 4*I2[0, 0, Z]
 
QdQHFFVVFF[zero, zero, zero, zero, zero, zero] := 0
 
QdQHFFVVFF[zero, zero, Z, zero, zero, zero] := 
    43*Z^2 - 48*Z^2*Zeta3 - 12*Z*A[Z]
 
QdQHFFVVFF[t, t, W, zero, zero, zero] := 57*t^2 - 80*t*W + 43*W^2 - 
     48*(t - W)^2*Zeta3 - 12*t*A[t] - 12*W*A[W]
 
QdQHFFVVFF[zero, zero, Z, Z, zero, zero] := 215*Z^2 - 192*Z^2*Zeta3 - 
     72*Z*A[Z] - 18*A[Z]^2
 
QdQHFFVVFF[zero, zero, W, Z, zero, zero] := 43*(W^2 + 3*W*Z + Z^2) - 
     48*(W + Z)^2*Zeta3 - 12*(W + 2*Z)*A[W] - 12*(2*W + Z)*A[Z] - 18*A[W]*A[Z]
 
QdQHFFVVFF[t, t, W, Z, zero, zero] := 
    (2*t^3 + 57*t^2*W - 80*t*W^2 + 43*W^3 + 4*t^2*Z - 88*t*W*Z + 137*W^2*Z + 
       55*W*Z^2)/W + (2*(t^3 + 2*t^2*Z - 4*t*W*Z + 4*W^2*Z + 6*W*Z^2)*Zeta2)/
      W - 48*(t - W - Z)^2*Zeta3 - (2*t*(t + 6*W + 2*Z)*A[t])/W + 
     ((t + 2*Z)*A[t]^2)/W - 12*(W + 2*Z)*A[W] + 8*(t - 4*W - 3*Z)*A[Z] - 
     18*A[W]*A[Z] - (2*(2*t - 2*W - 3*Z)*A[Z]^2)/Z - 
     ((t - Z)*(11*t^2 - 26*t*Z - 9*Z^2)*I2[0, 0, 0])/(12*W*Z) + 
     (2*t*(t + 2*Z)*I2[0, 0, t])/W - 4*(2*t - 2*W - 3*Z)*I2[0, 0, Z]
 
QdQHgauge[W, W, zero, zero, W, W] := (126637*W^2)/108 - 
     (28*W^2*Zeta2)/3 + 141*W^2*Zeta3 - (3*W*(12473*W - 6013*Z)*A[W])/
      (20*Z) + (17*A[W]^2)/3
 
QdQHgauge[W, W, Z, zero, W, W] := 
    (2952*W^7 + 557074*W^6*Z - 139496*W^5*Z^2 - 16850*W^4*Z^3 - 
       29015*W^3*Z^4 + 90*W^2*Z^5 + 990*W*Z^6 - 198*Z^7)/
      (216*W^3*(2*W - Z)*Z) + ((164*W^7 + 1799*W^6*Z - 151*W^5*Z^2 - 
        366*W^4*Z^3 - 153*W^3*Z^4 + 5*W^2*Z^5 + 55*W*Z^6 - 11*Z^7)*Zeta2)/
      (12*W^3*(2*W - Z)*Z) + 3*(47*W^2 + 184*W*Z - 24*Z^2)*Zeta3 + 
     ((10560*W^7 - 146854*W^6*Z - 73554*W^5*Z^2 + 227033*W^4*Z^3 - 
        107835*W^3*Z^4 + 10095*W^2*Z^5 + 2655*W*Z^6 - 55*Z^7)*A[W])/
      (60*W^3*(2*W - Z)*Z^2) + ((164*W^6 + 3063*W^5*Z - 543*W^4*Z^2 - 
        694*W^3*Z^3 + 139*W^2*Z^4 - 45*W*Z^5 + 11*Z^6)*A[W]^2)/
      (24*W^4*(2*W - Z)*Z) - ((2164*W^4 + 1574*W^3*Z - 94*W^2*Z^2 - 
        22*W*Z^3 + 11*Z^4)*A[Z])/(12*W^3) + 
     ((2*W^2 + 73*W*Z - 18*Z^2)*A[W]*A[Z])/(3*W*Z) + 
     ((24*W^4 + 112*W^3*Z - 94*W^2*Z^2 - 22*W*Z^3 + 11*Z^4)*A[Z]^2)/
      (24*W^3*Z) + ((148*W^6 + 1919*W^5*Z - 255*W^4*Z^2 - 566*W^3*Z^3 + 
        147*W^2*Z^4 - 45*W*Z^5 + 11*Z^6)*I2[0, 0, W])/(12*W^3*(2*W - Z)*Z) + 
     ((24*W^4 + 112*W^3*Z - 94*W^2*Z^2 - 26*W*Z^3 + 11*Z^4)*I2[0, 0, Z])/
      (12*W^3) + (2*(W - Z)^2*(W^2 + 10*W*Z + Z^2)*I2[0, W, Z])/(3*W^2*Z) + 
     ((4*W - Z)*(12*W^2 + 20*W*Z + Z^2)*I2[W, W, Z])/(3*W^2)
 
QdQHgaugeS[W, W, W, Z, Z, Hi] := 
    (36*Hi^4*W - 48*Hi^3*W^2 + 48*Hi^2*W^3 + 4*W^5 - 4*Hi^3*W*Z + 12*Hi^2*W^2*Z - 
       116*Hi*W^3*Z - 12*W^4*Z - 76*Hi^3*Z^2 - 108*Hi^2*W*Z^2 - 6696*Hi*W^2*Z^2 - 
       5773*W^3*Z^2 + 216*Hi^2*Z^3 - 192*Hi*W*Z^3 + 1725*W^2*Z^3 - 20*Hi*Z^4 + 
       96*W*Z^4 - 96*Z^5)/(96*W^2*Z^2) + 
     ((9*Hi^4*W - 12*Hi^3*W^2 + 12*Hi^2*W^3 + W^5 - Hi^3*W*Z + 3*Hi^2*W^2*Z - 
        29*Hi*W^3*Z - 3*W^4*Z - 19*Hi^3*Z^2 - 27*Hi^2*W*Z^2 - 48*Hi*W^2*Z^2 + 
        35*W^3*Z^2 + 54*Hi^2*Z^3 - 48*Hi*W*Z^3 + 24*W^2*Z^3 - 5*Hi*Z^4 + 
        24*W*Z^4 - 24*Z^5)*Zeta2)/(24*W^2*Z^2) + 3*(31*Hi - 51*W - 39*Z)*
      Zeta3 + ((-9*Hi^3*W + 12*Hi^2*W^2 + Hi^2*W*Z - 2*Hi*W^2*Z + W^3*Z + 
        19*Hi^2*Z^2 + 27*Hi*W*Z^2 + 1548*W^2*Z^2 - 53*Hi*Z^3 + 36*W*Z^3 + Z^4)*
       A[Hi])/(24*W^2*Z^2) + ((9*Hi^3*W - 12*Hi^2*W^2 - Hi^2*W*Z + 2*Hi*W^2*Z - 
        W^3*Z - 19*Hi^2*Z^2 - 27*Hi*W*Z^2 - 36*W^2*Z^2 + 53*Hi*Z^3 - 36*W*Z^3 - 
        Z^4)*A[Hi]^2)/(48*Hi*W^2*Z^2) - 
     ((12*Hi^2*W + W^3 + Hi^2*Z - 28*Hi*W*Z - 3*W^2*Z - 12*Hi*Z^2 - 712*W*Z^2 + 
        12*Z^3)*A[W])/(24*W*Z^2) - (3*A[Hi]*A[W])/(4*W) + 
     ((12*Hi^2*W + W^3 + Hi^2*Z - 28*Hi*W*Z - 3*W^2*Z - 30*Hi*Z^2 + 71*W*Z^2 + 
        12*Z^3)*A[W]^2)/(48*W^2*Z^2) + 
     ((-Hi^2 + 12*Hi*W + 357*W^2 + 4*Hi*Z - 24*W*Z + 24*Z^2)*A[Z])/(24*W^2) - 
     (3*A[Hi]*A[Z])/(4*Z) + ((-18*Hi*W^2 + Hi^2*Z - 12*Hi*W*Z + 48*W^2*Z - 
        4*Hi*Z^2 + 24*W*Z^2 - 24*Z^3)*A[Z]^2)/(48*W^2*Z^2) - 
     ((-9*Hi^3*W + 3*Hi^2*W^2 + Hi^2*W*Z - 2*Hi*W^2*Z + W^3*Z + 10*Hi^2*Z^2 + 
        27*Hi*W*Z^2 + 36*W^2*Z^2 - 53*Hi*Z^3 + 36*W*Z^3 + Z^4)*I2[0, 0, Hi])/
      (24*W^2*Z^2) + ((12*Hi^2*W + W^3 + Hi^2*Z - 28*Hi*W*Z - 3*W^2*Z - 
        12*Hi*Z^2 + 35*W*Z^2 + 12*Z^3)*I2[0, 0, W])/(24*W*Z^2) + 
     ((Hi^2 - 12*Hi*W + 12*W^2 - 4*Hi*Z + 24*W*Z - 24*Z^2)*I2[0, 0, Z])/
      (24*W^2) - (3*(-Hi + W)^2*I2[0, Hi, W])/(4*W^2) - 
     (3*(-Hi + Z)^2*I2[0, Hi, Z])/(4*Z^2) + 
     (3*(Hi^2 - 4*Hi*W + 12*W^2)*I2[Hi, W, W])/(8*W^2) + 
     (3*(Hi^2 - 4*Hi*Z + 12*Z^2)*I2[Hi, Z, Z])/(8*Z^2)
 
QdQHgaugeS[W, W, zero, zero, W, Go] := 
    (32*Go^5 - 148*Go^4*W - 1988*Go^3*W^2 + 6717*Go^2*W^3 - 812*Go*W^4 - 
       7980*W^5)/(32*(Go - 2*W)^2*W^2) + 
     (Go*(8*Go^4 - 37*Go^3*W + 57*Go^2*W^2 - 38*Go*W^3 + 18*W^4)*Zeta2)/
      (8*(Go - 2*W)^2*W^2) + 3*(31*Go - 51*W)*Zeta3 - 
     ((8*Go^4 - 37*Go^3*W - 447*Go^2*W^2 + 1978*Go*W^3 - 1998*W^4)*A[Go])/
      (8*(Go - 2*W)^2*W^2) + ((8*Go^4 - 37*Go^3*W + 57*Go^2*W^2 - 38*Go*W^3 + 
        18*W^4)*A[Go]^2)/(16*Go*(Go - 2*W)^2*W^2) + (261*A[W])/8 - 
     (9*A[Go]*A[W])/(4*W) + ((8*Go^4 - 19*Go^3*W - 15*Go^2*W^2 + 34*Go*W^3 + 
        18*W^4)*I2[0, 0, Go])/(8*W^2*(-Go + 2*W)^2) + 
     (9*(-Go + 3*W)*I2[0, Go, W])/(4*W)
 
QdQHgaugeS[W, W, Z, zero, W, Go] := 
    (24*Go^9*W^2 + 68*Go^8*W^3 - 636*Go^7*W^4 + 612*Go^6*W^5 + 940*Go^5*W^6 - 
       840*Go^4*W^7 - 648*Go^3*W^8 + 272*Go^2*W^9 - 24*Go^9*W*Z - 
       140*Go^8*W^2*Z + 192*Go^7*W^3*Z - 10700*Go^6*W^4*Z + 
       22526*Go^5*W^5*Z + 35362*Go^4*W^6*Z - 47772*Go^3*W^7*Z - 
       48536*Go^2*W^8*Z - 536*Go*W^9*Z + 272*W^10*Z + 44*Go^8*W*Z^2 + 
       388*Go^7*W^2*Z^2 + 10876*Go^6*W^3*Z^2 + 14091*Go^5*W^4*Z^2 - 
       113827*Go^4*W^5*Z^2 + 962*Go^3*W^6*Z^2 + 164026*Go^2*W^7*Z^2 - 
       1304*Go*W^8*Z^2 - 48536*W^9*Z^2 + 4*Go^8*Z^3 + 12*Go^7*W*Z^3 + 
       32*Go^6*W^2*Z^3 - 25309*Go^5*W^3*Z^3 + 33216*Go^4*W^4*Z^3 + 
       103675*Go^3*W^5*Z^3 - 125553*Go^2*W^6*Z^3 - 66002*Go*W^7*Z^3 + 
       78736*W^8*Z^3 - 20*Go^7*Z^4 - 56*Go^6*W*Z^4 - 700*Go^5*W^2*Z^4 + 
       18210*Go^4*W^3*Z^4 - 45363*Go^3*W^4*Z^4 + 5210*Go^2*W^5*Z^4 + 
       56625*Go*W^6*Z^4 - 34002*W^7*Z^4 + 40*Go^6*Z^5 + 64*Go^5*W*Z^5 + 
       152*Go^4*W^2*Z^5 - 4041*Go^3*W^3*Z^5 + 10432*Go^2*W^4*Z^5 - 
       9893*Go*W^5*Z^5 + 3346*W^6*Z^5 - 40*Go^5*Z^6 - 68*Go^4*W*Z^6 + 
       532*Go^3*W^2*Z^6 - 336*Go^2*W^3*Z^6 - 452*Go*W^4*Z^6 + 360*W^5*Z^6 + 
       20*Go^4*Z^7 + 12*Go^3*W*Z^7 - 268*Go^2*W^2*Z^7 + 420*Go*W^3*Z^7 - 
       184*W^4*Z^7 - 4*Go^3*Z^8 + 16*Go^2*W*Z^8 - 20*Go*W^2*Z^8 + 8*W^3*Z^8)/
      (192*(Go - 2*W)*W^3*(Go + W - Z)*Z*(Go^2 - Go*Z + W*Z)*
       (Go*W - 2*W^2 - Go*Z + W*Z)) + 
     ((6*Go^9*W^2 + 17*Go^8*W^3 - 159*Go^7*W^4 + 153*Go^6*W^5 + 
        235*Go^5*W^6 - 210*Go^4*W^7 - 162*Go^3*W^8 + 68*Go^2*W^9 - 
        6*Go^9*W*Z - 35*Go^8*W^2*Z + 48*Go^7*W^3*Z + 613*Go^6*W^4*Z - 
        1258*Go^5*W^5*Z - 83*Go^4*W^6*Z + 1209*Go^3*W^7*Z - 236*Go^2*W^8*Z - 
        134*Go*W^9*Z + 68*W^10*Z + 11*Go^8*W*Z^2 + 97*Go^7*W^2*Z^2 - 
        569*Go^6*W^3*Z^2 + 141*Go^5*W^4*Z^2 + 2357*Go^4*W^5*Z^2 - 
        2581*Go^3*W^6*Z^2 - 545*Go^2*W^7*Z^2 + 928*Go*W^8*Z^2 - 236*W^9*Z^2 + 
        Go^8*Z^3 + 3*Go^7*W*Z^3 + 8*Go^6*W^2*Z^3 + 656*Go^5*W^3*Z^3 - 
        2187*Go^4*W^4*Z^3 + 805*Go^3*W^5*Z^3 + 2496*Go^2*W^6*Z^3 - 
        1880*Go*W^7*Z^3 + 208*W^8*Z^3 - 5*Go^7*Z^4 - 14*Go^6*W*Z^4 - 
        175*Go^5*W^2*Z^4 + 450*Go^4*W^3*Z^4 + 873*Go^3*W^4*Z^4 - 
        2425*Go^2*W^5*Z^4 + 1380*Go*W^6*Z^4 - 108*W^7*Z^4 + 10*Go^6*Z^5 + 
        16*Go^5*W*Z^5 + 38*Go^4*W^2*Z^5 - 603*Go^3*W^3*Z^5 + 
        979*Go^2*W^4*Z^5 - 437*Go*W^5*Z^5 + 22*W^6*Z^5 - 10*Go^5*Z^6 - 
        17*Go^4*W*Z^6 + 133*Go^3*W^2*Z^6 - 84*Go^2*W^3*Z^6 - 113*Go*W^4*Z^6 + 
        90*W^5*Z^6 + 5*Go^4*Z^7 + 3*Go^3*W*Z^7 - 67*Go^2*W^2*Z^7 + 
        105*Go*W^3*Z^7 - 46*W^4*Z^7 - Go^3*Z^8 + 4*Go^2*W*Z^8 - 
        5*Go*W^2*Z^8 + 2*W^3*Z^8)*Zeta2)/(48*W^3*(-Go + 2*W)*(Go + W - Z)*Z*
       (-(Go*W) + 2*W^2 + Go*Z - W*Z)*(Go^2 - Go*Z + W*Z)) + 
     (3*(62*Go - 102*W - 39*Z)*Zeta3)/2 - 
     ((6*Go^5*W + 29*Go^4*W^2 - 105*Go^3*W^3 - 61*Go^2*W^4 + 147*Go*W^5 + 
        98*W^6 - 6*Go^4*W*Z - 83*Go^3*W^2*Z - 2689*Go^2*W^3*Z + 
        2936*Go*W^4*Z + 5656*W^5*Z - Go^4*Z^2 - 5*Go^3*W*Z^2 - 
        85*Go^2*W^2*Z^2 + 2928*Go*W^3*Z^2 - 5460*W^4*Z^2 + 3*Go^3*Z^3 + 
        14*Go^2*W*Z^3 + 119*Go*W^2*Z^3 - 318*W^3*Z^3 - 3*Go^2*Z^4 - 
        7*Go*W*Z^4 + 26*W^2*Z^4 + Go*Z^5 - 2*W*Z^5)*A[Go])/
      (48*(Go - 2*W)*W^3*(Go + W - Z)*Z) + 
     ((6*Go^5*W + 29*Go^4*W^2 - 105*Go^3*W^3 - 61*Go^2*W^4 + 147*Go*W^5 + 
        98*W^6 - 6*Go^4*W*Z - 83*Go^3*W^2*Z + 335*Go^2*W^3*Z - 88*Go*W^4*Z - 
        392*W^5*Z - Go^4*Z^2 - 5*Go^3*W*Z^2 - 85*Go^2*W^2*Z^2 - 
        96*Go*W^3*Z^2 + 588*W^4*Z^2 + 3*Go^3*Z^3 + 14*Go^2*W*Z^3 + 
        119*Go*W^2*Z^3 - 318*W^3*Z^3 - 3*Go^2*Z^4 - 7*Go*W*Z^4 + 26*W^2*Z^4 + 
        Go*Z^5 - 2*W*Z^5)*A[Go]^2)/(96*Go*(Go - 2*W)*W^3*(Go + W - Z)*Z) - 
     ((-2*Go^6*W - 6*Go^5*W^2 + 5*Go^4*W^3 + 17*Go^3*W^4 + 17*Go^2*W^5 + 
        2*Go^6*Z + 16*Go^5*W*Z + 787*Go^4*W^2*Z - 823*Go^3*W^3*Z - 
        1577*Go^2*W^4*Z + 24*Go*W^5*Z + 17*W^6*Z - 8*Go^5*Z^2 - 
        800*Go^4*W*Z^2 - 1525*Go^3*W^2*Z^2 + 3942*Go^2*W^3*Z^2 + 
        747*Go*W^4*Z^2 - 1589*W^5*Z^2 + 10*Go^4*Z^3 + 1556*Go^3*W*Z^3 - 
        813*Go^2*W^2*Z^3 - 3112*Go*W^3*Z^3 + 2347*W^4*Z^3 - 4*Go^3*Z^4 - 
        770*Go^2*W*Z^4 + 1555*Go*W^2*Z^4 - 775*W^3*Z^4)*A[W])/
      (24*W*(Go + W - Z)*Z*(-(Go*W) + 2*W^2 + Go*Z - W*Z)*
       (Go^2 - Go*Z + W*Z)) - (3*A[Go]*A[W])/(2*W) + 
     ((-2*Go^6*W - 6*Go^5*W^2 + 5*Go^4*W^3 + 17*Go^3*W^4 + 17*Go^2*W^5 + 
        2*Go^6*Z + 16*Go^5*W*Z + 22*Go^4*W^2*Z - 58*Go^3*W^3*Z - 
        47*Go^2*W^4*Z + 24*Go*W^5*Z + 17*W^6*Z - 8*Go^5*Z^2 - 35*Go^4*W*Z^2 + 
        5*Go^3*W^2*Z^2 + 117*Go^2*W^3*Z^2 - 18*Go*W^4*Z^2 - 59*W^5*Z^2 + 
        10*Go^4*Z^3 + 26*Go^3*W*Z^3 - 48*Go^2*W^2*Z^3 - 52*Go*W^3*Z^3 + 
        52*W^4*Z^3 - 4*Go^3*Z^4 - 5*Go^2*W*Z^4 + 25*Go*W^2*Z^4 - 10*W^3*Z^4)*
       A[W]^2)/(48*W^2*(Go + W - Z)*Z*(-(Go*W) + 2*W^2 + Go*Z - W*Z)*
       (Go^2 - Go*Z + W*Z)) + ((369*W^3 - Go^2*Z + 8*Go*W*Z + 17*W^2*Z + 
        2*Go*Z^2 + 20*W*Z^2 - Z^3)*A[Z])/(48*W^3) - (3*A[Go]*A[Z])/(8*Z) + 
     (3*(-Go + W + Z)*A[W]*A[Z])/(8*W*Z) - 
     ((-Go^2 + 8*Go*W + 17*W^2 + 2*Go*Z + 20*W*Z - Z^2)*A[Z]^2)/(96*W^3) + 
     ((-2*Go^6*W - 6*Go^5*W^2 + 5*Go^4*W^3 + 17*Go^3*W^4 + 17*Go^2*W^5 + 
        2*Go^6*Z + 16*Go^5*W*Z + 22*Go^4*W^2*Z - 58*Go^3*W^3*Z - 
        47*Go^2*W^4*Z + 24*Go*W^5*Z + 17*W^6*Z - 8*Go^5*Z^2 - 35*Go^4*W*Z^2 + 
        5*Go^3*W^2*Z^2 + 117*Go^2*W^3*Z^2 - 18*Go*W^4*Z^2 - 59*W^5*Z^2 + 
        10*Go^4*Z^3 + 26*Go^3*W*Z^3 - 48*Go^2*W^2*Z^3 - 52*Go*W^3*Z^3 + 
        52*W^4*Z^3 - 4*Go^3*Z^4 - 5*Go^2*W*Z^4 + 25*Go*W^2*Z^4 - 10*W^3*Z^4)*
       I2[0, 0, W])/(24*W*(Go + W - Z)*Z*(-(Go*W) + 2*W^2 + Go*Z - W*Z)*
       (Go^2 - Go*Z + W*Z)) + ((6*Go^5*W + 47*Go^4*W^2 - 123*Go^3*W^3 - 
        97*Go^2*W^4 + 147*Go*W^5 + 98*W^6 - 6*Go^4*W*Z - 47*Go^3*W^2*Z + 
        317*Go^2*W^3*Z - 196*Go*W^4*Z - 392*W^5*Z - Go^4*Z^2 - 5*Go^3*W*Z^2 - 
        139*Go^2*W^2*Z^2 + 12*Go*W^3*Z^2 + 588*W^4*Z^2 + 3*Go^3*Z^3 + 
        14*Go^2*W*Z^3 + 119*Go*W^2*Z^3 - 318*W^3*Z^3 - 3*Go^2*Z^4 - 
        7*Go*W*Z^4 + 26*W^2*Z^4 + Go*Z^5 - 2*W*Z^5)*I2[0, 0, 2*W])/
      (48*(Go - 2*W)*W^3*(Go + W - Z)*Z) - 
     (Z*(-Go^2 + 8*Go*W + 17*W^2 + 2*Go*Z + 20*W*Z - Z^2)*I2[0, 0, Z])/
      (48*W^3) - (3*(Go^2 - 2*Go*W + W^2 + 3*Go*Z - 9*W*Z)*I2[0, Go, W])/
      (8*W*Z) - (3*(Go - Z)^2*I2[0, Go, Z])/(8*W*Z) + 
     (3*(Go^2 - 2*Go*W + W^2 - 2*Go*Z + 10*W*Z + Z^2)*I2[Go, W, Z])/(8*W*Z) - 
     ((6*Go^5*W + 47*Go^4*W^2 - 123*Go^3*W^3 - 97*Go^2*W^4 + 147*Go*W^5 + 
        98*W^6 - 6*Go^4*W*Z - 47*Go^3*W^2*Z + 317*Go^2*W^3*Z - 196*Go*W^4*Z - 
        392*W^5*Z - Go^4*Z^2 - 5*Go^3*W*Z^2 - 139*Go^2*W^2*Z^2 + 
        12*Go*W^3*Z^2 + 588*W^4*Z^2 + 3*Go^3*Z^3 + 14*Go^2*W*Z^3 + 
        119*Go*W^2*Z^3 - 318*W^3*Z^3 - 3*Go^2*Z^4 - 7*Go*W*Z^4 + 26*W^2*Z^4 + 
        Go*Z^5 - 2*W*Z^5)*I2bar[Go, 2*W, 0, 0])/(48*W^3*(Go + W - Z)*Z)
 
QdQHgaugeS[W, zero, W, W, W, Hi] := 
    -(28*Hi^4 - 236*Hi^3*W + 3860*Hi^2*W^2 - 9229*Hi*W^3 + 4410*W^4)/
      (48*(Hi - 2*W)*W^2) - ((7*Hi^4 - 59*Hi^3*W + 152*Hi^2*W^2 - 274*Hi*W^3 + 
        288*W^4)*Zeta2)/(12*(Hi - 2*W)*W^2) + 3*(31*Hi - 78*W)*Zeta3 - 
     ((7*Hi^3 - 61*Hi^2*W + 152*Hi*W^2 - 122*W^3)*A[Hi]^2)/(24*Hi*(Hi - 2*W)*W^2) + 
     ((342*Hi^2*W - 1134*Hi*W^2 + 585*W^3 - 340*Hi^2*Z + 1138*Hi*W*Z - 360*W^2*Z)*
       A[W])/(12*W^2*Z) - (3*A[Hi]*A[W])/(2*W) + 
     ((-Hi^2 - 11*Hi*W + 90*W^2)*A[W]^2)/(12*W^3) + 
     ((7*Hi^3 - 61*Hi^2*W + 908*Hi*W^2 - 1634*W^3)*A[2*W])/(12*(Hi - 2*W)*W^2) + 
     ((-7*Hi^3 + 61*Hi^2*W - 908*Hi*W^2 + 1634*W^3)*Abar[Hi, 2*W])/(12*W^2) + 
     ((2*Hi^3 + 43*Hi^2*W - 152*Hi*W^2 + 122*W^3)*I2[0, 0, Hi])/
      (12*(Hi - 2*W)*W^2) + ((-Hi^2 - 2*Hi*W + 72*W^2)*I2[0, 0, W])/(6*W^2) - 
     (3*(Hi - W)^2*I2[0, Hi, W])/(2*W^2) + 
     (3*(Hi^2 - 4*Hi*W + 12*W^2)*I2[Hi, W, W])/(4*W^2)
 
QdQHSSSSSS[Hi, Hi, Hi, Hi, Hi, Hi] := -12*Zeta3
 
QdQHSSSSSS[Go, Go, Go, Hi, Hi, Hi] := -12*Zeta3
 
QdQHSSSSSS[Go, Go, Hi, Hi, Go, Go] := -12*Zeta3
 
QdQHSSSSSV[Go, Go, Hi, Hi, Go, Z] := (-28*Go + 16*Hi - 35*Z)/2 - 
     12*(2*Hi - Z)*Zeta3 + 12*A[Go] + 6*A[Z]
 
QdQHSSSSSV[Go, Hi, Go, Go, Go, zero] := 2*(8*Go - 11*Hi) - 
     24*(2*Go - Hi)*Zeta3 + 12*A[Hi]
 
QdQHSSSSSV[Go, Hi, Hi, Go, Hi, Z] := (16*Go - 28*Hi - 35*Z)/2 - 
     12*(2*Go - Z)*Zeta3 + 12*A[Hi] + 6*A[Z]
 
QdQHSSSVVV[Go, Go, Go, W, W, zero] := 
    (-35469*Go^2 - 28080*Go*W - 4537*W^2)/216 + (W*(-32*Go + W)*Zeta2)/3 - 
     24*(4*Go - W)*W*Zeta3 + ((695*Go - 48*W)*A[Go])/6 - 
     (4*(8*Go - 3*W)*A[Go]^2)/(3*Go) + ((624*Go + 191*W)*A[W])/6 - 
     ((16*Go + 9*W)*A[W]^2)/W - (8*(4*Go - W)*I2[0, 0, W])/3 - 
     (4*(8*Go - 3*W)*I2[0, Go, Go])/3 - (4*(8*Go - 3*W)*I2[0, W, W])/3
 
QdQHSSSVVV[Go, Go, Hi, W, W, Z] := 
    -(468*Go^2*W^3 - 936*Go*Hi*W^3 + 468*Hi^2*W^3 - 216*Go*W^4 - 72*Hi*W^4 + 
        19278*Go^2*W^2*Z + 2592*Go*Hi*W^2*Z + 8991*Hi^2*W^2*Z + 
        12690*Go*W^3*Z + 10206*Hi*W^3*Z + 2809*W^4*Z + 10206*Go*W^2*Z^2 + 
        1242*Hi*W^2*Z^2 + 7974*W^3*Z^2 + 36*Go^2*Z^3 - 72*Go*Hi*Z^3 + 
        36*Hi^2*Z^3 - 589*W^2*Z^3 - 72*Go*Z^4 - 72*Hi*Z^4)/(216*W^2*Z) + 
     ((-13*Go^2*W^3 + 26*Go*Hi*W^3 - 13*Hi^2*W^3 + 6*Go*W^4 + 2*Hi*W^4 - 
        Go^2*Z^3 + 2*Go*Hi*Z^3 - Hi^2*Z^3 + 2*Go*Z^4 + 2*Hi*Z^4)*Zeta2)/
      (6*W^2*Z) + 6*(6*Go^2 - 12*Go*Hi + 6*Hi^2 - 13*Go*W - 3*Hi*W + 4*W^2 - 
       3*Go*Z - 5*Hi*Z + 4*W*Z + Z^2)*Zeta3 + 63*Go*A[Go] + (63*Hi*A[Hi])/2 + 
     ((13*Go^2 - 26*Go*Hi + 13*Hi^2 - 6*Go*W - 2*Hi*W + 270*Go*Z + 162*Hi*Z + 
        141*W*Z + 59*Z^2)*A[W])/(6*Z) - 
     ((13*Go^2*W - 26*Go*Hi*W + 13*Hi^2*W - 6*Go*W^2 - 2*Hi*W^2 + 62*W^2*Z - 
        36*W*Z^2 - 2*Z^3)*A[W]^2)/(12*W^2*Z) + 
     ((162*Go*W^2 + 54*Hi*W^2 + 59*W^3 + Go^2*Z - 2*Go*Hi*Z + Hi^2*Z + 
        41*W^2*Z - 2*Go*Z^2 - 2*Hi*Z^2)*A[Z])/(6*W^2) + 
     ((W^2 - 4*W*Z - 9*Z^2)*A[W]*A[Z])/(3*W*Z) - 
     ((Go^2 - 2*Go*Hi + Hi^2 - 2*Go*Z - 2*Hi*Z)*A[Z]^2)/(12*W^2) - 
     ((13*Go^2 - 26*Go*Hi + 13*Hi^2 - 6*Go*W - 2*Hi*W + 2*W^2)*I2[0, 0, W])/
      (6*Z) - (Z*(Go^2 - 2*Go*Hi + Hi^2 - 2*Go*Z - 2*Hi*Z + Z^2)*I2[0, 0, Z])/
      (6*W^2) + ((W - Z)^2*(W^2 + 10*W*Z + Z^2)*I2[0, W, Z])/(3*W^2*Z) + 
     ((4*W - Z)*(12*W^2 + 20*W*Z + Z^2)*I2[W, W, Z])/(6*W^2)
 
QdQHSSSVVV[Go, Go, Hi, zero, W, W] := 
    -(-1728*Go^3 + 3456*Go^2*Hi - 1728*Go*Hi^2 + 18126*Go^2*W + 10656*Go*Hi*W + 
        6687*Hi^2*W + 21852*Go*W^2 + 6228*Hi*W^2 + 4537*W^3)/(216*W) + 
     ((8*Go^2 - 16*Go*Hi + 8*Hi^2 - 28*Go*W - 4*Hi*W + W^2)*Zeta2)/3 + 
     12*(3*Go^2 - 6*Go*Hi + 3*Hi^2 - 3*Go*W - 5*Hi*W + 2*W^2)*Zeta3 - 
     ((24*Go^2 - 48*Go*Hi + 24*Hi^2 - 205*Go*W - 48*Hi*W + 24*W^2)*A[Go])/
      (3*W) + (4*(3*Go^2 - 6*Go*Hi + 3*Hi^2 - 2*Go*W - 6*Hi*W + 3*W^2)*A[Go]^2)/
      (3*Go*W) + (63*Hi*A[Hi])/2 + ((-64*Go^2 + 128*Go*Hi - 64*Hi^2 + 412*Go*W + 
        212*Hi*W + 191*W^2)*A[W])/(6*W) - 
     ((-16*Go^2 + 32*Go*Hi - 16*Hi^2 + 22*Go*W + 26*Hi*W + 27*W^2)*A[W]^2)/
      (3*W^2) + (4*(2*Go^2 - 4*Go*Hi + 2*Hi^2 - 7*Go*W - Hi*W + 2*W^2)*
       I2[0, 0, W])/(3*W) + (4*(3*Go^2 - 6*Go*Hi + 3*Hi^2 - 2*Go*W - 6*Hi*W + 
        3*W^2)*I2[0, Go, Go])/(3*W) + 
     (4*(3*Go^2 - 6*Go*Hi + 3*Hi^2 - 2*Go*W - 6*Hi*W + 3*W^2)*I2[0, W, W])/(3*W)
 
QdQHSSVVSS[Go, Go, zero, zero, Go, Go] := 
    (-477*Go^2)/2 + 192*Go^2*Zeta3 + 118*Go*A[Go] - 24*A[Go]^2
 
QdQHSSVVSS[Go, Go, W, W, Go, Hi] := 
    (-1641*Go^2 - 1848*Go*Hi + 69*Hi^2 + 4239*Go*W + 1413*Hi*W - 3356*W^2)/24 + 
     12*(3*Go + Hi - 3*W)^2*Zeta3 + ((31*Go + 2*Hi - 54*W)*A[Go])/2 + 
     12*A[Go]^2 + ((2*Go + 9*Hi - 18*W)*A[Hi])/2 + 12*A[Go]*A[Hi] + 
     ((-99*Go - 33*Hi + 64*W)*A[W])/2 - (3*(2*Go - 2*Hi - 3*W)*A[Go]*A[W])/W + 
     (3*(2*Go - 2*Hi + W)*A[Hi]*A[W])/W + 9*A[W]^2 + 
     (6*(Go - Hi)^2*I2[0, Go, Hi])/W + 6*(4*Go - W)*I2[Go, Go, W] - 
     (6*(Go^2 - 2*Go*Hi + Hi^2 - 2*Go*W - 2*Hi*W + W^2)*I2[Go, Hi, W])/W
 
QdQHSSVVSS[Go, Go, Z, zero, Go, Go] := 
    (-2286*Go^2 + 1413*Go*Z - 437*Z^2)/12 + 24*(2*Go - Z)*(4*Go - Z)*Zeta3 + 
     2*(35*Go - 9*Z)*A[Go] + (-33*Go + 13*Z)*A[Z] + 6*A[Go]*A[Z] + 
     6*(4*Go - Z)*I2[Go, Go, Z]
 
QdQHSSVVSS[Go, Go, W, Z, Go, Hi] := 
    (-3282*Go^2 - 3696*Go*Hi + 138*Hi^2 + 4239*Go*W + 1413*Hi*W - 1748*W^2 + 
       4239*Go*Z + 1413*Hi*Z - 3216*W*Z - 1748*Z^2)/48 + 
     12*(3*Go + Hi - W - 2*Z)*(3*Go + Hi - 2*W - Z)*Zeta3 + 
     ((31*Go + 2*Hi - 27*W - 27*Z)*A[Go])/2 + 12*A[Go]^2 + 
     ((2*Go + 9*Hi - 9*W - 9*Z)*A[Hi])/2 + 12*A[Go]*A[Hi] + 
     ((-99*Go - 33*Hi + 52*W + 12*Z)*A[W])/4 - 
     (3*(2*Go - 2*Hi - 3*W)*A[Go]*A[W])/(2*W) + (3*(2*Go - 2*Hi + W)*A[Hi]*A[W])/
      (2*W) + ((-99*Go - 33*Hi + 12*W + 52*Z)*A[Z])/4 - 
     (3*(2*Go - 2*Hi - 3*Z)*A[Go]*A[Z])/(2*Z) + (3*(2*Go - 2*Hi + Z)*A[Hi]*A[Z])/
      (2*Z) + 9*A[W]*A[Z] + (3*(Go - Hi)^2*(W + Z)*I2[0, Go, Hi])/(W*Z) + 
     3*(4*Go - W)*I2[Go, Go, W] + 3*(4*Go - Z)*I2[Go, Go, Z] - 
     (3*(Go^2 - 2*Go*Hi + Hi^2 - 2*Go*W - 2*Hi*W + W^2)*I2[Go, Hi, W])/W - 
     (3*(Go^2 - 2*Go*Hi + Hi^2 - 2*Go*Z - 2*Hi*Z + Z^2)*I2[Go, Hi, Z])/Z
 
QdQHSSVVSS[Go, Hi, Z, Z, Go, Hi] := 
    (177*Go^2 - 2064*Go*Hi + 177*Hi^2 + 1413*Go*Z + 1413*Hi*Z - 1678*Z^2)/12 - 
     12*(4*Go - 3*Z)*(-4*Hi + 3*Z)*Zeta3 + (11*Go - 18*Z)*A[Go] + 6*A[Go]^2 + 
     (11*Hi - 18*Z)*A[Hi] + 12*A[Go]*A[Hi] + 6*A[Hi]^2 + 
     (-33*Go - 33*Hi + 32*Z)*A[Z] - (6*(2*Go - 2*Hi - Z)*A[Go]*A[Z])/Z + 
     (6*(2*Go - 2*Hi + Z)*A[Hi]*A[Z])/Z + 9*A[Z]^2 + 
     (12*(Go - Hi)^2*I2[0, Go, Hi])/Z - 
     (12*(Go^2 - 2*Go*Hi + Hi^2 - 2*Go*Z - 2*Hi*Z + Z^2)*I2[Go, Hi, Z])/Z
 
QdQHSSVVVV[Go, Go, zero, zero, W, W] := 
    (48*Go^2 + 48*Go*W + 67*W^2)/(8*W) + Go*Zeta2 - 3*(14*Go + 17*W)*Zeta3 + 
     ((-6*Go + 17*W)*A[Go])/W + ((6*Go - 17*W)*A[Go]^2)/(2*Go*W) + 
     (3*(-4*Go + 9*W)*A[W])/(2*W) + (3*(Go - 3*W)*A[W]^2)/W^2 + 
     I2[0, 0, Go] - (3*(-Go + 3*W)*I2[0, Go, Go])/W - 
     (3*(-Go + 3*W)*I2[0, W, W])/W
 
QdQHSSVVVV[Go, Go, zero, Z, W, W] := 
    (-2*Go^2*W^4 + 6*Go*W^5 - 10*Go^3*W^2*Z - 16*Go^2*W^3*Z + 126*Go*W^4*Z + 
       211*W^5*Z - 28*Go^3*W*Z^2 + 152*Go^2*W^2*Z^2 + 85*Go*W^3*Z^2 - 
       436*W^4*Z^2 + 10*Go^2*W*Z^3 - 243*Go*W^2*Z^3 + 225*W^3*Z^3 - 
       12*Go^2*Z^4 + 12*Go*W*Z^4 + 10*W^2*Z^4 + 10*Go*Z^5 - 10*W*Z^5)/
      (8*W^2*Z*(W^2 + Go*Z - W*Z)) + 
     ((-(Go^2*W^4) + 3*Go*W^5 - 5*Go^3*W^2*Z - 8*Go^2*W^3*Z - 5*Go*W^4*Z - 
        14*Go^3*W*Z^2 + 8*Go^2*W^2*Z^2 + 5*Go*W^3*Z^2 + 5*Go^2*W*Z^3 - 
        9*Go*W^2*Z^3 - 6*Go^2*Z^4 + 6*Go*W*Z^4 + 5*W^2*Z^4 + 5*Go*Z^5 - 
        5*W*Z^5)*Zeta2)/(4*W^2*Z*(W^2 + Go*Z - W*Z)) - 
     3*(14*Go + 17*W - 9*Z)*Zeta3 - 
     ((-(Go*W^3) + 3*W^4 - 5*Go^2*W*Z - 8*Go*W^2*Z - 5*W^3*Z - 14*Go^2*Z^2 + 
        8*Go*W*Z^2 + 5*W^2*Z^2 + 5*Go*Z^3 - 3*W*Z^3)*A[Go])/
      (4*W*Z*(W^2 + Go*Z - W*Z)) - 
     ((Go*W^3 - 3*W^4 + 5*Go^2*W*Z + 8*Go*W^2*Z + 5*W^3*Z + 14*Go^2*Z^2 - 
        8*Go*W*Z^2 - 5*W^2*Z^2 - 5*Go*Z^3 + 3*W*Z^3)*A[Go]^2)/
      (8*Go*W*Z*(W^2 + Go*Z - W*Z)) - (9*A[W])/2 + 
     ((54*W^2 + 6*Go*Z - 5*Z^2)*A[Z])/(4*W^2) - ((6*Go - 5*Z)*A[Z]^2)/
      (8*W^2) + ((-(Go*W^3) + 3*W^4 - 5*Go^2*W*Z - 8*Go*W^2*Z - 5*W^3*Z - 
        14*Go^2*Z^2 + 8*Go*W*Z^2 + 5*W^2*Z^2 + 5*Go*Z^3 - 3*W*Z^3)*
       I2[0, 0, Go])/(4*W*Z*(W^2 + Go*Z - W*Z)) - 
     ((6*Go - 5*Z)*Z*I2[0, 0, Z])/(4*W^2)
 
QdQHSSVVVV[Go, Hi, W, W, W, zero] := 
    -(12*Go^7*Hi^2 - 84*Go^6*Hi^3 + 216*Go^5*Hi^4 - 264*Go^4*Hi^5 + 
        156*Go^3*Hi^6 - 36*Go^2*Hi^7 - 12*Go^7*Hi*W + 156*Go^6*Hi^2*W - 
        360*Go^5*Hi^3*W + 304*Go^4*Hi^4*W - 20*Go^3*Hi^5*W - 140*Go^2*Hi^6*W + 
        72*Go*Hi^7*W - 12*Go^6*Hi*W^2 + 356*Go^4*Hi^3*W^2 - 724*Go^3*Hi^4*W^2 + 
        604*Go^2*Hi^5*W^2 - 188*Go*Hi^6*W^2 - 36*Hi^7*W^2 - 48*Go^6*W^3 - 
        540*Go^5*Hi*W^3 + 32*Go^4*Hi^2*W^3 + 1932*Go^3*Hi^3*W^3 - 
        1404*Go^2*Hi^4*W^3 - 56*Go*Hi^5*W^3 + 172*Hi^6*W^3 + 732*Go^5*W^4 + 
        5359*Go^4*Hi*W^4 - 14438*Go^3*Hi^2*W^4 + 6211*Go^2*Hi^3*W^4 + 
        2344*Go*Hi^4*W^4 - 228*Hi^5*W^4 - 6411*Go^4*W^5 + 14162*Go^3*Hi*W^5 + 
        7991*Go^2*Hi^2*W^5 - 16582*Go*Hi^3*W^5 - 956*Hi^4*W^5 + 4455*Go^3*W^6 - 
        30407*Go^2*Hi*W^6 + 26584*Go*Hi^2*W^6 + 8823*Hi^3*W^6 + 11718*Go^2*W^7 - 
        7311*Go*Hi*W^7 - 19397*Hi^2*W^7 + 11622*Hi*W^8)/
      (96*W^3*(Go - Hi + W)*(Go^2 - Go*Hi + Hi*W)*(Go*Hi - Go*W - Hi*W + 2*W^2)) - 
     ((3*Go^7*Hi^2 - 21*Go^6*Hi^3 + 54*Go^5*Hi^4 - 66*Go^4*Hi^5 + 39*Go^3*Hi^6 - 
        9*Go^2*Hi^7 - 3*Go^7*Hi*W + 39*Go^6*Hi^2*W - 90*Go^5*Hi^3*W + 
        76*Go^4*Hi^4*W - 5*Go^3*Hi^5*W - 35*Go^2*Hi^6*W + 18*Go*Hi^7*W - 
        3*Go^6*Hi*W^2 + 89*Go^4*Hi^3*W^2 - 181*Go^3*Hi^4*W^2 + 
        151*Go^2*Hi^5*W^2 - 47*Go*Hi^6*W^2 - 9*Hi^7*W^2 - 12*Go^6*W^3 + 
        69*Go^5*Hi*W^3 - 196*Go^4*Hi^2*W^3 + 279*Go^3*Hi^3*W^3 - 
        147*Go^2*Hi^4*W^3 - 14*Go*Hi^5*W^3 + 43*Hi^6*W^3 - 21*Go^5*W^4 + 
        154*Go^4*Hi*W^4 - 218*Go^3*Hi^2*W^4 - 41*Go^2*Hi^3*W^4 + 
        178*Go*Hi^4*W^4 - 57*Hi^5*W^4 - 9*Go^4*W^5 - 55*Go^3*Hi*W^5 + 
        404*Go^2*Hi^2*W^5 - 346*Go*Hi^3*W^5 - 35*Hi^4*W^5 + 132*Go^3*W^6 - 
        449*Go^2*Hi*W^6 + 271*Go*Hi^2*W^6 + 204*Hi^3*W^6 + 150*Go^2*W^7 - 
        30*Go*Hi*W^7 - 272*Hi^2*W^7 + 126*Hi*W^8)*Zeta2)/
      (24*W^3*(Go - Hi + W)*(Go^2 - Go*Hi + Hi*W)*(Go*Hi - Go*W - Hi*W + 2*W^2)) - 
     (21*(2*Go + 2*Hi - 5*W)*Zeta3)/2 - 
     ((Go^3*Hi - 5*Go^2*Hi^2 + 7*Go*Hi^3 - 3*Hi^4 + 3*Go^2*Hi*W - 10*Go*Hi^2*W + 
        7*Hi^3*W + 8*Go^2*W^2 - 10*Go*Hi*W^2 - 2*Hi^2*W^2 + 13*Go*W^3 - 
        5*Hi*W^3 + 3*W^4)*A[Go]^2)/(16*Go*W^3*(Go - Hi + W)) + 
     ((-3*Go^3*Hi + 15*Go^2*Hi^2 - 21*Go*Hi^3 + 9*Hi^4 + 12*Go^3*W - 9*Go^2*Hi*W + 
        22*Go*Hi^2*W - 25*Hi^3*W + 30*Go^2*W^2 - 17*Go*Hi*W^2 + 21*Hi^2*W^2 + 
        4*Go*W^3 + 3*Hi*W^3 - 8*W^4)*A[Hi]^2)/(48*Hi*(-Go + Hi - W)*W^3) + 
     ((Go^3*Hi - 5*Go^2*Hi^2 + 7*Go*Hi^3 - 3*Hi^4 + 3*Go^2*Hi*W - 10*Go*Hi^2*W + 
        7*Hi^3*W + 8*Go^2*W^2 - 10*Go*Hi*W^2 - 2*Hi^2*W^2 + 13*Go*W^3 - 
        5*Hi*W^3 + 3*W^4)*A[Hi - W])/(8*W^3*(Go - Hi + W)) + 
     ((-12*Go^5*Hi + 18*Go^4*Hi^2 + 8*Go^3*Hi^3 - 14*Go^2*Hi^4 + 12*Go^5*W + 
        12*Go^4*Hi*W - 88*Go^3*Hi^2*W + 44*Go^2*Hi^3*W + 28*Go*Hi^4*W - 
        42*Go^4*W^2 + 989*Go^3*Hi*W^2 - 845*Go^2*Hi^2*W^2 - 112*Go*Hi^3*W^2 - 
        14*Hi^4*W^2 - 873*Go^3*W^3 - 160*Go^2*Hi*W^3 + 1908*Go*Hi^2*W^3 + 
        60*Hi^3*W^3 + 1824*Go^2*W^4 - 2685*Go*Hi*W^4 - 967*Hi^2*W^4 + 
        1800*Hi*W^5)*A[W])/(24*W^2*(Go^2 - Go*Hi + Hi*W)*
       (Go*Hi - Go*W - Hi*W + 2*W^2)) - 
     ((-6*Go^5*Hi + 9*Go^4*Hi^2 + 4*Go^3*Hi^3 - 7*Go^2*Hi^4 + 6*Go^5*W + 
        6*Go^4*Hi*W - 44*Go^3*Hi^2*W + 22*Go^2*Hi^3*W + 14*Go*Hi^4*W - 
        21*Go^4*W^2 + 76*Go^3*Hi*W^2 - 4*Go^2*Hi^2*W^2 - 56*Go*Hi^3*W^2 - 
        7*Hi^4*W^2 - 18*Go^3*W^3 - 80*Go^2*Hi*W^3 + 117*Go*Hi^2*W^3 + 
        30*Hi^3*W^3 + 75*Go^2*W^4 - 87*Go*Hi*W^4 - 65*Hi^2*W^4 + 63*Hi*W^5)*
       A[W]^2)/(24*W^3*(Go^2 - Go*Hi + Hi*W)*(Go*Hi - Go*W - Hi*W + 2*W^2)) - 
     ((3*Go^3*Hi - 15*Go^2*Hi^2 + 21*Go*Hi^3 - 9*Hi^4 - 12*Go^3*W + 9*Go^2*Hi*W - 
        22*Go*Hi^2*W + 25*Hi^3*W - 30*Go^2*W^2 + 17*Go*Hi*W^2 - 21*Hi^2*W^2 - 
        4*Go*W^3 - 3*Hi*W^3 + 8*W^4)*A[Go + W])/(24*W^3*(Go - Hi + W)) - 
     ((Go^3*Hi - 5*Go^2*Hi^2 + 7*Go*Hi^3 - 3*Hi^4 + 3*Go^2*Hi*W - 10*Go*Hi^2*W + 
        7*Hi^3*W + 8*Go^2*W^2 - 10*Go*Hi*W^2 - 2*Hi^2*W^2 + 13*Go*W^3 - 
        5*Hi*W^3 + 3*W^4)*Abar[Go, Hi - W])/(8*W^3) - 
     ((3*Go^3*Hi - 15*Go^2*Hi^2 + 21*Go*Hi^3 - 9*Hi^4 - 12*Go^3*W + 9*Go^2*Hi*W - 
        22*Go*Hi^2*W + 25*Hi^3*W - 30*Go^2*W^2 + 17*Go*Hi*W^2 - 21*Hi^2*W^2 - 
        4*Go*W^3 - 3*Hi*W^3 + 8*W^4)*Abar[Hi, Go + W])/(24*W^3) - 
     ((Go^3*Hi - 5*Go^2*Hi^2 + 7*Go*Hi^3 - 3*Hi^4 + 3*Go^2*Hi*W - 10*Go*Hi^2*W + 
        7*Hi^3*W + 8*Go^2*W^2 - 10*Go*Hi*W^2 - 2*Hi^2*W^2 + 13*Go*W^3 - 
        5*Hi*W^3 + 3*W^4)*I2[0, 0, Go])/(8*W^3*(Go - Hi + W)) + 
     ((3*Go^3*Hi - 15*Go^2*Hi^2 + 21*Go*Hi^3 - 9*Hi^4 - 12*Go^3*W + 9*Go^2*Hi*W - 
        22*Go*Hi^2*W + 25*Hi^3*W - 30*Go^2*W^2 + 17*Go*Hi*W^2 - 21*Hi^2*W^2 - 
        4*Go*W^3 - 3*Hi*W^3 + 8*W^4)*I2[0, 0, Hi])/(24*W^3*(Go - Hi + W)) - 
     ((-6*Go^5*Hi + 9*Go^4*Hi^2 + 4*Go^3*Hi^3 - 7*Go^2*Hi^4 + 6*Go^5*W + 
        6*Go^4*Hi*W - 44*Go^3*Hi^2*W + 22*Go^2*Hi^3*W + 14*Go*Hi^4*W - 
        21*Go^4*W^2 + 76*Go^3*Hi*W^2 - 4*Go^2*Hi^2*W^2 - 56*Go*Hi^3*W^2 - 
        7*Hi^4*W^2 - 18*Go^3*W^3 - 80*Go^2*Hi*W^3 + 117*Go*Hi^2*W^3 + 
        30*Hi^3*W^3 + 75*Go^2*W^4 - 87*Go*Hi*W^4 - 65*Hi^2*W^4 + 63*Hi*W^5)*
       I2[0, 0, W])/(12*W^2*(Go^2 - Go*Hi + Hi*W)*(Go*Hi - Go*W - Hi*W + 2*W^2))
 
QdQHSSVVVV[Go, Hi, Z, W, Z, W] := 
    (-12*Go^3*Hi*W + 60*Go^2*Hi^2*W - 84*Go*Hi^3*W + 36*Hi^4*W - 4*Go^3*W^2 + 
       72*Go^2*Hi*W^2 - 120*Go*Hi^2*W^2 - 72*Hi^3*W^2 + 12*Go^2*W^3 - 
       48*Go*Hi*W^3 + 84*Hi^2*W^3 - 12*Go*W^4 + 4*W^5 - 96*Go^3*W*Z - 
       24*Go^2*Hi*W*Z + 12*Go^2*W^2*Z - 8*Go*W^3*Z - 96*Hi*W^3*Z + 136*W^4*Z - 
       48*Go^2*Hi*Z^2 + 48*Go*Hi^2*Z^2 - 4*Hi^3*Z^2 + 24*Go^2*W*Z^2 + 
       816*Go*W^2*Z^2 + 816*Hi*W^2*Z^2 - 1382*W^3*Z^2 + 48*Go^2*Z^3 - 
       48*Go*Hi*Z^3 + 12*Hi^2*Z^3 - 2859*W^2*Z^3 - 48*Go*Z^4 + 28*Hi*Z^4 + 
       48*Z^5)/(96*W^2*Z^2) + ((-3*Go^3*Hi*W + 15*Go^2*Hi^2*W - 21*Go*Hi^3*W + 
        9*Hi^4*W - Go^3*W^2 + 18*Go^2*Hi*W^2 - 30*Go*Hi^2*W^2 - 18*Hi^3*W^2 + 
        3*Go^2*W^3 - 12*Go*Hi*W^3 + 21*Hi^2*W^3 - 3*Go*W^4 + W^5 - 
        24*Go^3*W*Z - 6*Go^2*Hi*W*Z + 3*Go^2*W^2*Z - 2*Go*W^3*Z - 24*Hi*W^3*Z + 
        34*W^4*Z - 12*Go^2*Hi*Z^2 + 12*Go*Hi^2*Z^2 - Hi^3*Z^2 + 6*Go^2*W*Z^2 + 
        13*W^3*Z^2 + 12*Go^2*Z^3 - 12*Go*Hi*Z^3 + 3*Hi^2*Z^3 - 12*Go*Z^4 + 
        7*Hi*Z^4 + 12*Z^5)*Zeta2)/(24*W^2*Z^2) - 
     (3*(14*Go + 14*Hi - W - 17*Z)*Zeta3)/2 + 
     ((3*Go^2*Hi - 12*Go*Hi^2 + 9*Hi^3 + Go^2*W - 18*Go*Hi*W + 18*Hi^2*W - 
        2*Go*W^2 + W^3 + 24*Go^2*Z + 6*Go*Hi*Z - 3*Go*W*Z - 6*Go*Z^2)*A[Go])/
      (24*W*Z^2) - ((3*Go^2*Hi - 12*Go*Hi^2 + 9*Hi^3 + Go^2*W - 18*Go*Hi*W + 
        18*Hi^2*W - 2*Go*W^2 + W^3 + 24*Go^2*Z + 6*Go*Hi*Z - 3*Go*W*Z - 
        6*Go*Z^2)*A[Go]^2)/(48*Go*W*Z^2) - 
     ((3*Go^2*Hi*W - 12*Go*Hi^2*W + 9*Hi^3*W - 12*Go*Hi*W^2 - 18*Hi^2*W^2 + 
        9*Hi*W^3 - 12*Go^2*Z^2 + 12*Go*Hi*Z^2 - Hi^2*Z^2 + 2*Hi*Z^3 - Z^4)*A[Hi])/
      (24*W^2*Z^2) + ((3*Go^2*Hi*W - 12*Go*Hi^2*W + 9*Hi^3*W - 12*Go*Hi*W^2 - 
        18*Hi^2*W^2 + 9*Hi*W^3 - 12*Go^2*Z^2 + 12*Go*Hi*Z^2 - Hi^2*Z^2 + 
        2*Hi*Z^3 - Z^4)*A[Hi]^2)/(48*Hi*W^2*Z^2) + 
     ((-Go^2 + 12*Go*Hi - 12*Hi^2 + 2*Go*W - W^2 + 2*Go*Z + 24*Hi*Z - 34*W*Z + 
        257*Z^2)*A[W])/(24*Z^2) + ((Go^2 - 12*Go*Hi + 12*Hi^2 - 2*Go*W + W^2 - 
        2*Go*Z - 24*Hi*Z + 34*W*Z + 13*Z^2)*A[W]^2)/(48*W*Z^2) + 
     ((-12*Go^2 + 12*Go*Hi - Hi^2 + 513*W^2 + 12*Go*Z - 8*Hi*Z - 12*Z^2)*A[Z])/
      (24*W^2) + ((12*Go^2 - 12*Go*Hi + Hi^2 - 12*Go*Z + 8*Hi*Z + 12*Z^2)*
       A[Z]^2)/(48*W^2*Z) - ((3*Go^2*Hi - 12*Go*Hi^2 + 9*Hi^3 + Go^2*W - 
        18*Go*Hi*W + 18*Hi^2*W - 2*Go*W^2 + W^3 + 24*Go^2*Z + 6*Go*Hi*Z - 
        3*Go*W*Z - 6*Go*Z^2)*I2[0, 0, Go])/(24*W*Z^2) + 
     ((3*Go^2*Hi*W - 12*Go*Hi^2*W + 9*Hi^3*W - 12*Go*Hi*W^2 - 18*Hi^2*W^2 + 
        9*Hi*W^3 - 12*Go^2*Z^2 + 12*Go*Hi*Z^2 - Hi^2*Z^2 + 2*Hi*Z^3 - Z^4)*
       I2[0, 0, Hi])/(24*W^2*Z^2) + 
     ((Go^2 - 12*Go*Hi + 12*Hi^2 - 2*Go*W + W^2 - 2*Go*Z - 24*Hi*Z + 34*W*Z + 
        13*Z^2)*I2[0, 0, W])/(24*Z^2) + 
     ((12*Go^2 - 12*Go*Hi + Hi^2 - 12*Go*Z + 8*Hi*Z + 12*Z^2)*I2[0, 0, Z])/
      (24*W^2)
 
QdQHSVVVSV[Hi, Z, Z, Z, Hi, Z] := -(Hi^4 + 2*Hi^2*Z^2 + 7*Z^4)/(4*Z^4) - 
     (Hi^2*(Hi^2 + 2*Z^2)*Zeta2)/(4*Z^4) - (39*Zeta3)/2 + 
     (Hi*(Hi^2 + 2*Z^2)*A[Hi])/(4*Z^4) - ((Hi^2 + 2*Z^2)*A[Hi]^2)/(8*Z^4) - 
     (Hi*(Hi^2 + 2*Z^2)*I2[0, 0, Hi])/(4*Z^4)
 
QdQHSVVVSV[Go, W, W, Z, Hi, Z] := 
    -(-Go^4 + 2*Go^3*Hi + 2*Go*Hi^3 - Hi^4 + Hi^2*W^2 + 2*Go^2*W*Z + Hi^2*Z^2 + 
        14*W^2*Z^2)/(8*W^2*Z^2) - ((-Go^4 + 2*Go^3*Hi + 2*Go*Hi^3 - Hi^4 + 
        Hi^2*W^2 + 2*Go^2*W*Z + Hi^2*Z^2)*Zeta2)/(8*W^2*Z^2) - (39*Zeta3)/2 - 
     (Go*(Go^2 - 2*Go*Hi - 2*W*Z)*A[Go])/(8*W^2*Z^2) - 
     ((-Go^2 + 2*Go*Hi + 2*W*Z)*A[Go]^2)/(16*W^2*Z^2) - 
     (Hi*(-2*Go*Hi + Hi^2 - W^2 - Z^2)*A[Hi])/(8*W^2*Z^2) - 
     ((2*Go*Hi - Hi^2 + W^2 + Z^2)*A[Hi]^2)/(16*W^2*Z^2) + 
     (Go*(Go^2 - 2*Go*Hi - 2*W*Z)*I2[0, 0, Go])/(8*W^2*Z^2) + 
     (Hi*(-2*Go*Hi + Hi^2 - W^2 - Z^2)*I2[0, 0, Hi])/(8*W^2*Z^2)
 
QdQHSVVVSV[Go, W, zero, zero, Go, W] := 
    (18*Go^4 - 10*Go^3*W - 33*Go^2*W^2 + 31*Go*W^3 - 7*W^4)/
      (4*(2*Go - W)^2*W^2) + (Go*(18*Go^3 - 10*Go^2*W - 5*Go*W^2 + 3*W^3)*
       Zeta2)/(4*(2*Go - W)^2*W^2) - (39*Zeta3)/2 - 
     ((18*Go^3 - 10*Go^2*W - 5*Go*W^2 + 3*W^3)*A[Go])/(4*(2*Go - W)^2*W^2) + 
     ((18*Go^3 - 10*Go^2*W - 5*Go*W^2 + 3*W^3)*A[Go]^2)/
      (8*Go*(2*Go - W)^2*W^2) + ((18*Go^3 - 10*Go^2*W - 5*Go*W^2 + 3*W^3)*
       I2[0, 0, Go])/(4*(2*Go - W)^2*W^2)
 
QdQHSVVVSV[Go, W, Z, zero, Go, W] := 
    (64*Go^7 - 84*Go^6*W + 38*Go^5*W^2 - 6*Go^4*W^3 - 64*Go^6*Z + 
       112*Go^5*W*Z - 176*Go^4*W^2*Z + 125*Go^3*W^3*Z - 28*Go^2*W^4*Z + 
       16*Go^5*Z^2 - 36*Go^4*W*Z^2 + 143*Go^3*W^2*Z^2 - 149*Go^2*W^3*Z^2 + 
       42*Go*W^4*Z^2 - 32*Go^2*W^2*Z^3 + 44*Go*W^3*Z^3 - 14*W^4*Z^3)/
      (8*(2*Go - W)*W^2*(2*Go - Z)*Z*(2*Go^2 - Go*W - Go*Z + W*Z)) + 
     (Go*(64*Go^6 - 84*Go^5*W + 38*Go^4*W^2 - 6*Go^3*W^3 - 64*Go^5*Z + 
        112*Go^4*W*Z - 64*Go^3*W^2*Z + 13*Go^2*W^3*Z + 16*Go^4*Z^2 - 
        36*Go^3*W*Z^2 + 31*Go^2*W^2*Z^2 - 9*Go*W^3*Z^2 - 4*Go*W^2*Z^3 + 
        2*W^3*Z^3)*Zeta2)/(8*(2*Go - W)*W^2*(2*Go - Z)*Z*
       (2*Go^2 - Go*W - Go*Z + W*Z)) - (39*Zeta3)/2 - 
     ((64*Go^6 - 84*Go^5*W + 38*Go^4*W^2 - 6*Go^3*W^3 - 64*Go^5*Z + 
        112*Go^4*W*Z - 64*Go^3*W^2*Z + 13*Go^2*W^3*Z + 16*Go^4*Z^2 - 
        36*Go^3*W*Z^2 + 31*Go^2*W^2*Z^2 - 9*Go*W^3*Z^2 - 4*Go*W^2*Z^3 + 
        2*W^3*Z^3)*A[Go])/(8*(2*Go - W)*W^2*(2*Go - Z)*Z*
       (2*Go^2 - Go*W - Go*Z + W*Z)) + 
     ((64*Go^6 - 84*Go^5*W + 38*Go^4*W^2 - 6*Go^3*W^3 - 64*Go^5*Z + 
        112*Go^4*W*Z - 64*Go^3*W^2*Z + 13*Go^2*W^3*Z + 16*Go^4*Z^2 - 
        36*Go^3*W*Z^2 + 31*Go^2*W^2*Z^2 - 9*Go*W^3*Z^2 - 4*Go*W^2*Z^3 + 
        2*W^3*Z^3)*A[Go]^2)/(16*Go*(2*Go - W)*W^2*(2*Go - Z)*Z*
       (2*Go^2 - Go*W - Go*Z + W*Z)) + 
     ((64*Go^6 - 84*Go^5*W + 38*Go^4*W^2 - 6*Go^3*W^3 - 64*Go^5*Z + 
        112*Go^4*W*Z - 64*Go^3*W^2*Z + 13*Go^2*W^3*Z + 16*Go^4*Z^2 - 
        36*Go^3*W*Z^2 + 31*Go^2*W^2*Z^2 - 9*Go*W^3*Z^2 - 4*Go*W^2*Z^3 + 
        2*W^3*Z^3)*I2[0, 0, Go])/(8*(2*Go - W)*W^2*(2*Go - Z)*Z*
       (2*Go^2 - Go*W - Go*Z + W*Z))
 
QdQHSVVVSV[Hi, W, Z, W, Go, Z] := 
    -(-Go^4 + 2*Go^3*Hi + 2*Go*Hi^3 - Hi^4 + Hi^2*W^2 + 2*Go^2*W*Z + Hi^2*Z^2 + 
        14*W^2*Z^2)/(8*W^2*Z^2) - ((-Go^4 + 2*Go^3*Hi + 2*Go*Hi^3 - Hi^4 + 
        Hi^2*W^2 + 2*Go^2*W*Z + Hi^2*Z^2)*Zeta2)/(8*W^2*Z^2) - (39*Zeta3)/2 - 
     (Go*(Go^2 - 2*Go*Hi - 2*W*Z)*A[Go])/(8*W^2*Z^2) - 
     ((-Go^2 + 2*Go*Hi + 2*W*Z)*A[Go]^2)/(16*W^2*Z^2) - 
     (Hi*(-2*Go*Hi + Hi^2 - W^2 - Z^2)*A[Hi])/(8*W^2*Z^2) - 
     ((2*Go*Hi - Hi^2 + W^2 + Z^2)*A[Hi]^2)/(16*W^2*Z^2) + 
     (Go*(Go^2 - 2*Go*Hi - 2*W*Z)*I2[0, 0, Go])/(8*W^2*Z^2) + 
     (Hi*(-2*Go*Hi + Hi^2 - W^2 - Z^2)*I2[0, 0, Hi])/(8*W^2*Z^2)
 
QdQHVVSSSS[Z, Z, Go, Hi, Go, Go] := -3*Go - 16*Hi + 8*Z - 
     6*(8*Go - Hi - 2*Z)*Zeta3 + 2*A[Go] + 10*A[Hi] - 6*I2[Go, Go, Hi]
 
QdQHVVSSSS[Z, Z, Go, Hi, Hi, Hi] := 
    (-(Go*Hi^2) + Hi^3 - 8*Go*Z^2 - 11*Hi*Z^2 + 8*Z^3)/Z^2 + 
     (Hi^2*(-Go + Hi)*Zeta2)/Z^2 - 6*(2*Go + 5*Hi - 2*Z)*Zeta3 + 
     ((Go*Hi - Hi^2 + 12*Z^2)*A[Hi])/Z^2 - ((Go - Hi)*A[Hi]^2)/(2*Z^2) + 
     (Hi*(-Go + Hi)*I2[0, 0, Hi])/Z^2 - 6*I2[Hi, Hi, Hi]
 
QdQHVVSSSS[Z, Z, Hi, Hi, Go, Go] := 
    (Go*Hi^2 - Hi^3 + 5*Go*Z^2 - 24*Hi*Z^2 + 8*Z^3)/Z^2 + 
     ((Go - Hi)*Hi^2*Zeta2)/Z^2 - 6*(6*Go + Hi - 2*Z)*Zeta3 + 2*A[Go] + 
     ((-(Go*Hi) + Hi^2 + 10*Z^2)*A[Hi])/Z^2 + ((Go - Hi)*A[Hi]^2)/(2*Z^2) - 
     (Hi*(-Go + Hi)*I2[0, 0, Hi])/Z^2 - 6*I2[Go, Go, Hi]
 
QdQHVVSSSS[W, zero, Go, Go, Go, Hi] := 
    (3*Go^2 - 3*Go*Hi - 43*Go*W + 5*Hi*W + 8*W^2)/(2*W) + 
     (3*Go*(Go - Hi)*Zeta2)/(2*W) - 6*(4*Go + 3*Hi - W)*Zeta3 + 
     ((-3*Go + 3*Hi + 22*W)*A[Go])/(2*W) + (3*(Go - Hi)*A[Go]^2)/(4*Go*W) + 
     A[Hi] + (3*(Go - Hi)*I2[0, 0, Go])/(2*W) - 6*I2[Go, Go, Hi]
 
QdQHVVSSSS[W, Z, Go, Go, Hi, Go] := 
    (-Go^3 + Go^2*Hi - 43*Go*W*Z + 5*Hi*W*Z + 8*W^2*Z + 8*W*Z^2)/(2*W*Z) - 
     (Go^2*(Go - Hi)*Zeta2)/(2*W*Z) - 6*(4*Go + 3*Hi - W - Z)*Zeta3 + 
     ((Go^2 - Go*Hi + 22*W*Z)*A[Go])/(2*W*Z) - ((Go - Hi)*A[Go]^2)/(4*W*Z) + 
     A[Hi] - (Go*(Go - Hi)*I2[0, 0, Go])/(2*W*Z) - 6*I2[Go, Go, Hi]
 
QdQHVVSSVS[W, W, Go, Hi, Z, Go] := 
    -(16*Go^3*Hi - 48*Go^2*Hi^2 + 48*Go*Hi^3 - 16*Hi^4 + 8*Go^3*W + 32*Go^2*Hi*W - 
        16*Go^2*W^2 + 32*Go*Hi^2*Z + 8*Hi^3*Z - 168*Go*W^2*Z - 104*Hi*W^2*Z + 
        363*W^3*Z - 16*Hi^2*Z^2 - 41*W^2*Z^2)/(64*W^2*Z) + 
     ((-2*Go^3*Hi + 6*Go^2*Hi^2 - 6*Go*Hi^3 + 2*Hi^4 - Go^3*W - 4*Go^2*Hi*W + 
        2*Go^2*W^2 - 4*Go*Hi^2*Z - Hi^3*Z + 2*Hi^2*Z^2)*Zeta2)/(8*W^2*Z) - 
     3*(6*Go + 2*Hi - Z)*Zeta3 - ((-2*Go^2*Hi + 4*Go*Hi^2 - 2*Hi^3 - Go^2*W - 
        4*Go*Hi*W + 2*Go*W^2 + 36*W^2*Z)*A[Go])/(8*W^2*Z) - 
     ((2*Go^2*Hi - 4*Go*Hi^2 + 2*Hi^3 + Go^2*W + 4*Go*Hi*W - 2*Go*W^2)*A[Go]^2)/
      (16*Go*W^2*Z) - ((2*Go^2*Hi - 4*Go*Hi^2 + 2*Hi^3 - 4*Go*Hi*Z - Hi^2*Z + 
        36*W^2*Z + 2*Hi*Z^2)*A[Hi])/(8*W^2*Z) + 
     ((2*Go^2 - 4*Go*Hi + 2*Hi^2 - 4*Go*Z - Hi*Z + 2*Z^2)*A[Hi]^2)/(16*W^2*Z) + 
     (81*A[W])/16 + (3*A[Go]*A[W])/(8*W) + (3*A[Hi]*A[W])/(4*W) - 
     (3*(-Hi + 2*W)*A[W]^2)/(8*W^2) + (21*A[Z])/16 + (3*A[Go]*A[Z])/(8*Z) - 
     (3*(-Go + W + Z)*A[W]*A[Z])/(8*W*Z) + 
     ((-(Go^2*Hi) + 2*Go*Hi^2 - Hi^3 - 2*Go^2*W - 2*Go*Hi*W + Go*W^2)*
       I2[0, 0, Go])/(4*W^2*Z) + (Hi*(Go^2 - 2*Go*Hi + Hi^2 - 2*Go*Z - 2*Hi*Z + 
        Z^2)*I2[0, 0, Hi])/(4*W^2*Z) + (3*(Go - W)^2*I2[0, Go, W])/(8*W*Z) + 
     (3*(Go - Z)^2*I2[0, Go, Z])/(8*W*Z) + (3*(-Hi + W)^2*I2[0, Hi, W])/
      (4*W^2) - (3*(Go^2 - 2*Go*W + W^2 - 2*Go*Z + 10*W*Z + Z^2)*
       I2[Go, W, Z])/(8*W*Z) - (3*(Hi^2 - 4*Hi*W + 12*W^2)*I2[Hi, W, W])/(8*W^2)
 
QdQHVVSSVS[Z, Z, Hi, Hi, Z, Go] := 
    -(-16*Go^3*Hi + 48*Go^2*Hi^2 - 48*Go*Hi^3 + 16*Hi^4 + 40*Hi^3*Z - 16*Hi^2*Z^2 - 
        32*Go*Z^3 - 104*Hi*Z^3 + 161*Z^4)/(32*Z^3) - 
     (Hi*(-2*Go^3 + 6*Go^2*Hi - 6*Go*Hi^2 + 2*Hi^3 + 5*Hi^2*Z - 2*Hi*Z^2)*Zeta2)/
      (4*Z^3) - 3*(4*Go + 4*Hi - Z)*Zeta3 - ((Go - Hi)^2*Hi*A[Go])/(2*Z^3) + 
     ((Go - Hi)^2*Hi*A[Go]^2)/(4*Go*Z^3) - 
     ((-2*Go^2*Hi + 4*Go*Hi^2 - 2*Hi^3 - 5*Hi^2*Z + 2*Hi*Z^2 + 36*Z^3)*A[Hi])/
      (4*Z^3) + ((-2*Go^2 + 4*Go*Hi - 2*Hi^2 - 5*Hi*Z + 2*Z^2)*A[Hi]^2)/(8*Z^3) + 
     (51*A[Z])/8 + (3*A[Hi]*A[Z])/(2*Z) - (3*(-Hi + 2*Z)*A[Z]^2)/(4*Z^2) + 
     (Hi*(-Go + Hi)^2*I2[0, 0, Go])/(2*Z^3) - 
     (Hi*(Go^2 - 2*Go*Hi + Hi^2 + 4*Hi*Z - Z^2)*I2[0, 0, Hi])/(2*Z^3) + 
     (3*(-Hi + Z)^2*I2[0, Hi, Z])/(2*Z^2) - 
     (3*(Hi^2 - 4*Hi*Z + 12*Z^2)*I2[Hi, Z, Z])/(4*Z^2)
 
QdQHVVSSVS[zero, W, Go, Go, zero, Go] := 
    -(-36*Go^2 - 92*Go*W + 89*W^2)/(16*W) + (9*Go^2*Zeta2)/(4*W) - 
     3*(8*Go + W)*Zeta3 - (9*(Go + 4*W)*A[Go])/(4*W) + (9*A[Go]^2)/(8*W) + 
     (9*A[W])/4 + (9*A[Go]*A[W])/(4*W) - (9*(-Go + 3*W)*I2[0, Go, W])/(4*W)
 
QdQHVVSSVS[W, zero, Go, Go, W, Hi] := 
    (64*Go^5 - 672*Go^4*Hi + 648*Go^3*Hi^2 - 160*Go^2*Hi^3 + 784*Go^4*W - 
       392*Go^3*Hi*W - 320*Go^2*Hi^2*W + 160*Go*Hi^3*W - 140*Go^3*W^2 + 
       276*Go^2*Hi*W^2 - 39*Go*Hi^2*W^2 - 32*Hi^3*W^2 - 130*Go^2*W^3 + 
       195*Go*Hi*W^3 - 65*Hi^2*W^3)/(32*(2*Go - Hi)*W*(2*Go^2 - Go*Hi - Go*W + 
        Hi*W)) + (Go*(8*Go^4 - 84*Go^3*Hi + 81*Go^2*Hi^2 - 20*Go*Hi^3 + 
        22*Go^3*W + 11*Go^2*Hi*W - 43*Go*Hi^2*W + 16*Hi^3*W - 12*Go^2*W^2 + 
        18*Go*Hi*W^2 - 6*Hi^2*W^2)*Zeta2)/(4*(2*Go - Hi)*W*
       (2*Go^2 - Go*Hi - Go*W + Hi*W)) - 6*(2*Go + 2*Hi - W)*Zeta3 - 
     ((8*Go^4 - 84*Go^3*Hi + 81*Go^2*Hi^2 - 20*Go*Hi^3 + 166*Go^3*W - 
        133*Go^2*Hi*W - 7*Go*Hi^2*W + 16*Hi^3*W - 84*Go^2*W^2 + 126*Go*Hi*W^2 - 
        42*Hi^2*W^2)*A[Go])/(4*(2*Go - Hi)*W*(2*Go^2 - Go*Hi - Go*W + Hi*W)) + 
     ((8*Go^4 - 84*Go^3*Hi + 81*Go^2*Hi^2 - 20*Go*Hi^3 + 22*Go^3*W + 
        11*Go^2*Hi*W - 43*Go*Hi^2*W + 16*Hi^3*W - 12*Go^2*W^2 + 18*Go*Hi*W^2 - 
        6*Hi^2*W^2)*A[Go]^2)/(8*Go*(2*Go - Hi)*W*(2*Go^2 - Go*Hi - Go*W + 
        Hi*W)) + (9*A[W])/8 + (9*A[Go]*A[W])/(4*W) - 
     ((14*Go^4 + 24*Go^3*Hi - 36*Go^2*Hi^2 + 10*Go*Hi^3 - 20*Go^3*W + 
        8*Go^2*Hi*W + 17*Go*Hi^2*W - 8*Hi^3*W + 6*Go^2*W^2 - 9*Go*Hi*W^2 + 
        3*Hi^2*W^2)*I2[0, 0, Go])/(2*(2*Go - Hi)*W*(2*Go^2 - Go*Hi - Go*W + 
        Hi*W)) + (9*(Go - 3*W)*I2[0, Go, W])/(4*W)
 
QdQHVVSSVS[W, Z, Hi, Go, Z, Go] := 
    (-16*Go^3*Hi + 48*Go^2*Hi^2 - 48*Go*Hi^3 + 16*Hi^4 - 32*Go*Hi^2*W - 8*Hi^3*W + 
       16*Hi^2*W^2 - 8*Go^3*Z - 32*Go^2*Hi*Z + 16*Go^2*Z^2 + 168*Go*W*Z^2 + 
       104*Hi*W*Z^2 + 41*W^2*Z^2 - 363*W*Z^3)/(64*W*Z^2) + 
     ((-2*Go^3*Hi + 6*Go^2*Hi^2 - 6*Go*Hi^3 + 2*Hi^4 - 4*Go*Hi^2*W - Hi^3*W + 
        2*Hi^2*W^2 - Go^3*Z - 4*Go^2*Hi*Z + 2*Go^2*Z^2)*Zeta2)/(8*W*Z^2) - 
     3*(6*Go + 2*Hi - W)*Zeta3 - ((-2*Go^2*Hi + 4*Go*Hi^2 - 2*Hi^3 - Go^2*Z - 
        4*Go*Hi*Z + 2*Go*Z^2 + 36*W*Z^2)*A[Go])/(8*W*Z^2) - 
     ((2*Go^2*Hi - 4*Go*Hi^2 + 2*Hi^3 + Go^2*Z + 4*Go*Hi*Z - 2*Go*Z^2)*A[Go]^2)/
      (16*Go*W*Z^2) - ((2*Go^2*Hi - 4*Go*Hi^2 + 2*Hi^3 - 4*Go*Hi*W - Hi^2*W + 
        2*Hi*W^2 + 36*W*Z^2)*A[Hi])/(8*W*Z^2) + 
     ((2*Go^2 - 4*Go*Hi + 2*Hi^2 - 4*Go*W - Hi*W + 2*W^2)*A[Hi]^2)/(16*W*Z^2) + 
     (21*A[W])/16 + (3*A[Go]*A[W])/(8*W) + (81*A[Z])/16 + 
     (3*A[Go]*A[Z])/(8*Z) + (3*A[Hi]*A[Z])/(4*Z) - (3*(-Go + W + Z)*A[W]*A[Z])/
      (8*W*Z) - (3*(-Hi + 2*Z)*A[Z]^2)/(8*Z^2) + 
     ((-(Go^2*Hi) + 2*Go*Hi^2 - Hi^3 - 2*Go^2*Z - 2*Go*Hi*Z + Go*Z^2)*
       I2[0, 0, Go])/(4*W*Z^2) + (Hi*(Go^2 - 2*Go*Hi + Hi^2 - 2*Go*W - 2*Hi*W + 
        W^2)*I2[0, 0, Hi])/(4*W*Z^2) + (3*(Go - W)^2*I2[0, Go, W])/(8*W*Z) + 
     (3*(Go - Z)^2*I2[0, Go, Z])/(8*W*Z) + (3*(-Hi + Z)^2*I2[0, Hi, Z])/
      (4*Z^2) - (3*(Go^2 - 2*Go*W + W^2 - 2*Go*Z + 10*W*Z + Z^2)*
       I2[Go, W, Z])/(8*W*Z) - (3*(Hi^2 - 4*Hi*Z + 12*Z^2)*I2[Hi, Z, Z])/(8*Z^2)
 
QdQHVVSSVS[Z, W, Go, Go, zero, Go] := 
    -(-24*Go^3 - 104*Go^2*Z - 320*Go*W*Z + 380*W^2*Z + 48*Go*Z^2 - 41*W*Z^2)/
      (64*W*Z) + (Go*(3*Go^2 + 13*Go*Z - 6*Z^2)*Zeta2)/(8*W*Z) - 
     3*(8*Go + W - Z)*Zeta3 - ((3*Go^2 + 13*Go*Z + 72*W*Z - 6*Z^2)*A[Go])/
      (8*W*Z) + ((3*Go^2 + 13*Go*Z - 6*Z^2)*A[Go]^2)/(16*Go*W*Z) + 3*A[W] + 
     (3*A[Go]*A[W])/(2*W) + (21*A[Z])/16 + (3*A[Go]*A[Z])/(8*Z) - 
     (3*(-Go + W + Z)*A[W]*A[Z])/(8*W*Z) + ((2*Go - 3*Z)*I2[0, 0, Go])/
      (4*W) + (3*(Go^2 - 2*Go*W + W^2 + 3*Go*Z - 9*W*Z)*I2[0, Go, W])/
      (8*W*Z) + (3*(Go - Z)^2*I2[0, Go, Z])/(8*W*Z) - 
     (3*(Go^2 - 2*Go*W + W^2 - 2*Go*Z + 10*W*Z + Z^2)*I2[Go, W, Z])/(8*W*Z)
 
QdQHVVVSSS[Z, Z, Z, Hi, Hi, Hi] := (3*(Hi^2 + 4*Z^2))/(4*Z^2) + 
     (3*Hi^2*Zeta2)/(4*Z^2) - 27*Zeta3 - (3*Hi*A[Hi])/(4*Z^2) + 
     (3*A[Hi]^2)/(8*Z^2) + (3*Hi*I2[0, 0, Hi])/(4*Z^2)
 
QdQHVVVSSS[W, W, zero, Hi, Go, Go] := 
    (Go*Hi^3 - Hi^3*W - Go^2*W^2 + 7*Go*Hi*W^2 + Hi^2*W^2 - Go*W^3 - 6*Hi*W^3 + 
       6*W^4)/(2*W^2*(Go*Hi - Hi*W + W^2)) - 
     ((-(Go*Hi^3) + Hi^3*W + Go^2*W^2 - Go*Hi*W^2 - Hi^2*W^2 + Go*W^3)*Zeta2)/
      (2*W^2*(Go*Hi - Hi*W + W^2)) - 27*Zeta3 + ((Go - Hi + W)*A[Go])/
      (2*(Go*Hi - Hi*W + W^2)) - ((Go - Hi + W)*A[Go]^2)/
      (4*Go*(Go*Hi - Hi*W + W^2)) - (Hi*A[Hi])/(2*W^2) + A[Hi]^2/(4*W^2) - 
     ((Go - Hi + W)*I2[0, 0, Go])/(2*(Go*Hi - Hi*W + W^2)) + 
     (Hi*I2[0, 0, Hi])/(2*W^2)
 
QdQHVVVSSS[W, Z, Z, Go, Hi, Go] := 
    (Hi^2*W + 2*Go^2*Z + 12*W*Z^2)/(4*W*Z^2) + ((Hi^2*W + 2*Go^2*Z)*Zeta2)/
      (4*W*Z^2) - 27*Zeta3 - (Go*A[Go])/(2*W*Z) + A[Go]^2/(4*W*Z) - 
     (Hi*A[Hi])/(4*Z^2) + A[Hi]^2/(8*Z^2) + (Go*I2[0, 0, Go])/(2*W*Z) + 
     (Hi*I2[0, 0, Hi])/(4*Z^2)
 
QdQJSSffS[Hi, Hi, t, t, Hi] := (-4*(Hi - 2*t)*(Hi + 2*t))/(Hi - 4*t) + 
     (4*(Hi - 2*t)*A[Hi])/(Hi - 4*t) + (4*A[Hi]^2)/Hi + 
     (8*(Hi - 2*t)*A[t])/(Hi - 4*t) - (8*A[Hi]*A[t])/(Hi - 4*t) + 
     (8*A[t]^2)/(Hi - 4*t) - (4*(Hi - 2*t)*I2[Hi, t, t])/(Hi - 4*t)
 
QdQJSSffS[Hi, Hi, t, t, Go] := (-4*Go*(Hi - 2*t)*(Hi + 2*t))/(Hi*(Hi - 4*t)) + 
     (4*Go*(Hi - 2*t)*A[Hi])/(Hi*(Hi - 4*t)) + (4*A[Go]*A[Hi])/Hi + 
     (8*Go*(Hi - 2*t)*A[t])/(Hi*(Hi - 4*t)) - (8*Go*A[Hi]*A[t])/(Hi*(Hi - 4*t)) + 
     (8*Go*A[t]^2)/(Hi*(Hi - 4*t)) - (4*Go*(Hi - 2*t)*I2[Hi, t, t])/(Hi*(Hi - 4*t))
 
QdQJSSFFS[Hi, Hi, t, t, Hi] := (2*(Hi - 2*t)^2*(Hi + 2*t))/(Hi - 4*t) + 
     (8*(Hi - 5*t)*t*A[Hi])/(Hi - 4*t) - (4*(Hi - 2*t)*A[Hi]^2)/Hi - 
     (16*t^2*A[t])/(Hi - 4*t) + (8*(Hi - 3*t)*A[Hi]*A[t])/(Hi - 4*t) - 
     (4*(Hi - 2*t)*A[t]^2)/(Hi - 4*t) + (4*(Hi^2 - 4*Hi*t + 2*t^2)*I2[Hi, t, t])/
      (Hi - 4*t)
 
QdQJSSFFS[Hi, Hi, t, t, Go] := (2*Go*(Hi - 2*t)^2*(Hi + 2*t))/
      (Hi*(Hi - 4*t)) + 2*(Hi + 4*t)*A[Go] - (2*Go*(Hi - 2*t)^2*A[Hi])/
      (Hi*(Hi - 4*t)) - (4*(Hi - 2*t)*A[Go]*A[Hi])/Hi - 
     (16*Go*t^2*A[t])/(Hi*(Hi - 4*t)) + (8*Go*(Hi - 3*t)*A[Hi]*A[t])/
      (Hi*(Hi - 4*t)) - (4*Go*(Hi - 2*t)*A[t]^2)/(Hi*(Hi - 4*t)) + 
     (4*Go*(Hi^2 - 4*Hi*t + 2*t^2)*I2[Hi, t, t])/(Hi*(Hi - 4*t))
 
QdQJSSFFS[Go, Go, t, zero, Go] := 2*Go*(Go + t) + 4*t*A[Go] - 
     (4*(Go - t)*A[Go]^2)/Go + 4*A[Go]*A[t] + 4*Go*I2[0, Go, t]
 
QdQJSSFFS[Go, Go, t, zero, Hi] := 2*Hi*(Go + t) - 2*Hi*A[Go] + 
     2*(Go + 2*t)*A[Hi] - (4*(Go - t)*A[Go]*A[Hi])/Go + (4*Hi*A[Go]*A[t])/Go + 
     4*Hi*I2[0, Go, t]
 
QdQJSSSSS[Hi, Hi, Hi, Hi, Hi] := 2*Hi - 2*A[Hi] - (2*A[Hi]^2)/Hi + 
     (2*I2[Hi, Hi, Hi])/3
 
QdQJSSSSS[Go, Go, Go, Hi, Go] := (2*Go*(2*Go + Hi))/(4*Go - Hi) - 
     (4*Go*A[Go])/(4*Go - Hi) - (2*(5*Go - Hi)*A[Go]^2)/(Go*(4*Go - Hi)) - 
     (2*Go*A[Hi])/(4*Go - Hi) + (2*A[Go]*A[Hi])/(4*Go - Hi) + 
     (2*Go*I2[Go, Go, Hi])/(4*Go - Hi)
 
QdQJSSSSS[Go, Go, Go, Hi, Hi] := (2*Hi*(2*Go + Hi))/(4*Go - Hi) - 
     (4*Hi*A[Go])/(4*Go - Hi) - (2*Hi*A[Go]^2)/(Go*(4*Go - Hi)) - 
     (2*Hi*A[Hi])/(4*Go - Hi) - (4*(2*Go - Hi)*A[Go]*A[Hi])/(Go*(4*Go - Hi)) + 
     (2*Hi*I2[Go, Go, Hi])/(4*Go - Hi)
 
QdQJSSSSS[Hi, Hi, Go, Go, Go] := (2*Go*(2*Go - Hi)*(2*Go + Hi))/
      ((4*Go - Hi)*Hi) - (4*Go*(2*Go - Hi)*A[Go])/((4*Go - Hi)*Hi) + 
     (4*Go*A[Go]^2)/((4*Go - Hi)*Hi) - (2*Go*(2*Go - Hi)*A[Hi])/((4*Go - Hi)*Hi) - 
     (2*(6*Go - Hi)*A[Go]*A[Hi])/((4*Go - Hi)*Hi) + 
     (2*Go*(2*Go - Hi)*I2[Go, Go, Hi])/((4*Go - Hi)*Hi)
 
QdQJSSSSS[Hi, Hi, Go, Go, Hi] := (2*(2*Go - Hi)*(2*Go + Hi))/(4*Go - Hi) - 
     (4*(2*Go - Hi)*A[Go])/(4*Go - Hi) + (4*A[Go]^2)/(4*Go - Hi) - 
     (2*(2*Go - Hi)*A[Hi])/(4*Go - Hi) - (4*A[Go]*A[Hi])/(4*Go - Hi) - 
     (2*A[Hi]^2)/Hi + (2*(2*Go - Hi)*I2[Go, Go, Hi])/(4*Go - Hi)
 
QdQJSSSSS[Hi, Hi, Hi, Hi, Go] := 2*Go - (2*Go*A[Hi])/Hi - (2*A[Go]*A[Hi])/Hi + 
     (2*Go*I2[Hi, Hi, Hi])/(3*Hi)
 
QdQJSSVSS[Go, Go, zero, Go, Go] := -8*Go^2 + 20*Go*A[Go] - 18*A[Go]^2
 
QdQJSSVSS[Go, Go, zero, Go, Hi] := -8*Go*Hi + 10*Hi*A[Go] - 
     (6*Hi*A[Go]^2)/Go + 10*Go*A[Hi] - 12*A[Go]*A[Hi]
 
QdQJSSVSS[Hi, Hi, Z, Go, Hi] := 2*Hi*(2*Go + 3*Z) + 
     4*(3*Go - Hi + 5*Z)*A[Hi] - (6*(2*Hi - Z)*A[Hi]^2)/Hi + 6*Hi*A[Z] + 
     (6*Hi*A[Go]*A[Z])/Z + (6*(-Hi + Z)*A[Hi]*A[Z])/Z - 
     (6*(Go - Hi)*Hi*I2[0, Go, Hi])/Z - (6*Hi*(-Go + Hi - Z)*I2[Go, Hi, Z])/Z
 
QdQJSSVSS[Hi, Hi, Z, Go, Go] := 2*Go*(2*Go + 3*Z) + 
     2*(6*Go - Hi + 8*Z)*A[Go] - (2*Go*(Hi - 2*Z)*A[Hi])/Hi - 
     (6*(2*Hi - Z)*A[Go]*A[Hi])/Hi + 6*Go*A[Z] + (6*Go*A[Go]*A[Z])/Z - 
     (6*Go*(Hi - Z)*A[Hi]*A[Z])/(Hi*Z) - (6*Go*(Go - Hi)*I2[0, Go, Hi])/Z + 
     (6*Go*(Go - Hi + Z)*I2[Go, Hi, Z])/Z
 
QdQJSSVVS[Hi, Hi, Z, Z, Hi] := 
    (-3*(Hi^4 - 4*Hi^3*Z - 2*Hi^2*Z^2 - 8*Hi*Z^3 + 16*Z^4))/(2*(Hi - 4*Z)*Z^2) - 
     (3*Hi^3*Zeta2)/(2*Z^2) + ((3*Hi^3 - 12*Hi^2*Z - 34*Hi*Z^2 + 112*Z^3)*A[Hi])/
      (2*(Hi - 4*Z)*Z^2) - (3*(Hi^2 + 8*Z^2)*A[Hi]^2)/(4*Hi*Z^2) - 
     (12*(Hi - 2*Z)*A[Z])/(Hi - 4*Z) + (12*A[Hi]*A[Z])/(Hi - 4*Z) - 
     (3*(Hi^2 - 4*Hi*Z + 8*Z^2)*A[Z]^2)/(2*(Hi - 4*Z)*Z^2) - 
     (3*Hi*(Hi - Z)*I2[0, Hi, Z])/Z^2 + (3*(Hi - 2*Z)^3*I2[Hi, Z, Z])/
      (2*(Hi - 4*Z)*Z^2)
 
QdQJSSVVS[Go, Go, W, zero, Go] := (-3*Go*(2*Go^2 - Go*W - 5*W^2))/
      (2*(Go - W)*W) - (3*Go^2*Zeta2)/W - (3*(Go + 4*W)*A[Go]^2)/(2*Go*W) + 
     ((3*Go^2 - 20*Go*W + 11*W^2)*A[W])/((Go - W)*W) - 
     (3*(Go - 2*W)*A[W]^2)/((Go - W)*W) - 
     ((3*Go^2 - 17*Go*W + 11*W^2)*Abar[Go, W])/W + 
     (3*(Go - 2*W)*A[W]*Abar[Go, W])/W - (3*Go*(Go - 2*W)*I2[0, W, W])/
      ((Go - W)*W) + (3*Go*(Go - 2*W)*I2bar[Go, W, 0, W])/W
 
QdQJSSVVS[Hi, Hi, Z, Z, Go] := 
    (-3*Go*(Hi^4 - 4*Hi^3*Z - 2*Hi^2*Z^2 - 8*Hi*Z^3 + 16*Z^4))/
      (2*Hi*(Hi - 4*Z)*Z^2) - (3*Go*Hi^2*Zeta2)/(2*Z^2) - 7*A[Go] + 
     (Go*(3*Hi^3 - 12*Hi^2*Z - 20*Hi*Z^2 + 56*Z^3)*A[Hi])/(2*Hi*(Hi - 4*Z)*Z^2) - 
     (6*A[Go]*A[Hi])/Hi - (3*Go*A[Hi]^2)/(4*Z^2) - (12*Go*(Hi - 2*Z)*A[Z])/
      (Hi*(Hi - 4*Z)) + (12*Go*A[Hi]*A[Z])/(Hi*(Hi - 4*Z)) - 
     (3*Go*(Hi^2 - 4*Hi*Z + 8*Z^2)*A[Z]^2)/(2*Hi*(Hi - 4*Z)*Z^2) - 
     (3*Go*(Hi - Z)*I2[0, Hi, Z])/Z^2 + (3*Go*(Hi - 2*Z)^3*I2[Hi, Z, Z])/
      (2*Hi*(Hi - 4*Z)*Z^2)
 
QdQJSSVVS[Go, Go, W, zero, Hi] := (-3*Hi*(2*Go^2 - Go*W - 5*W^2))/
      (2*(Go - W)*W) - (3*Go*Hi*Zeta2)/W - (3*Hi*A[Go]^2)/(2*Go*W) - 7*A[Hi] - 
     (6*A[Go]*A[Hi])/Go + (Hi*(Go - 4*W)*(3*Go - W)*A[W])/(Go*(Go - W)*W) - 
     (3*Hi*(Go - 2*W)*A[W]^2)/(Go*(Go - W)*W) - 
     (Hi*(3*Go^2 - 10*Go*W + 4*W^2)*Abar[Go, W])/(Go*W) + 
     (3*Hi*(Go - 2*W)*A[W]*Abar[Go, W])/(Go*W) - (3*Hi*(Go - 2*W)*I2[0, W, W])/
      ((Go - W)*W) + (3*Hi*(Go - 2*W)*I2bar[Go, W, 0, W])/W
 
QdQKfffSSf[t, t, t, Hi, Hi, t] := (4*(Hi + 8*t))/(Hi - 4*t) - 
     (8*A[Hi])/(Hi - 4*t) - (16*A[t])/(Hi - 4*t) + (8*A[Hi]*A[t])/((Hi - 4*t)*t) - 
     (8*A[t]^2)/((Hi - 4*t)*t) + (8*I2[Hi, t, t])/(Hi - 4*t)
 
QdQKfffSSf[t, t, t, Go, Hi, t] := (-4*(Go*Hi + 2*Go*t + 2*Hi*t - 32*t^2))/
      ((Go - 4*t)*(-Hi + 4*t)) - (8*(Go + Hi - 8*t)*A[t])/
      ((Go - 4*t)*(Hi - 4*t)) - (4*(Go + Hi - 8*t)*A[t]^2)/
      ((Go - 4*t)*(Hi - 4*t)*t) + (4*(Go + Hi - 8*t)*A[4*t])/
      ((Go - 4*t)*(-Hi + 4*t)) - (4*(Go + Hi - 8*t)*A[t]*A[4*t])/
      ((Go - 4*t)*t*(-Hi + 4*t)) + 4*Abar[Go, 4*t] - 
     (4*A[t]*Abar[Go, 4*t])/t + 4*Abar[Hi, 4*t] - (4*A[t]*Abar[Hi, 4*t])/t - 
     (4*(Go + Hi - 8*t)*I2[t, t, 4*t])/((Go - 4*t)*(-Hi + 4*t)) - 
     4*I2bar[Go, 4*t, t, t] - 4*I2bar[Hi, 4*t, t, t]
 
QdQKffFSSF[t, t, t, Hi, Hi, t] := (4*(Hi^2 - 6*Hi*t + 2*t^2))/(Hi - 4*t) + 
     (4*t*A[Hi])/(Hi - 4*t) + (2*Hi*A[t])/(Hi - 4*t) + (4*A[t]^2)/(Hi - 4*t) - 
     (4*A[t]*A[4*t])/(Hi - 4*t) + 4*A[t]*Abar[Hi, 4*t] - 
     (4*(Hi - 3*t)*I2[t, t, 4*t])/(Hi - 4*t) + 4*(Hi - 3*t)*I2bar[Hi, 4*t, t, t]
 
QdQKffFSSF[t, t, t, Go, Go, zero] := 
    (2*(2*Go^2 - 11*Go*t + 6*t^2))/(Go - 4*t) + (2*t*A[Go])/(Go - 4*t) + 
     (2*(Go - 2*t)*A[t])/(Go - 4*t) + (2*A[t]^2)/(Go - 4*t) - 
     (2*A[t]*A[4*t])/(Go - 4*t) + 2*A[t]*Abar[Go, 4*t] - 2*I2[0, Go, t] - 
     (2*(Go - 3*t)*I2[Go, t, t])/(Go - 4*t)
 
QdQKffFSSF[t, t, t, Go, Hi, t] := 
    (2*(-(Go^2*Hi) - Go*Hi^2 + 4*Go^2*t + 12*Go*Hi*t + 4*Hi^2*t - 26*Go*t^2 - 
        26*Hi*t^2 + 16*t^3))/((Hi - 4*t)*(-Go + 4*t)) + 
     (2*(-(Go*Hi) + 2*Go*t + 2*Hi*t)*A[t])/((Hi - 4*t)*(-Go + 4*t)) + 
     (2*(Go + Hi - 8*t)*A[t]^2)/((Go - 4*t)*(Hi - 4*t)) - 
     (2*(Go + Hi - 8*t)*t*A[4*t])/((Go - 4*t)*(-Hi + 4*t)) + 
     (2*(Go + Hi - 8*t)*A[t]*A[4*t])/((Go - 4*t)*(-Hi + 4*t)) - 
     2*t*Abar[Go, 4*t] + 2*A[t]*Abar[Go, 4*t] - 2*t*Abar[Hi, 4*t] + 
     2*A[t]*Abar[Hi, 4*t] - (2*(Go - 3*t)*I2[Go, t, t])/(Go - 4*t) - 
     (2*(Hi - 3*t)*I2[Hi, t, t])/(Hi - 4*t)
 
QdQKffFSSF[t, t, t, Hi, Go, zero] := 
    (2*(Go*Hi + Hi^2 - 4*Go*t - 7*Hi*t + 6*t^2))/(Hi - 4*t) + 
     (2*(Hi - 2*t)*A[t])/(Hi - 4*t) + (2*A[t]^2)/(Hi - 4*t) + 
     (2*t*A[4*t])/(Hi - 4*t) - (2*A[t]*A[4*t])/(Hi - 4*t) - 2*t*Abar[Hi, 4*t] + 
     2*A[t]*Abar[Hi, 4*t] - 2*I2[0, Go, t] - (2*(Hi - 3*t)*I2[Hi, t, t])/
      (Hi - 4*t)
 
QdQKfFfSSF[t, t, t, Hi, Hi, t] := (4*(2*Hi^2 - 9*Hi*t + t^2))/(Hi - 4*t) - 
     (2*(Hi - 5*t)*A[Hi])/(Hi - 4*t) + (4*t*A[t])/(Hi - 4*t) - 
     (2*A[Hi]*A[t])/(Hi - 4*t) + (2*A[t]^2)/(Hi - 4*t) - 
     (2*(3*Hi - 11*t)*I2[Hi, t, t])/(Hi - 4*t)
 
QdQKfFfSSF[t, t, t, Go, Go, zero] := 
    (4*(2*Go^2 - 8*Go*t + 3*t^2))/(Go - 4*t) - (2*(Go - 3*t)*A[Go])/
      (Go - 4*t) - (4*t*A[t])/(Go - 4*t) + (2*A[Go]*A[t])/(Go - 4*t) - 
     (2*A[t]^2)/(Go - 4*t) - 4*I2[0, Go, t] - (2*(Go - 5*t)*I2[Go, t, t])/
      (Go - 4*t)
 
QdQKfFfSSF[t, t, t, Hi, Go, t] := 
    (4*(-(Go^2*Hi) - Go*Hi^2 + 4*Go^2*t + 9*Go*Hi*t + 4*Hi^2*t - 23*Go*t^2 - 
        14*Hi*t^2 + 4*t^3))/((Go - 4*t)*(-Hi + 4*t)) - 
     (2*(Hi - 3*t)*A[Hi])/(Hi - 4*t) + (4*t*(Go - 2*Hi + 4*t)*A[t])/
      ((Go - 4*t)*(-Hi + 4*t)) - (4*A[Go]*A[t])/(Go - 4*t) + 
     (2*A[Hi]*A[t])/(Hi - 4*t) + (2*(Go - 2*Hi + 4*t)*A[t]^2)/
      ((Go - 4*t)*(-Hi + 4*t)) + (4*t*A[4*t])/(Go - 4*t) - 4*t*Abar[Go, 4*t] - 
     (2*(Hi - 5*t)*I2[Hi, t, t])/(Hi - 4*t) - (4*(Go - 3*t)*I2[t, t, 4*t])/
      (Go - 4*t) + 4*(Go - 3*t)*I2bar[Go, 4*t, t, t]
 
QdQKfFfSSF[t, t, t, Hi, Go, zero] := 
    (4*(Go*Hi + Hi^2 - 4*Go*t - 4*Hi*t + 3*t^2))/(Hi - 4*t) - 
     (2*(Hi - 3*t)*A[Hi])/(Hi - 4*t) - (4*t*A[t])/(Hi - 4*t) + 
     (2*A[Hi]*A[t])/(Hi - 4*t) - (2*A[t]^2)/(Hi - 4*t) - 4*I2[0, Go, t] - 
     (2*(Hi - 5*t)*I2[Hi, t, t])/(Hi - 4*t)
 
QdQKFFfSSf[t, t, t, Hi, Hi, t] := (16*(Hi^2 - 3*Hi*t - t^2))/(Hi - 4*t) - 
     (8*(Hi - 3*t)*A[Hi])/(Hi - 4*t) - (8*(Hi - 2*t)*A[t])/(Hi - 4*t) + 
     (8*A[Hi]*A[t])/(Hi - 4*t) - (8*A[t]^2)/(Hi - 4*t) - 
     (8*(Hi - 5*t)*I2[Hi, t, t])/(Hi - 4*t)
 
QdQKFFfSSf[t, t, t, Go, Hi, t] := 
    (8*(-(Go^2*Hi) - Go*Hi^2 + 4*Go^2*t + 6*Go*Hi*t + 4*Hi^2*t - 11*Go*t^2 - 
        11*Hi*t^2 - 8*t^3))/((Go - 4*t)*(-Hi + 4*t)) - 
     (4*(Go - 3*t)*A[Go])/(Go - 4*t) - (4*(Hi - 3*t)*A[Hi])/(Hi - 4*t) - 
     (8*(-(Go*Hi) + 3*Go*t + 3*Hi*t - 8*t^2)*A[t])/((Go - 4*t)*(-Hi + 4*t)) - 
     (4*(Go + Hi - 8*t)*A[t]^2)/((Go - 4*t)*(Hi - 4*t)) - 
     (4*(Go + Hi - 8*t)*A[t]*A[4*t])/((Go - 4*t)*(-Hi + 4*t)) - 
     4*A[t]*Abar[Go, 4*t] - 4*A[t]*Abar[Hi, 4*t] - 
     (4*(-2*Go*Hi + 9*Go*t + 9*Hi*t - 40*t^2)*I2[t, t, 4*t])/
      ((Go - 4*t)*(-Hi + 4*t)) + 4*(Go - 5*t)*I2bar[Go, 4*t, t, t] + 
     4*(Hi - 5*t)*I2bar[Hi, 4*t, t, t]
 
QdQKFFFSSF[t, t, t, Hi, Hi, t] := 
    -(41*Hi^3 - 228*Hi^2*t + 261*Hi*t^2 + 76*t^3)/(4*(Hi - 4*t)) + 
     ((3*Hi^2 - 28*Hi*t + 68*t^2)*A[Hi])/(Hi - 4*t) + 4*A[Hi]^2 + 
     (t*(Hi + 4*t)*A[t])/(Hi - 4*t) + (4*(Hi - 5*t)*A[Hi]*A[t])/(Hi - 4*t) - 
     (2*(Hi - 6*t)*A[t]^2)/(Hi - 4*t) + (2*(Hi^2 - 8*Hi*t + 14*t^2)*
       I2[t, t, 4*t])/(Hi - 4*t) - 2*(Hi^2 - 8*Hi*t + 14*t^2)*I2bar[Hi, 4*t, t, t]
 
QdQKFFFSSF[t, t, t, Go, Go, zero] := 
    -(82*Go^3 - 432*Go^2*t + 457*Go*t^2 - 68*t^3)/(8*(Go - 4*t)) + 
     ((3*Go^2 - 22*Go*t + 42*t^2)*A[Go])/(Go - 4*t) + 4*A[Go]^2 + 
     ((3*Go - 4*t)*t*A[t])/(2*(Go - 4*t)) + ((3*Go - 14*t)*A[Go]*A[t])/
      (Go - 4*t) - ((Go - 6*t)*A[t]^2)/(Go - 4*t) + (Go - 3*t)*I2[0, Go, t] + 
     ((Go^2 - 8*Go*t + 14*t^2)*I2[Go, t, t])/(Go - 4*t)
 
QdQKFFFSSF[t, t, t, Go, Hi, t] := 
    -(-25*Go^3*Hi - 32*Go^2*Hi^2 - 25*Go*Hi^3 + 100*Go^3*t + 292*Go^2*Hi*t + 
        292*Go*Hi^2*t + 100*Hi^3*t - 656*Go^2*t^2 - 1034*Go*Hi*t^2 - 
        656*Hi^2*t^2 + 968*Go*t^3 + 968*Hi*t^3 + 608*t^4)/
      (8*(Go - 4*t)*(-Hi + 4*t)) + 4*A[Go]*A[Hi] - (t*(Go*Hi - 16*t^2)*A[t])/
      ((Hi - 4*t)*(-Go + 4*t)) + (2*(Go - 5*t)*A[Go]*A[t])/(Go - 4*t) - 
     (2*(-(Go*Hi) + 5*Go*t + 5*Hi*t - 24*t^2)*A[t]^2)/((Go - 4*t)*(-Hi + 4*t)) + 
     ((-3*Go^2*Hi - 3*Go*Hi^2 + 12*Go^2*t + 56*Go*Hi*t + 12*Hi^2*t - 180*Go*t^2 - 
        180*Hi*t^2 + 544*t^3)*A[4*t])/(2*(Go - 4*t)*(-Hi + 4*t)) + 
     (2*(Hi - 5*t)*A[t]*A[4*t])/(Hi - 4*t) + 
     ((-3*Go^2 + 28*Go*t - 68*t^2)*Abar[Go, 4*t])/2 + 
     ((-3*Hi^2 + 28*Hi*t - 68*t^2)*Abar[Hi, 4*t])/2 - 
     2*(Hi - 5*t)*A[t]*Abar[Hi, 4*t] + ((Go^2 - 8*Go*t + 14*t^2)*I2[Go, t, t])/
      (Go - 4*t) + ((Hi^2 - 8*Hi*t + 14*t^2)*I2[Hi, t, t])/(Hi - 4*t)
 
QdQKFFFSSF[t, t, t, Hi, Go, zero] := 
    -(25*Go^2*Hi + 32*Go*Hi^2 + 25*Hi^3 - 100*Go^2*t - 184*Go*Hi*t - 148*Hi^2*t + 
        224*Go*t^2 + 233*Hi*t^2 - 68*t^3)/(8*(Hi - 4*t)) + 
     (3*(Go - 4*t)*A[Go])/2 + ((3*Hi^2 - 20*Hi*t + 36*t^2)*A[Hi])/
      (2*(Hi - 4*t)) + 4*A[Go]*A[Hi] + ((3*Hi - 4*t)*t*A[t])/(2*(Hi - 4*t)) + 
     A[Go]*A[t] - ((Hi - 6*t)*A[t]^2)/(Hi - 4*t) + (2*(Hi - 5*t)*A[t]*A[4*t])/
      (Hi - 4*t) - 2*(Hi - 5*t)*A[t]*Abar[Hi, 4*t] + (Go - 3*t)*I2[0, Go, t] + 
     ((Hi^2 - 8*Hi*t + 14*t^2)*I2[Hi, t, t])/(Hi - 4*t)
 
QdQKFFFSSF[zero, zero, t, Go, Go, t] := 
    (-41*Go^2 + 24*Go*t + 23*t^2)/4 + 3*(Go - 4*t)*A[Go] + 4*A[Go]^2 - 
     t*A[t] + 2*A[Go]*A[t] + 2*(Go - t)*I2[0, Go, t]
 
QdQKfffSVf[t, t, t, Hi, zero, t] := (72*t)/(Hi - 4*t) - 
     (12*A[Hi])/(Hi - 4*t) + (8*(Hi - 7*t)*A[t])/((Hi - 4*t)*t) + 
     (12*A[Hi]*A[t])/((Hi - 4*t)*t) + (6*(Hi - 6*t)*A[t]^2)/((Hi - 4*t)*t^2) + 
     (12*I2[t, t, 4*t])/(Hi - 4*t) - 12*I2bar[Hi, 4*t, t, t]
 
QdQKffFSVF[t, t, t, Hi, zero, t] := 0
 
QdQKffFSVF[t, t, t, Hi, W, zero] := 
    -(8*Hi^2*t - 40*Hi*t^2 + 16*t^3 + 24*Hi*t*W - 96*t^2*W - 3*Hi*W^2 + 12*t*W^2)/
      (8*(Hi - 4*t)*W) + (t*(Hi^2 - 5*Hi*t + 2*t^2)*Zeta2)/((-Hi + 4*t)*W) + 
     ((Hi^2 - 5*Hi*t + 2*t^2 + 6*Hi*W - 24*t*W)*A[t])/((Hi - 4*t)*W) - 
     ((Hi^2 - 5*Hi*t + 2*t^2)*A[t]^2)/(2*(Hi - 4*t)*t*W) + (3*A[W])/2 - 
     (3*A[t]*A[W])/W - (Hi*(Hi - t)*I2[0, 0, 0])/(4*(Hi - 4*t)*W) - 
     ((Hi^2 - 8*Hi*t + 14*t^2)*I2[0, 0, t])/((Hi - 4*t)*W) - 
     (3*(t + W)*I2[0, t, W])/W
 
QdQKffFSVF[t, t, zero, Go, W, zero] := 
    (-8*Go^2 + 24*Go*t - 24*t^2 - 24*t*W + 3*W^2)/(8*W) - 
     ((Go^2 - 3*Go*t + 3*t^2)*Zeta2)/W + ((Go - 3*t)*A[Go])/W - 
     ((Go - 3*t)*A[Go]^2)/(2*Go*W) + (3*(t + 2*W)*A[t])/W - 
     (3*A[t]^2)/(2*W) + (3*A[W])/2 - (3*A[t]*A[W])/W - 
     ((Go - 3*t)*I2[0, 0, Go])/W - (3*(t + W)*I2[0, t, W])/W
 
QdQKffFSVF[t, t, zero, Go, zero, t] := 0
 
QdQKffFSVF[t, t, zero, Go, Z, t] := 
    (-3*(32*t^2 - 36*t*Z + Z^2))/(8*(4*t - Z)) + (6*(2*t - Z)*A[t])/
      (4*t - Z) - (6*A[t]^2)/(4*t - Z) - (3*Z*A[Z])/(2*(4*t - Z)) + 
     (6*A[t]*A[Z])/(4*t - Z) - (3*(2*t - Z)*I2[t, t, Z])/(4*t - Z)
 
QdQKfFfSVF[t, t, t, Hi, zero, t] := 0
 
QdQKfFfSVF[t, t, t, Hi, W, zero] := 
    -(8*Hi*t^2 - 24*t^3 + 24*Hi*t*W - 96*t^2*W - 3*Hi*W^2 + 12*t*W^2)/
      (4*(Hi - 4*t)*W) - (2*(Hi - 3*t)*t^2*Zeta2)/((Hi - 4*t)*W) + 
     (2*(Hi*t - 3*t^2 + 6*Hi*W - 24*t*W)*A[t])/((Hi - 4*t)*W) - 
     ((Hi - 3*t)*A[t]^2)/((Hi - 4*t)*W) + 3*A[W] - (6*A[t]*A[W])/W + 
     ((Hi - 2*t)*(Hi - t)*I2[0, 0, 0])/(2*(Hi - 4*t)*W) + 
     (2*t*(-2*Hi + 9*t)*I2[0, 0, t])/((-Hi + 4*t)*W) - (6*(t + W)*I2[0, t, W])/W
 
QdQKfFFSVf[t, t, t, Hi, zero, t] := 
    (4*(2*Hi^2 - 13*Hi*t + 2*t^2))/(Hi - 4*t) + (4*(2*Hi - 5*t)*A[Hi])/(Hi - 4*t) - 
     (4*(Hi - 10*t)*A[t])/(Hi - 4*t) - (12*A[Hi]*A[t])/(Hi - 4*t) + 
     (3*(3*Hi - 8*t)*A[t]^2)/((Hi - 4*t)*t) - (12*(Hi - 3*t)*I2[Hi, t, t])/
      (Hi - 4*t)
 
QdQKfFFSVf[t, t, zero, Go, zero, t] := 8*Go + 8*A[Go] - 4*A[t] + 
     (9*A[t]^2)/t - 12*I2[0, Go, t]
 
QdQKfFFSVf[t, t, zero, Go, Z, t] := 
    (-2*(-16*Go*t + 30*t^2 + 4*Go*Z - 27*t*Z + 6*Z^2))/(4*t - Z) + 8*A[Go] + 
     (4*(11*t - 2*Z)*A[t])/(4*t - Z) + (6*A[t]^2)/(4*t - Z) - 
     (6*(3*t - Z)*A[Z])/(4*t - Z) - (6*A[t]*A[Z])/(4*t - Z) - 
     12*I2[0, Go, t] - (6*(5*t - Z)*I2[t, t, Z])/(4*t - Z)
 
QdQKFFfSVf[t, t, t, Hi, zero, t] := (12*(Hi - 3*t)*(Hi + 2*t))/(Hi - 4*t) - 
     (4*(Hi - t)*A[Hi])/(Hi - 4*t) - (24*(Hi - 3*t)*A[t])/(Hi - 4*t) + 
     (12*A[Hi]*A[t])/(Hi - 4*t) + (6*(3*Hi - 14*t)*A[t]^2)/((Hi - 4*t)*t) - 
     (12*(Hi - 5*t)*I2[Hi, t, t])/(Hi - 4*t)
 
QdQKFFFSVF[t, t, t, Hi, zero, t] := 0
 
QdQKFFFSVF[t, t, t, Hi, W, zero] := 
    -(72*Hi^2*t^2 - 360*Hi*t^3 + 216*t^4 + 144*Hi*t^2*W - 576*t^3*W + 
        225*Hi^2*W^2 - 945*Hi*t*W^2 + 180*t^2*W^2 + 184*Hi*W^3 - 736*t*W^3)/
      (36*(Hi - 4*t)*W) + (2*t^2*(Hi^2 - 5*Hi*t + 3*t^2)*Zeta2)/((-Hi + 4*t)*W) + 
     6*W*A[Hi] + (2*t*(Hi^2 - 5*Hi*t + 3*t^2 + 4*Hi*W - 16*t*W)*A[t])/
      ((Hi - 4*t)*W) - ((Hi^2 - 5*Hi*t + 3*t^2)*A[t]^2)/((Hi - 4*t)*W) + 
     ((9*Hi - 21*t + 8*W)*A[W])/3 + 6*A[Hi]*A[W] - (2*(2*t - W)*A[t]*A[W])/W + 
     ((Hi - t)*(Hi^2 - 2*Hi*t - 14*t^2)*I2[0, 0, 0])/(6*(Hi - 4*t)*W) - 
     (2*t*(Hi^2 - 7*Hi*t + 11*t^2)*I2[0, 0, t])/((Hi - 4*t)*W) + 
     (2*(-2*t^2 - 2*t*W + W^2)*I2[0, t, W])/W
 
QdQKFFFSVF[t, t, zero, Go, zero, t] := 0
 
QdQKFFFSVF[zero, zero, t, Go, zero, zero] := 0
 
QdQKFFFSVF[zero, zero, t, Go, Z, zero] := 
    -(Z*(225*Go + 54*t + 256*Z))/36 - 2*Z^2*Zeta2 + 6*Z*A[Go] + 
     ((9*Go - 18*t + 14*Z)*A[Z])/3 + 6*A[Go]*A[Z] - A[Z]^2
 
QdQKFFFSVF[zero, zero, t, Go, W, t] := 
    -(72*t^3 + 72*t^2*W + 450*Go*W^2 + 153*t*W^2 + 368*W^3)/(72*W) - 
     (t^3*Zeta2)/W + 6*W*A[Go] + (t*(t + 2*W)*A[t])/W - (t*A[t]^2)/(2*W) + 
     ((18*Go - 51*t + 16*W)*A[W])/6 + 6*A[Go]*A[W] + 
     ((-t + 2*W)*A[t]*A[W])/W + ((-t + W)*(t + 2*W)*I2[0, t, W])/W
 
QdQKfffVVf[t, t, t, zero, zero, t] := -20 + (48*A[t])/t + 
     (36*A[t]^2)/t^2
 
QdQKfffVVf[t, t, t, Z, zero, t] := (-8*(19*t + 2*Z))/(4*t - Z) + 
     (24*(11*t - 2*Z)*A[t])/(t*(4*t - Z)) + (18*(6*t - Z)*A[t]^2)/
      (t^2*(4*t - Z)) + (36*A[Z])/(4*t - Z) - (36*A[t]*A[Z])/(t*(4*t - Z)) - 
     (36*I2[t, t, Z])/(4*t - Z)
 
QdQKffFVVF[t, t, t, zero, zero, t] := 0
 
QdQKffFVVF[t, t, t, Z, zero, t] := 0
 
QdQKffFVVF[t, t, t, zero, W, zero] := 0
 
QdQKffFVVF[t, t, t, Z, W, zero] := 
    (t*(14*t^2 - 13*t*Z + 2*Z^2))/(W*(4*t - Z)) + 
     (t*(14*t^2 - 13*t*Z + 2*Z^2)*Zeta2)/(W*(4*t - Z)) - 
     ((14*t^2 - 13*t*Z + 2*Z^2)*A[t])/(W*(4*t - Z)) + 
     ((14*t^2 - 13*t*Z + 2*Z^2)*A[t]^2)/(2*t*W*(4*t - Z)) - 
     ((t - Z)*(4*t^2 - 47*t*Z + 16*Z^2)*I2[0, 0, 0])/(12*W*(4*t - Z)*Z) + 
     ((14*t^2 - 13*t*Z + 2*Z^2)*I2[0, 0, t])/(W*(4*t - Z))
 
QdQKfFfVVF[t, t, t, zero, zero, t] := 0
 
QdQKfFfVVF[t, t, t, zero, Z, t] := 
    (-3*(96*t^2 - 124*t*Z + 7*Z^2))/(4*(4*t - Z)) + 
     (36*(2*t - Z)*A[t])/(4*t - Z) - (36*A[t]^2)/(4*t - Z) + 
     (3*(16*t - 7*Z)*A[Z])/(4*t - Z) + (36*A[t]*A[Z])/(4*t - Z) - 
     (18*(2*t - Z)*I2[t, t, Z])/(4*t - Z)
 
QdQKfFfVVF[t, t, t, zero, W, zero] := 
    (3*(-24*t^2 - 24*t*W + 7*W^2))/(4*W) - (18*t^2*Zeta2)/W + 
     (18*(t + 2*W)*A[t])/W - (9*A[t]^2)/W + 21*A[W] - (18*A[t]*A[W])/W - 
     (18*(t + W)*I2[0, t, W])/W
 
QdQKfFfVVF[t, t, t, Z, W, zero] := 
    (3*(-24*t^3 - 96*t^2*W + 28*t*W^2 + 8*t^2*Z + 24*t*W*Z - 7*W^2*Z))/
      (4*W*(4*t - Z)) - (6*t^2*(3*t - Z)*Zeta2)/(W*(4*t - Z)) + 
     (6*(3*t^2 + 24*t*W - t*Z - 6*W*Z)*A[t])/(W*(4*t - Z)) - 
     (3*(3*t - Z)*A[t]^2)/(W*(4*t - Z)) + 21*A[W] - (18*A[t]*A[W])/W - 
     (3*(t - Z)*(4*t^2 - 6*t*Z + Z^2)*I2[0, 0, 0])/(2*W*(4*t - Z)*Z) + 
     (6*t*(9*t - 2*Z)*I2[0, 0, t])/(W*(4*t - Z)) - (18*(t + W)*I2[0, t, W])/W
 
QdQKFFfVVf[t, t, t, zero, zero, t] := 120*t - 72*A[t] + (108*A[t]^2)/t
 
QdQKFFfVVf[t, t, t, Z, zero, t] := 
    (12*(10*t^2 + 5*t*Z - 3*Z^2))/(4*t - Z) + (72*t*A[t])/(4*t - Z) + 
     (18*(14*t - 3*Z)*A[t]^2)/(t*(4*t - Z)) - (12*(t - Z)*A[Z])/(4*t - Z) - 
     (36*A[t]*A[Z])/(4*t - Z) - (36*(5*t - Z)*I2[t, t, Z])/(4*t - Z)
 
QdQKFFFVVF[zero, zero, zero, zero, zero, zero] := 0
 
QdQKFFFVVF[zero, zero, zero, Z, Z, zero] := 
    -Z^2/2 + 24*Z*A[Z] + 9*A[Z]^2
 
QdQKFFFVVF[zero, zero, zero, Z, zero, zero] := 0
 
QdQKFFFVVF[zero, zero, zero, W, Z, zero] := -(W*Z)/2 + 12*Z*A[W] + 
     12*W*A[Z] + 9*A[W]*A[Z]
 
QdQKFFFVVF[t, t, t, zero, W, zero] := 0
 
QdQKFFFVVF[t, t, t, Z, W, zero] := 
    -(-44*t^4 + 46*t^3*Z + 4*t*W^2*Z - 8*t^2*Z^2 - W^2*Z^2)/(2*W*(4*t - Z)) + 
     (t^2*(22*t^2 - 23*t*Z + 4*Z^2)*Zeta2)/(W*(4*t - Z)) - 
     (t*(22*t^2 - 23*t*Z + 4*Z^2)*A[t])/(W*(4*t - Z)) + 
     ((22*t^2 - 23*t*Z + 4*Z^2)*A[t]^2)/(2*W*(4*t - Z)) + 12*Z*A[W] + 
     12*W*A[Z] + 9*A[W]*A[Z] - ((t - Z)*(4*t^3 - 245*t^2*Z + 106*t*Z^2 - 
        9*Z^3)*I2[0, 0, 0])/(24*W*(4*t - Z)*Z) + 
     (t*(22*t^2 - 23*t*Z + 4*Z^2)*I2[0, 0, t])/(W*(4*t - Z))
 
QdQKFFFVVF[zero, zero, t, W, W, t] := -W^2/2 + 24*W*A[W] + 9*A[W]^2
 
QdQKFFFVVF[zero, zero, t, W, zero, zero] := 0
 
QdQKFFFVVF[zero, zero, t, W, Z, zero] := -(W*Z)/2 + 12*Z*A[W] + 
     12*W*A[Z] + 9*A[W]*A[Z] - ((t - Z)*(t^2 + 26*t*Z + 3*Z^2)*I2[0, 0, 0])/
      (8*W*Z)
 
QdQKgauge[W, W, W, zero, W, zero] := (-631111*W^2)/864 - 
     (923*W^2*Zeta2)/6 + (17255*W*A[W])/24 - (5011*A[W]^2)/12
 
QdQKgauge[W, W, W, Z, W, zero] := 
    (9900*W^5 - 288031*W^4*Z - 261243*W^3*Z^2 - 38594*W^2*Z^3 - 324*Z^5)/
      (864*W^2*Z) + ((275*W^5 - 893*W^4*Z + 555*W^3*Z^2 - 92*W^2*Z^3 - 9*Z^5)*
       Zeta2)/(24*W^2*Z) - ((550*W^3 - 14996*W^2*Z - 3583*W*Z^2 - 112*Z^3)*
       A[W])/(48*W*Z) + ((275*W^3 - 10741*W^2*Z - 451*W*Z^2 - 74*Z^3)*A[W]^2)/
      (48*W^2*Z) + ((1021*W^3 - 1476*W^2*Z + 18*Z^3)*A[Z])/(48*W^2) + 
     ((227*W^2 + 4104*W*Z + 35*Z^2)*A[W]*A[Z])/(24*W*Z) - 
     (3*(4*W^2 + Z^2)*A[Z]^2)/(16*W^2) + 
     ((48*W^3 + 1337*W^2*Z + 717*W*Z^2 - 56*Z^3)*I2[0, 0, W])/(24*W*Z) + 
     ((W - Z)*(227*W^3 + 1916*W^2*Z + 35*W*Z^2 + 18*Z^3)*I2[0, W, Z])/
      (24*W^2*Z) + ((3252*W^3 + 3916*W^2*Z + 17*W*Z^2 + 9*Z^3)*I2[W, W, Z])/
      (24*W^2)
 
QdQKgauge[zero, zero, W, W, W, W] := (-577253*W^2)/216 + 
     (184*W^2*Zeta2)/3 - (W*(3879*W - 5443*Z)*A[W])/(2*Z) - (680*A[W]^2)/3 + 
     ((-9*W^2)/2 - 27*W*A[W])*lnbar[zero]
 
QdQKgauge[Z, zero, W, W, W, W] := 
    (648*W^7 + 38232*W^6*Z - 489071*W^5*Z^2 + 5274*W^4*Z^3 + 20444*W^3*Z^4 - 
       720*W^2*Z^5 - 324*W*Z^6 + 180*Z^7)/(216*W^3*Z^2) + 
     ((18*W^7 + 180*W^6*Z + 130*W^5*Z^2 - 7*W^4*Z^3 + 29*W^3*Z^4 - 
        20*W^2*Z^5 - 9*W*Z^6 + 5*Z^7)*Zeta2)/(6*W^3*Z^2) - 
     ((2880*W^7 + 22890*W^6*Z - 7959*W^5*Z^2 + 4019*W^4*Z^3 - 21070*W^3*Z^4 + 
        2255*W^2*Z^5 + 505*W*Z^6 - 25*Z^7)*A[W])/(30*W^3*Z^3) + 
     ((18*W^6 + 1044*W^5*Z + 330*W^4*Z^2 + 677*W^3*Z^3 + 35*W^2*Z^4 + 
        11*W*Z^5 - 5*Z^6)*A[W]^2)/(12*W^4*Z^2) + 
     ((1188*W^5 + 3198*W^4*Z - 284*W^3*Z^2 + 93*W^2*Z^3 + 12*W*Z^4 - 15*Z^5)*
       A[Z])/(18*W^3*Z) + ((9*W^3 + 233*W^2*Z + 442*W*Z^2 - 174*Z^3)*A[W]*
       A[Z])/(3*W*Z^2) + ((30*W^4 + 16*W^3*Z - 31*W^2*Z^2 - 4*W*Z^3 + 5*Z^4)*
       A[Z]^2)/(12*W^3*Z) + ((W - Z)^2*(2*W^3 + 20*W^2*Z + W*Z^2 - 5*Z^3)*
       I2[0, 0, W])/(6*W^3*Z) + ((4*W - Z)*(12*W^3 + 20*W^2*Z - 5*W*Z^2 - 
        5*Z^3)*I2[0, 0, Z])/(6*W^3) + 
     ((W - Z)^2*(9*W^3 + 116*W^2*Z + 194*W*Z^2 + 11*Z^3)*I2[0, W, Z])/
      (3*W^2*Z^2) + ((4*W - Z)*(108*W^3 + 492*W^2*Z + 379*W*Z^2 + 11*Z^3)*
       I2[W, W, Z])/(6*W^2*Z)
 
QdQKgaugeff[zero, zero, zero, zero, t, t] := 
    (-562*t)/3 + (388*A[t])/3 - (52*A[t]^2)/t
 
QdQKgaugeff[zero, zero, W, W, t, t] := 
    -(760*t^2 + 495*t*W + 144*W^2)/(12*t) + 52*W*Zeta2 + 
     (4*(4*t + 9*W)*A[t])/(3*t) + ((10*t + 3*W)*A[t]^2)/t^2 + 
     (4*(20*t + 3*W)*A[W])/t + (2*(31*t - 3*W)*A[W]^2)/(t*W) + 
     (2*(31*t - 3*W)*I2[0, t, t])/t + (2*(31*t - 3*W)*I2[0, W, W])/t + 
     (-21*W - (18*W*A[t])/t - 18*A[W])*lnbar[zero]
 
QdQKgaugeff[Z, zero, W, W, t, t] := 
    (24*W^3 - 720*t*W*Z + 192*W^2*Z - 1000*t*Z^2 - 2493*W*Z^2 + 868*Z^3)/
      (12*Z^2) + (2*W^2*(W + 7*Z)*Zeta2)/Z^2 + (4*(45*W + 19*Z)*A[t])/(3*Z) - 
     (30*W*A[t]^2)/(t*Z) + ((-2*W^2 - 18*W*Z + 29*Z^2)*A[W])/Z^2 + 
     ((W^3 + 7*W^2*Z + 18*W*Z^2 + Z^3)*A[W]^2)/(W^2*Z^2) + 
     (4*(33*W - 4*Z)*A[Z])/(3*Z) + (2*(W^2 + 23*W*Z - 9*Z^2)*A[W]*A[Z])/
      (W*Z^2) + ((2*W^2 - Z^2)*I2[0, 0, Z])/W^2 - (48*W*I2[0, t, t])/Z - 
     (48*W*I2[0, W, W])/Z + (2*(W - Z)^2*(W^2 + 10*W*Z + Z^2)*I2[0, W, Z])/
      (W^2*Z^2) + (2*(9*W + 26*Z)*I2[t, t, Z])/Z + 
     ((4*W - Z)*(12*W^2 + 20*W*Z + Z^2)*I2[W, W, Z])/(W^2*Z)
 
QdQKgaugeFF[W, W, W, zero, zero, zero] := 
    (1955*W^2)/27 + (208*W^2*Zeta2)/3 - 104*W*A[W] + (208*A[W]^2)/3
 
QdQKgaugeFF[zero, zero, zero, zero, t, t] := -80*t^2 + 52*t*A[t]
 
QdQKgaugeFF[W, W, W, Z, zero, zero] := 
    (-360*W^3 - 3628*W^2*Z + 3492*W*Z^2 + 827*Z^3)/(108*Z) - 
     (W*(10*W^2 - 63*W*Z + 25*Z^2)*Zeta2)/(3*Z) - 
     ((-20*W^2 - 22*W*Z + 41*Z^2)*A[W])/(6*Z) - 
     ((10*W^2 - 103*W*Z + 39*Z^2)*A[W]^2)/(6*W*Z) + 
     ((-109*W - 26*Z)*A[Z])/6 - ((5*W^2 + 63*W*Z - 7*Z^2)*A[W]*A[Z])/
      (3*W*Z) - ((5*W^2 + 117*W*Z + 43*Z^2)*I2[0, 0, W])/(3*Z) - 
     ((W - Z)*(5*W^2 + 38*W*Z - 7*Z^2)*I2[0, W, Z])/(3*W*Z) - 
     ((84*W^2 + 88*W*Z - 7*Z^2)*I2[W, W, Z])/(3*W)
 
QdQKgaugeFF[W, W, W, zero, t, zero] := 
    (-144*t^3 - 6192*t^2*W + 20727*t*W^2 + 6224*W^3)/(432*W) + 
     ((-2*t^3 + 7*t^2*W - 122*t*W^2 + 68*W^3)*Zeta2)/(6*W) + 
     ((2*t^2 + 167*t*W + 68*W^2)*A[t])/(6*W) - 
     ((2*t^2 - 7*t*W + 68*W^2)*A[t]^2)/(12*t*W) + ((59*t - 552*W)*A[W])/12 - 
     ((3*t + 116*W)*A[t]*A[W])/(2*W) + ((-183*t + 242*W)*A[W]^2)/(6*W) - 
     ((-7*t^2 - 7*t*W + 68*W^2)*I2[0, 0, t])/(6*W) - 
     ((3*t^2 + 3*t*W + 116*W^2)*I2[0, t, W])/(2*W)
 
QdQKgaugeFF[W, W, W, Z, t, zero] := 
    -(144*t^3*W^3 + 144*t^2*W^4 - 1368*t*W^5 + 720*W^6 + 648*t^3*W^2*Z + 
        6696*t^2*W^3*Z - 43983*t*W^4*Z + 22720*W^5*Z + 648*t^3*W*Z^2 + 
        648*t^2*W^2*Z^2 - 41823*t*W^3*Z^2 - 17568*W^4*Z^2 - 2592*t*W^2*Z^3 - 
        3308*W^3*Z^3 + 216*t*Z^5)/(432*W^3*Z) - 
     ((2*t^3*W^3 + 2*t^2*W^4 - 19*t*W^5 + 10*W^6 + 9*t^3*W^2*Z + 24*t*W^4*Z - 
        12*W^5*Z + 9*t^3*W*Z^2 + 3*t*Z^5)*Zeta2)/(6*W^3*Z) - 
     ((-2*t^2*W^2 - 2*t*W^3 + 10*W^4 - 9*t^2*W*Z - 174*t*W^2*Z - 12*W^3*Z - 
        9*t^2*Z^2 - 18*t*W*Z^2)*A[t])/(6*W^2*Z) - 
     ((2*t^2*W^2 + 2*t*W^3 - 10*W^4 + 9*t^2*W*Z + 12*W^3*Z + 9*t^2*Z^2)*
       A[t]^2)/(12*t*W^2*Z) + ((-18*t*W^2 + 20*W^3 - 493*t*W*Z + 272*W^2*Z + 
        36*t*Z^2 - 182*W*Z^2)*A[W])/(12*W*Z) - 
     ((3*t*W + 116*W^2 + 3*t*Z + 12*W*Z)*A[t]*A[W])/(2*W^2) - 
     ((-9*t*W^3 + 10*W^4 + 108*t*W^2*Z - 92*W^3*Z + 66*t*W*Z^2 + 28*W^2*Z^2 + 
        6*t*Z^3)*A[W]^2)/(12*W^3*Z) - 
     ((9*t*W^3 + 218*W^4 + 120*t*W^2*Z + 52*W^3*Z - 6*t*Z^3)*A[Z])/(12*W^3) - 
     ((-9*t*W^2 + 10*W^3 - 132*t*W*Z + 126*W^2*Z - 33*t*Z^2 - 14*W*Z^2)*A[W]*
       A[Z])/(6*W^2*Z) - (t*Z^2*A[Z]^2)/(4*W^3) - 
     ((t - Z)*(-9*t^2*W^3 - 16*t*W^4 + 30*W^5 - 54*t^2*W^2*Z - 95*t*W^3*Z + 
        208*W^4*Z + 102*t^2*W*Z^2 + 54*t*W^2*Z^2 - 199*W^3*Z^2 + 18*t^2*Z^3 + 
        9*t*W*Z^3 - 12*W^2*Z^3)*I2[0, 0, 0])/(72*W^4*Z) - 
     ((t^2 + t*W - 5*W^2 + 6*W*Z)*I2[0, 0, t])/(3*Z) - 
     ((3*t^2*W + 3*t*W^2 + 116*W^3 + 3*t^2*Z + 3*t*W*Z + 12*W^2*Z)*
       I2[0, t, W])/(2*W^2) - ((W - Z)*(-9*t*W^3 + 10*W^4 - 60*t*W^2*Z + 
        76*W^3*Z - 33*t*W*Z^2 - 14*W^2*Z^2 - 6*t*Z^3)*I2[0, W, Z])/
      (6*W^3*Z) - ((-108*t*W^3 + 168*W^4 - 60*t*W^2*Z + 176*W^3*Z - 
        27*t*W*Z^2 - 14*W^2*Z^2 - 3*t*Z^3)*I2[W, W, Z])/(6*W^3)
 
QdQKgaugeFF[zero, zero, W, W, zero, zero] := 
    (9349*W^2)/108 + (14*W^2*Zeta2)/3 - (239*W*A[W])/3 + (86*A[W]^2)/3
 
QdQKgaugeFF[zero, zero, W, W, t, t] := 
    (-4176*t^2 + 32949*t*W + 5461*W^2)/108 + (2*W*(78*t + 7*W)*Zeta2)/3 + 
     (32*t*A[t])/3 + ((62*t - 27*W)*A[t]^2)/(3*t) + 
     ((380*t - 131*W)*A[W])/3 + (2*(31*t + 16*W)*A[W]^2)/(3*W) + 
     (2*(31*t - 27*W)*I2[0, t, t])/3 + (2*(31*t - 27*W)*I2[0, W, W])/3 + 
     (-21*t*W - 18*W*A[t] - 18*t*A[W])*lnbar[zero]
 
QdQKgaugeFF[Z, zero, W, W, zero, zero] := 
    -(144*W^4 - 4741*W^3*Z - 4689*W^2*Z^2 + 3836*W*Z^3 - 504*Z^4)/(108*W*Z) - 
     (2*(2*W^4 + 8*W^3*Z - 3*W^2*Z^2 + 15*W*Z^3 - 7*Z^4)*Zeta2)/(3*W*Z) + 
     ((4*W^4 - 109*W^3*Z - 59*W^2*Z^2 + 16*W*Z^3 + 2*Z^4)*A[W])/(3*W^2*Z) - 
     ((2*W^4 - 23*W^3*Z + 9*W*Z^3 + Z^4)*A[W]^2)/(3*W^3*Z) - 
     (2*(12*W^2 - 55*W*Z + 24*Z^2)*A[Z])/(9*W) - 
     (2*(W^2 + 23*W*Z - 9*Z^2)*A[W]*A[Z])/(3*W*Z) - 
     ((15*W - 8*Z)*(W + Z)*A[Z]^2)/(3*W*Z) - 
     (2*(W - Z)^2*(W^2 + 10*W*Z + Z^2)*I2[0, 0, W])/(3*W^2*Z) - 
     ((4*W - Z)*(12*W^2 + 20*W*Z + Z^2)*I2[0, 0, Z])/(3*W^2) - 
     (2*(W - Z)^2*(W^2 + 10*W*Z + Z^2)*I2[0, W, Z])/(3*W^2*Z) - 
     ((4*W - Z)*(12*W^2 + 20*W*Z + Z^2)*I2[W, W, Z])/(3*W^2)
 
QdQKgaugeFF[Z, zero, W, W, t, t] := 
    -(-216*t*W^5 + 2160*t^2*W^3*Z - 8640*t*W^4*Z + 72*W^5*Z + 
        4896*t^2*W^2*Z^2 - 29079*t*W^3*Z^2 - 5317*W^4*Z^2 - 6660*t*W^2*Z^3 - 
        4473*W^3*Z^3 + 2756*W^2*Z^4 - 72*t*Z^5)/(108*W^2*Z^2) - 
     (2*(-3*t*W^5 - 21*t*W^4*Z + W^5*Z + 2*t*W^2*Z^3 - t*Z^5)*Zeta2)/
      (3*W^2*Z^2) + (4*t*(15*W + 13*Z)*A[t])/(3*Z) - 
     (2*(15*W - 26*Z)*A[t]^2)/(3*Z) - 
     ((6*t*W^2 + 246*t*W*Z - 2*W^2*Z + 21*t*Z^2 + 125*W*Z^2 + 23*Z^3)*A[W])/
      (3*Z^2) - ((-3*t*W^3 - 117*t*W^2*Z + W^3*Z - 54*t*W*Z^2 - 31*W^2*Z^2 - 
        3*t*Z^3 + 18*W*Z^3 + Z^4)*A[W]^2)/(3*W^2*Z^2) - 
     (2*(-144*t*W^3 + 174*t*W^2*Z + 57*W^3*Z - 34*W^2*Z^2 + 3*t*Z^3)*A[Z])/
      (9*W^2*Z) - (4*(9*W + 26*Z)*A[t]*A[Z])/(3*Z) + 
     (2*(3*t - Z)*(W^2 + 23*W*Z - 9*Z^2)*A[W]*A[Z])/(3*W*Z^2) - 
     (t*(2*W^2 - Z^2)*A[Z]^2)/(3*W^2*Z) + ((t - Z)*(2*W^2 - Z^2)*I2[0, 0, Z])/
      (3*W^2) - (16*t*W*I2[0, t, t])/Z - (16*t*W*I2[0, W, W])/Z + 
     (2*(3*t - Z)*(W - Z)^2*(W^2 + 10*W*Z + Z^2)*I2[0, W, Z])/(3*W^2*Z^2) + 
     (2*(t - Z)*(9*W + 26*Z)*I2[t, t, Z])/(3*Z) + 
     ((3*t - Z)*(4*W - Z)*(12*W^2 + 20*W*Z + Z^2)*I2[W, W, Z])/(3*W^2*Z)
 
QdQKgaugeS[W, W, W, zero, W, Hi] := 
    -(16*Hi^4 + 320*Hi^3*W - 7032*Hi^2*W^2 + 14329*Hi*W^3 - 5380*W^4)/
      (192*(Hi - 4*W)*W^2) - ((2*Hi^4 + 40*Hi^3*W - 281*Hi^2*W^2 + 386*Hi*W^3 - 
        228*W^4)*Zeta2)/(24*(Hi - 4*W)*W^2) + 
     ((2*Hi^3 + 33*Hi^2*W - 350*Hi*W^2 + 12*W^3)*A[Hi])/(24*(Hi - 4*W)*W^2) - 
     ((2*Hi^2 + 41*Hi*W - 34*W^2)*A[Hi]^2)/(48*Hi*W^2) + 
     ((14*Hi^3 - 166*Hi^2*W - 757*Hi*W^2 + 1644*W^3)*A[W])/(48*(Hi - 4*W)*W^2) + 
     ((7*Hi^3 - 65*Hi^2*W - 428*Hi*W^2 + 3660*W^3)*A[W]^2)/(48*W^3*(-Hi + 4*W)) + 
     ((55*Hi + 24*W)*A[W]*A[4*W])/(8*(Hi - 4*W)*W) - 
     ((55*Hi + 24*W)*A[W]*Abar[Hi, 4*W])/(8*W) + 
     ((7*Hi - 34*W)*(Hi - W)*I2[0, 0, Hi])/(24*W^2) - 
     ((7*Hi^3 - 83*Hi^2*W + 412*Hi*W^2 - 876*W^3)*I2[0, 0, W])/
      (24*(Hi - 4*W)*W^2) + ((-Hi + W)*(6*Hi + 55*W)*I2[0, Hi, W])/(8*W^2) + 
     ((3*Hi^3 + 37*Hi^2*W - 404*Hi*W^2 + 1076*W^3)*I2[W, W, 4*W])/
      (8*(Hi - 4*W)*W^2) - ((3*Hi^3 + 37*Hi^2*W - 404*Hi*W^2 + 1076*W^3)*
       I2bar[Hi, 4*W, W, W])/(8*W^2)
 
QdQKgaugeS[W, W, W, zero, zero, Go] := 
    -(48*Go^3 - 1856*Go^2*W - 55*Go*W^2 - 4425*W^3)/(192*(Go - W)*W) + 
     ((2*Go^3 + 55*Go^2*W - 129*Go*W^2 + 54*W^3)*Zeta2)/(8*W*(-Go + W)) - 
     ((2*Go^2 + 55*Go*W - 75*W^2)*A[Go]^2)/(16*Go*(Go - W)*W) + 
     ((12*Go^2 - 367*Go*W - 1217*W^2)*A[W])/(48*(Go - W)*W) + 
     ((-87*Go + 26*W)*A[W]^2)/(4*W*(-Go + W)) + 
     ((-6*Go^2 - 379*Go*W + 805*W^2)*Abar[Go, W])/(24*W) - 
     ((-9*Go + 131*W)*A[W]*Abar[Go, W])/(8*W) + 
     ((7*Go^2 - 64*Go*W + 75*W^2)*I2[0, 0, W])/(8*(Go - W)*W) - 
     ((9*Go^2 + 208*Go*W - 339*W^2)*I2[0, W, W])/(8*(Go - W)*W) - 
     ((7*Go^2 - 64*Go*W + 75*W^2)*I2bar[Go, W, 0, 0])/(8*W) - 
     ((-9*Go^2 - 208*Go*W + 339*W^2)*I2bar[Go, W, 0, W])/(8*W)
 
QdQKgaugeS[W, W, W, zero, Z, Go] := 
    -(16*Go^5 + 352*Go^4*W - 1352*Go^3*W^2 + 1856*Go^2*W^3 - 1144*Go*W^4 + 
        272*W^5 - 32*Go^4*Z - 5696*Go^3*W*Z + 5537*Go^2*W^2*Z - 
        7442*Go*W^3*Z + 7345*W^4*Z + 16*Go^3*Z^2 + 6936*Go^2*W*Z^2 + 
        1622*Go*W^2*Z^2 - 6170*W^3*Z^2 + 1584*Go*W*Z^3 + 1793*W^2*Z^3 - 
        3240*W*Z^4)/(192*W*Z*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2)) - 
     ((2*Go^5 + 44*Go^4*W - 169*Go^3*W^2 + 232*Go^2*W^3 - 143*Go*W^4 + 
        34*W^5 - 4*Go^4*Z - 114*Go^3*W*Z + 71*Go^2*W^2*Z - 18*Go*W^3*Z + 
        29*W^4*Z + 2*Go^3*Z^2 + 83*Go^2*W*Z^2 - 39*Go*W^2*Z^2 - 45*W^3*Z^2 - 
        28*Go*W*Z^3 - 25*W^2*Z^3 + 7*W*Z^4)*Zeta2)/
      (24*W*Z*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2)) - 
     ((-2*Go^4 - 37*Go^3*W + 114*Go^2*W^2 - 109*Go*W^3 + 34*W^4 + 4*Go^3*Z + 
        238*Go^2*W*Z + 442*Go*W^2*Z - 648*W^3*Z - 2*Go^2*Z^2 - 345*Go*W*Z^2 + 
        462*W^2*Z^2 + 152*W*Z^3)*A[Go])/(24*W*Z*(Go^2 - 2*Go*W + W^2 - 
        2*Go*Z - 2*W*Z + Z^2)) - ((2*Go^2 + 41*Go*W - 34*W^2)*A[Go]^2)/
      (48*Go*W*Z) + ((14*Go^4 - 110*Go^3*W + 246*Go^2*W^2 - 218*Go*W^3 + 
        68*W^4 - 56*Go^3*Z - 667*Go^2*W*Z + 38*Go*W^2*Z + 685*W^3*Z + 
        84*Go^2*Z^2 + 1664*Go*W*Z^2 + 120*W^2*Z^2 - 56*Go*Z^3 - 887*W*Z^3 + 
        14*Z^4)*A[W])/(48*W*Z*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2)) - 
     ((3*Go^2 - 250*Go*W + 247*W^2 - 6*Go*Z + 238*W*Z + 3*Z^2)*A[Go]*A[W])/
      (8*W*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2)) - 
     ((7*Go^4 - 55*Go^3*W + 123*Go^2*W^2 - 109*Go*W^3 + 34*W^4 - 28*Go^3*Z - 
        851*Go^2*W*Z + 1786*Go*W^2*Z - 907*W^3*Z + 42*Go^2*Z^2 + 
        1867*Go*W*Z^2 + 1827*W^2*Z^2 - 28*Go*Z^3 - 961*W*Z^3 + 7*Z^4)*A[W]^2)/
      (48*W^2*Z*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2)) - 
     ((35*Go^2 + 52*Go*W - 87*W^2 - 70*Go*Z + 52*W*Z + 35*Z^2)*A[Z])/
      (4*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2)) + 
     ((29*Go^2 - 58*Go*W + 29*W^2 - 58*Go*Z + 186*W*Z + 29*Z^2)*A[Go]*A[Z])/
      (4*Z*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2)) - 
     ((3*Go^3 + 52*Go^2*W - 113*Go*W^2 + 58*W^3 - 9*Go^2*Z + 128*Go*W*Z + 
        125*W^2*Z + 9*Go*Z^2 - 180*W*Z^2 - 3*Z^3)*A[W]*A[Z])/
      (8*W*Z*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2)) + 
     ((7*Go - 34*W)*(Go - W)*I2[0, 0, Go])/(24*W*Z) - 
     ((7*Go^4 - 55*Go^3*W + 123*Go^2*W^2 - 109*Go*W^3 + 34*W^4 - 28*Go^3*Z + 
        247*Go^2*W*Z - 410*Go*W^2*Z + 191*W^3*Z + 42*Go^2*Z^2 - 
        329*Go*W*Z^2 - 369*W^2*Z^2 - 28*Go*Z^3 + 137*W*Z^3 + 7*Z^4)*
       I2[0, 0, W])/(24*W*Z*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2)) + 
     ((-Go + W)*(3*Go + 58*W)*I2[0, Go, W])/(8*W*Z) - 
     (3*(-Go + Z)^2*I2[0, Go, Z])/(8*W*Z) - 
     ((-3*Go^4 - 49*Go^3*W + 165*Go^2*W^2 - 171*Go*W^3 + 58*W^4 + 12*Go^3*Z + 
        257*Go^2*W*Z - 550*Go*W^2*Z + 281*W^3*Z - 18*Go^2*Z^2 - 
        367*Go*W*Z^2 - 495*W^2*Z^2 + 12*Go*Z^3 + 159*W*Z^3 - 3*Z^4)*
       I2[Go, W, Z])/(8*W*Z*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2))
 
QdQKgaugeS[zero, zero, W, W, W, Go] := 
    (624*Go^4 + 856*Go^3*W + 4679*Go^2*W^2 - 12262*Go*W^3 + 8695*W^4)/
      (96*(Go - W)^2*W) - ((-26*Go^2 + 9*Go*W + 78*W^2)*Zeta2)/(4*W) - 
     ((156*Go^3 - 214*Go^2*W - 121*Go*W^2 + 503*W^3)*A[Go])/
      (24*(Go - W)^2*W) + ((26*Go - 9*W)*A[Go]^2)/(8*Go*W) - 
     ((676*Go^2 - 1253*Go*W + 685*W^2)*A[W])/(8*(Go - W)^2) + 
     ((26*Go^2 - 61*Go*W + 89*W^2)*A[Go]*A[W])/(4*(Go - W)^2*W) - 
     ((-26*Go^3 + 139*Go^2*W - 218*Go*W^2 + 51*W^3)*I2[0, Go, W])/
      (4*W*(-Go + W)^2) + ((9*W)/4 + (27*A[W])/4 - (27*W*Abar[Go, W])/4)*
      lnbar[zero]
 
QdQKgaugeS[Z, Z, W, W, Z, Hi] := 
    (-72*Hi^4*W^3 + 288*Hi^3*W^3*Z + 72*Hi*W^5*Z - 24*Hi^3*W^2*Z^2 + 
       144*Hi^2*W^3*Z^2 - 1656*Hi*W^4*Z^2 - 288*W^5*Z^2 - 8*Hi^4*Z^3 + 
       2464*Hi^2*W^2*Z^3 + 4167*Hi*W^3*Z^3 + 6624*W^4*Z^3 + 68*Hi^3*Z^4 - 
       10116*Hi*W^2*Z^4 - 13788*W^3*Z^4 - 208*Hi^2*Z^5 + 17648*W^2*Z^5 + 
       256*Hi*Z^6 - 48*Z^7)/(96*W^2*(Hi - 4*Z)*Z^3) + 
     ((-18*Hi^4*W^3 + 72*Hi^3*W^3*Z + 18*Hi*W^5*Z - 6*Hi^3*W^2*Z^2 - 72*W^5*Z^2 - 
        2*Hi^4*Z^3 + 36*Hi^2*W^2*Z^3 + 17*Hi^3*Z^4 - 36*Hi*W^2*Z^4 - 52*Hi^2*Z^5 - 
        24*W^2*Z^5 + 64*Hi*Z^6 - 12*Z^7)*Zeta2)/(24*W^2*(Hi - 4*Z)*Z^3) + 
     ((18*Hi^3*W^3 - 72*Hi^2*W^3*Z + 6*Hi^2*W^2*Z^2 + 2*Hi^3*Z^3 - 
        182*Hi*W^2*Z^3 - 216*W^3*Z^3 - 15*Hi^2*Z^4 + 8*W^2*Z^4 + 33*Hi*Z^5 - 
        20*Z^6)*A[Hi])/(24*W^2*(Hi - 4*Z)*Z^3) - 
     ((18*Hi^2*W^3 + 6*Hi*W^2*Z^2 + 2*Hi^2*Z^3 - 6*W^2*Z^3 - 7*Hi*Z^4 + 5*Z^5)*
       A[Hi]^2)/(48*Hi*W^2*Z^3) - (3*(2*W^2 - 44*W*Z + 37*Z^2)*A[W])/(8*Z^2) + 
     (3*(W^3 - 24*W^2*Z - 58*W*Z^2 - 4*Z^3)*A[W]^2)/(8*W^2*Z^2) - 
     ((-6*Hi^2*W^2 - 216*Hi*W^3 - 2*Hi^3*Z + 180*Hi*W^2*Z + 432*W^3*Z + 
        19*Hi^2*Z^2 - 1896*W^2*Z^2 - 44*Hi*Z^3 + 12*Z^4)*A[Z])/
      (24*W^2*Z*(-Hi + 4*Z)) + ((3*Hi*W + 26*Hi*Z + 24*W*Z)*A[Hi]*A[Z])/
      (4*(Hi - 4*Z)*Z^2) + (3*(W^2 - 2*W*Z + 29*Z^2)*A[W]*A[Z])/(4*W*Z^2) + 
     ((36*Hi^2*W^3 - 6*Hi^2*W^2*Z - 108*Hi*W^3*Z - 2*Hi^3*Z^2 + 324*Hi*W^2*Z^2 + 
        288*W^3*Z^2 + 19*Hi^2*Z^3 + 24*W^2*Z^3 - 44*Hi*Z^4 + 12*Z^5)*A[Z]^2)/
      (48*W^2*Z^3*(-Hi + 4*Z)) + ((-Hi + Z)*(6*W^2 + 2*Hi*Z - 5*Z^2)*
       I2[0, 0, Hi])/(24*W^2*Z) + ((6*Hi^2*W^2 + 2*Hi^3*Z - 48*Hi*W^2*Z - 
        19*Hi^2*Z^2 + 120*W^2*Z^2 + 80*Hi*Z^3 - 156*Z^4)*I2[0, 0, Z])/
      (24*W^2*(Hi - 4*Z)*Z) + ((-Hi + Z)*(6*Hi*W + 3*W*Z + 26*Z^2)*I2[0, Hi, Z])/
      (4*Z^3) + (3*(W - Z)*(W^3 + 2*W^2*Z + 29*W*Z^2 + 4*Z^3)*I2[0, W, Z])/
      (4*W^2*Z^2) + ((3*Hi^3*W - 15*Hi^2*W*Z + 26*Hi^2*Z^2 + 12*Hi*W*Z^2 - 
        208*Hi*Z^3 + 36*W*Z^3 + 520*Z^4)*I2[Hi, Z, Z])/(4*(Hi - 4*Z)*Z^3) - 
     (3*(12*W^3 + 48*W^2*Z - 25*W*Z^2 - 2*Z^3)*I2[W, W, Z])/(4*W^2*Z)
 
QdQKgaugeS[Z, zero, W, W, W, Go] := 
    -(-72*Go^3*W^3 + 72*W^6 - 216*Go^3*W^2*Z + 216*Go^2*W^3*Z + 
        144*Go*W^4*Z + 4104*W^5*Z + 24*Go^2*W^2*Z^2 - 1920*Go*W^3*Z^2 - 
        8803*W^4*Z^2 + 4*Go^3*Z^3 - 24*Go*W^2*Z^3 + 2820*W^3*Z^3 - 
        12*Go^2*Z^4 + 8*Go*W*Z^4 + 4*W^2*Z^4 + 12*Go*Z^5 - 4*W*Z^5 - 4*Z^6)/
      (96*W^3*Z^2) - ((-18*Go^3*W^3 + 18*W^6 - 54*Go^3*W^2*Z + 
        54*Go^2*W^3*Z + 126*W^5*Z + 6*Go^2*W^2*Z^2 - 4*Go*W^3*Z^2 + 
        2*W^4*Z^2 + Go^3*Z^3 - 6*Go*W^2*Z^3 + 2*W^3*Z^3 - 3*Go^2*Z^4 + 
        2*Go*W*Z^4 + W^2*Z^4 + 3*Go*Z^5 - W*Z^5 - Z^6)*Zeta2)/(24*W^3*Z^2) - 
     ((18*Go^2*W^3 + 54*Go^2*W^2*Z - 54*Go*W^3*Z - 4*Go*W^2*Z^2 + 
        152*W^3*Z^2 - Go^2*Z^3 + 2*W^2*Z^3 + 2*Go*Z^4 - Z^5)*A[Go])/
      (24*W^3*Z^2) + ((18*Go^2*W^3 + 54*Go^2*W^2*Z - 54*Go*W^3*Z - 
        4*Go*W^2*Z^2 - Go^2*Z^3 + 2*W^2*Z^3 + 2*Go*Z^4 - Z^5)*A[Go]^2)/
      (48*Go*W^3*Z^2) - ((-18*W^2 - 1062*W*Z + 349*Z^2)*A[W])/(24*Z^2) - 
     ((9*W - 13*Z)*A[Go]*A[W])/(6*W*Z) - (3*(W^3 + 55*W^2*Z + 18*W*Z^2 + Z^3)*
       A[W]^2)/(8*W^2*Z^2) - ((-2*Go^2*W^2 + 4*Go*W^3 + 358*W^4 + 
        4*Go*W^2*Z - 154*W^3*Z + Go^2*Z^2 - 2*Go*W*Z^2 - W^2*Z^2 - 2*Go*Z^3 + 
        W*Z^3 + Z^4)*A[Z])/(24*W^3*Z) + ((9*W + 26*Z)*A[Go]*A[Z])/(12*Z^2) - 
     ((-9*Go*W + 18*W^2 - 26*Go*Z + 242*W*Z - 55*Z^2)*A[W]*A[Z])/(12*W*Z^2) - 
     ((2*W^2 - Z^2)*(Go^2 - 2*Go*W + W^2 - 2*Go*Z + W*Z + Z^2)*A[Z]^2)/
      (48*W^3*Z^2) + ((Go - Z)^2*(2*W^2 - Z^2)*I2[0, 0, Go])/(24*W^3*Z) - 
     ((2*W^2 - Z^2)*(Go^2 - 2*Go*W + W^2 - 2*Go*Z + 10*W*Z + Z^2)*
       I2[0, 0, Z])/(24*W^3*Z) + ((9*Go^2*W - 18*Go*W^2 + 9*W^3 + 26*Go^2*Z - 
        79*Go*W*Z + 107*W^2*Z)*I2[0, Go, W])/(12*W*Z^2) + 
     ((Go - Z)^2*(9*W + 26*Z)*I2[0, Go, Z])/(12*W*Z^2) - 
     (3*(W - Z)^2*(W^2 + 10*W*Z + Z^2)*I2[0, W, Z])/(4*W^2*Z^2) - 
     ((9*W + 26*Z)*(Go^2 - 2*Go*W + W^2 - 2*Go*Z + 10*W*Z + Z^2)*
       I2[Go, W, Z])/(12*W*Z^2) - (3*(4*W - Z)*(12*W^2 + 20*W*Z + Z^2)*
       I2[W, W, Z])/(8*W^2*Z)
 
QdQKgaugeSS[W, W, W, zero, Go, Go] := 
    (7416*Go^2 - 315*Go*W - 10472*W^2)/216 - (41*Go*W*Zeta2)/3 + 
     ((58*Go + 271*W)*A[Go])/3 - 29*A[Go]^2 + ((-203*Go + 346*W)*A[W])/6 - 
     64*A[Go]*A[W] - ((41*Go + 104*W)*A[W]^2)/(6*W) + 
     ((-41*Go + 17*W)*I2[0, 0, W])/3 + (-55*Go + 29*W)*I2[Go, Go, W]
 
QdQKgaugeSS[W, W, W, zero, Go, Hi] := 
    (11448*Go^2 - 8064*Go*Hi + 11448*Hi^2 - 315*Go*W - 315*Hi*W - 20944*W^2)/
      432 + ((7*Go^2 - 14*Go*Hi + 7*Hi^2 - 41*Go*W - 41*Hi*W)*Zeta2)/6 + 
     ((58*Go + 271*W)*A[Go])/6 + ((58*Hi + 271*W)*A[Hi])/6 - 29*A[Go]*A[Hi] + 
     ((-14*Go^2 + 28*Go*Hi - 14*Hi^2 - 203*Go*W - 203*Hi*W + 692*W^2)*A[W])/
      (12*W) - ((3*Go - 3*Hi + 64*W)*A[Go]*A[W])/(2*W) + 
     ((3*Go - 3*Hi - 64*W)*A[Hi]*A[W])/(2*W) - 
     ((-7*Go^2 + 14*Go*Hi - 7*Hi^2 + 41*Go*W + 41*Hi*W + 208*W^2)*A[W]^2)/
      (12*W^2) + ((7*Go^2 - 14*Go*Hi + 7*Hi^2 - 41*Go*W - 41*Hi*W + 34*W^2)*
       I2[0, 0, W])/(6*W) + (3*(Go - Hi)^2*I2[0, Go, Hi])/(2*W) + 
     ((-3*Go^2 + 6*Go*Hi - 3*Hi^2 - 55*Go*W - 55*Hi*W + 58*W^2)*I2[Go, Hi, W])/
      (2*W)
 
QdQKgaugeSS[zero, zero, W, W, Go, Go] := 
    (13320*Go^2 + 45162*Go*W - 13357*W^2)/216 - (7*W^2*Zeta2)/3 - 
     2*(4*Go - 105*W)*A[Go] - ((46*Go - 9*W)*A[Go]^2)/(3*Go) + 
     ((586*Go + 267*W)*A[W])/6 - 18*A[Go]*A[W] - ((124*Go + 7*W)*A[W]^2)/
      (3*W) - (4*(31*Go - 9*W)*I2[0, Go, Go])/3 - 
     (4*(31*Go - 9*W)*I2[0, W, W])/3
 
QdQKgaugeSS[Z, Z, W, W, Go, Hi] := 
    -(648*Go^2*W^3 + 1296*Go*Hi*W^3 + 648*Hi^2*W^3 - 5796*Go^2*W^2*Z + 
        2880*Go*Hi*W^2*Z - 5796*Hi^2*W^2*Z - 32157*Go*W^3*Z - 32157*Hi*W^3*Z + 
        12853*W^4*Z + 14976*Go*W^2*Z^2 + 14976*Hi*W^2*Z^2 + 22158*W^3*Z^2 + 
        72*Go^2*Z^3 - 144*Go*Hi*Z^3 + 72*Hi^2*Z^3 - 9612*W^2*Z^3 - 252*Go*Z^4 - 
        252*Hi*Z^4)/(216*W^2*Z) - (Z*(6*Go*W^2 + 6*Hi*W^2 + 2*Go^2*Z - 
        4*Go*Hi*Z + 2*Hi^2*Z - 7*Go*Z^2 - 7*Hi*Z^2)*Zeta2)/(6*W^2) - 
     ((-18*Go*W - 20*Go*Z - 351*W*Z + 40*Z^2)*A[Go])/(3*Z) - 
     ((-18*Hi*W - 20*Hi*Z - 351*W*Z + 40*Z^2)*A[Hi])/(3*Z) - 
     (2*(3*W + 13*Z)*A[Go]*A[Hi])/Z + ((45*Go + 45*Hi + 253*W + 90*Z)*A[W])/6 - 
     9*A[Go]*A[W] - 9*A[Hi]*A[W] - ((7*W^2 - 76*W*Z - 5*Z^2)*A[W]^2)/(6*W^2) + 
     ((-18*Go*W^3 - 18*Hi*W^3 - 150*Go*W^2*Z - 150*Hi*W^2*Z + 72*W^3*Z + 
        2*Go^2*Z^2 - 4*Go*Hi*Z^2 + 2*Hi^2*Z^2 + 24*W^2*Z^2 - 7*Go*Z^3 - 
        7*Hi*Z^3)*A[Z])/(6*W^2*Z) - ((3*Go*W - 3*Hi*W + 3*W*Z + 26*Z^2)*A[Go]*
       A[Z])/Z^2 - ((-3*Go*W + 3*Hi*W + 3*W*Z + 26*Z^2)*A[Hi]*A[Z])/Z^2 + 
     ((25*W - 38*Z)*A[W]*A[Z])/(3*W) - 
     ((6*Go*W^2 + 6*Hi*W^2 + 2*Go^2*Z - 4*Go*Hi*Z + 2*Hi^2*Z - 7*Go*Z^2 - 
        7*Hi*Z^2)*A[Z]^2)/(12*W^2*Z) - 
     ((6*Go*W^2 + 6*Hi*W^2 + 2*Go^2*Z - 4*Go*Hi*Z + 2*Hi^2*Z - 6*W^2*Z - 
        7*Go*Z^2 - 7*Hi*Z^2 + 5*Z^3)*I2[0, 0, Z])/(6*W^2) + 
     (3*(Go - Hi)^2*W*I2[0, Go, Hi])/Z^2 + ((W - Z)*(7*W^2 - 38*W*Z - 5*Z^2)*
       I2[0, W, Z])/(3*W^2) + ((-3*Go^2*W + 6*Go*Hi*W - 3*Hi^2*W - 3*Go*W*Z - 
        3*Hi*W*Z - 26*Go*Z^2 - 26*Hi*Z^2 + 6*W*Z^2 + 26*Z^3)*I2[Go, Hi, Z])/
      Z^2 + ((72*W^3 + 164*W^2*Z - 66*W*Z^2 - 5*Z^3)*I2[W, W, Z])/(6*W^2)
 
QdQKgaugeSS[Z, zero, W, W, Go, Go] := 
    (8640*Go^2*W^3 + 13824*Go*W^4 + 72*W^5 + 16200*Go^2*W^2*Z + 
       66906*Go*W^3*Z - 14509*W^4*Z - 11304*Go*W^2*Z^2 - 13491*W^3*Z^2 + 
       2300*W^2*Z^3 + 144*Go*Z^4)/(216*W^2*Z) + 
     ((W^5 - 4*Go*W^2*Z^2 + 2*Go*Z^4)*Zeta2)/(3*W^2*Z) + 
     (2*(-60*Go*W - 32*Go*Z + 378*W*Z + 19*Z^2)*A[Go])/(3*Z) + 
     (2*(30*W - 13*Z)*A[Go]^2)/(3*Z) + 
     ((-384*Go*W - 2*W^2 + 90*Go*Z + 297*W*Z + 41*Z^2)*A[W])/(6*Z) - 
     18*A[Go]*A[W] + ((192*Go*W^2 + W^3 - 31*W^2*Z + 18*W*Z^2 + Z^3)*A[W]^2)/
      (6*W^2*Z) + (2*(-54*Go*W^3 - 150*Go*W^2*Z + 42*W^3*Z + 22*W^2*Z^2 - 
        3*Go*Z^3)*A[Z])/(9*W^2*Z) - (4*(9*W + 26*Z)*A[Go]*A[Z])/(3*Z) + 
     ((W^2 + 23*W*Z - 9*Z^2)*A[W]*A[Z])/(3*W*Z) - (Go*(2*W^2 - Z^2)*A[Z]^2)/
      (3*W^2*Z) - ((4*Go - Z)*(2*W^2 - Z^2)*I2[0, 0, Z])/(6*W^2) + 
     (32*Go*W*I2[0, Go, Go])/Z + (32*Go*W*I2[0, W, W])/Z + 
     ((W - Z)^2*(W^2 + 10*W*Z + Z^2)*I2[0, W, Z])/(3*W^2*Z) + 
     ((-4*Go + Z)*(9*W + 26*Z)*I2[Go, Go, Z])/(3*Z) + 
     ((4*W - Z)*(12*W^2 + 20*W*Z + Z^2)*I2[W, W, Z])/(6*W^2)
 
QdQKSSffff[Hi, Hi, t, t, t, t] := (8*(3*Hi^2 - 4*Hi*t - 8*t^2))/
      (Hi*(Hi - 4*t)) - (16*(Hi - 2*t)*A[Hi])/(Hi*(Hi - 4*t)) - 
     (32*(Hi - 2*t)*A[t])/(Hi*(Hi - 4*t)) + (32*A[Hi]*A[t])/(Hi*(Hi - 4*t)) - 
     (32*A[t]^2)/(Hi*(Hi - 4*t)) + (16*(Hi - 2*t)*I2[Hi, t, t])/(Hi*(Hi - 4*t))
 
QdQKSSFFff[Hi, Hi, t, t, t, t] := (-16*(Hi^3 - 6*Hi^2*t + 8*Hi*t^2 + 6*t^3))/
      (Hi*(Hi - 4*t)) + (8*(Hi - 3*t)*(Hi - 2*t)*A[Hi])/(Hi*(Hi - 4*t)) - 
     (16*(Hi - 6*t)*t*A[t])/(Hi*(Hi - 4*t)) - (8*(3*Hi - 10*t)*A[Hi]*A[t])/
      (Hi*(Hi - 4*t)) + (16*(Hi - 3*t)*A[t]^2)/(Hi*(Hi - 4*t)) - 
     (8*(2*Hi^2 - 9*Hi*t + 6*t^2)*I2[Hi, t, t])/(Hi*(Hi - 4*t))
 
QdQKSSFFFF[Hi, Hi, t, t, t, t] := (10*Hi^3 - 56*Hi^2*t + 53*Hi*t^2 + 32*t^3)/
      Hi - (4*(Hi - 2*t)^2*A[Hi])/Hi - (4*t*(3*Hi + 8*t)*A[t])/Hi + 
     (24*(Hi - 2*t)*A[Hi]*A[t])/Hi - (4*(3*Hi - 4*t)*A[t]^2)/Hi + 
     (4*(3*Hi^2 - 10*Hi*t + 4*t^2)*I2[Hi, t, t])/Hi
 
QdQKSSFFFF[Go, Go, t, zero, t, zero] := 
    (20*Go^2 - 56*Go*t + 25*t^2)/2 - 4*(Go - 2*t)*A[Go] - 6*t*A[t] + 
     (4*(3*Go - 4*t)*A[Go]*A[t])/Go + 4*(3*Go - 5*t)*I2[0, Go, t]
 
QdQKSSSSff[Hi, Hi, Hi, Hi, t, t] := (-4*(3*Hi^2 - 8*Hi*t - 4*t^2))/
      (Hi*(Hi - 4*t)) + (8*(Hi - 3*t)*A[Hi])/(Hi*(Hi - 4*t)) + 
     (8*(Hi - 2*t)*A[t])/(Hi*(Hi - 4*t)) - (8*A[Hi]*A[t])/(Hi*(Hi - 4*t)) + 
     (8*A[t]^2)/(Hi*(Hi - 4*t)) - (4*I2[Hi, Hi, Hi])/(3*Hi) - 
     (4*(Hi - 2*t)*I2[Hi, t, t])/(Hi*(Hi - 4*t))
 
QdQKSSSSff[Go, Go, Go, Hi, t, t] := 
    (-4*(10*Go^3 - Go^2*Hi - 24*Go^2*t - 16*Go*t^2 + 4*Hi*t^2))/
      (Go*(4*Go - Hi)*(Go - 4*t)) + (4*(6*Go^2 - Go*Hi - 16*Go*t + 2*Hi*t)*
       A[Go])/(Go*(4*Go - Hi)*(Go - 4*t)) + (4*A[Go]^2)/(Go*(4*Go - Hi)) + 
     (4*A[Hi])/(4*Go - Hi) - (4*A[Go]*A[Hi])/(Go*(4*Go - Hi)) + 
     (8*(Go - 2*t)*A[t])/(Go*(Go - 4*t)) - (8*A[Go]*A[t])/(Go*(Go - 4*t)) + 
     (8*A[t]^2)/(Go*(Go - 4*t)) - (4*I2[Go, Go, Hi])/(4*Go - Hi) - 
     (4*(Go - 2*t)*I2[Go, t, t])/(Go*(Go - 4*t))
 
QdQKSSSSff[Hi, Hi, Go, Go, t, t] := 
    (-4*(4*Go^2*Hi + 8*Go*Hi^2 - 3*Hi^3 - 16*Go^2*t - 16*Go*Hi*t + 8*Hi^2*t - 
        16*Go*t^2 + 4*Hi*t^2))/((4*Go - Hi)*Hi*(Hi - 4*t)) + 
     (8*(2*Go - Hi)*A[Go])/((4*Go - Hi)*Hi) - (8*A[Go]^2)/((4*Go - Hi)*Hi) + 
     (8*(3*Go*Hi - Hi^2 - 8*Go*t + 3*Hi*t)*A[Hi])/((4*Go - Hi)*Hi*(Hi - 4*t)) + 
     (8*A[Go]*A[Hi])/((4*Go - Hi)*Hi) + (8*(Hi - 2*t)*A[t])/(Hi*(Hi - 4*t)) - 
     (8*A[Hi]*A[t])/(Hi*(Hi - 4*t)) + (8*A[t]^2)/(Hi*(Hi - 4*t)) - 
     (4*(-2*Go + Hi)*I2[Go, Go, Hi])/(Hi*(-4*Go + Hi)) - 
     (4*(Hi - 2*t)*I2[Hi, t, t])/(Hi*(Hi - 4*t))
 
QdQKSSSSFF[Hi, Hi, Hi, Hi, t, t] := (-8*t*(2*Hi^2 - 9*Hi*t - 2*t^2))/
      (Hi*(Hi - 4*t)) + (8*(Hi - 5*t)*t*A[Hi])/(Hi*(Hi - 4*t)) - 
     (16*t^2*A[t])/(Hi*(Hi - 4*t)) + (8*(Hi - 3*t)*A[Hi]*A[t])/(Hi*(Hi - 4*t)) - 
     (4*(Hi - 2*t)*A[t]^2)/(Hi*(Hi - 4*t)) + (8*(Hi - t)*I2[Hi, Hi, Hi])/(3*Hi) + 
     (4*(Hi^2 - 4*Hi*t + 2*t^2)*I2[Hi, t, t])/(Hi*(Hi - 4*t))
 
QdQKSSSSFF[Go, Go, Go, Hi, t, t] := 
    (4*(3*Go^4 - 4*Go^3*Hi + Go^2*Hi^2 - 24*Go^3*t + 16*Go^2*Hi*t - 4*Go*Hi^2*t + 
        56*Go^2*t^2 - 2*Go*Hi*t^2 + 16*Go*t^3 - 4*Hi*t^3))/
      (Go*(4*Go - Hi)*(Go - 4*t)) - (4*(Go^3 - 8*Go^2*t + 24*Go*t^2 - 2*Hi*t^2)*
       A[Go])/(Go*(4*Go - Hi)*(Go - 4*t)) - (2*(Go - 4*t)*A[Go]^2)/
      (Go*(4*Go - Hi)) + (2*(3*Go - Hi + 4*t)*A[Hi])/(4*Go - Hi) + 
     (2*(Go - 4*t)*A[Go]*A[Hi])/(Go*(4*Go - Hi)) - 
     (16*t^2*A[t])/(Go*(Go - 4*t)) + (8*(Go - 3*t)*A[Go]*A[t])/
      (Go*(Go - 4*t)) - (4*(Go - 2*t)*A[t]^2)/(Go*(Go - 4*t)) + 
     (2*(5*Go - Hi - 4*t)*I2[Go, Go, Hi])/(4*Go - Hi) + 
     (4*(Go^2 - 4*Go*t + 2*t^2)*I2[Go, t, t])/(Go*(Go - 4*t))
 
QdQKSSSSFF[Go, Go, Go, Hi, t, zero] := 
    (4*(3*Go^2 - 4*Go*Hi + Hi^2 - 6*Go*t))/(4*Go - Hi) - 
     (4*(Go - 2*t)*A[Go])/(4*Go - Hi) - (2*(Go - 2*t)*A[Go]^2)/
      (Go*(4*Go - Hi)) + (2*(3*Go - Hi + 2*t)*A[Hi])/(4*Go - Hi) + 
     (2*(Go - 2*t)*A[Go]*A[Hi])/(Go*(4*Go - Hi)) + (4*A[Go]*A[t])/Go + 
     4*I2[0, Go, t] + (2*(5*Go - Hi - 2*t)*I2[Go, Go, Hi])/(4*Go - Hi)
 
QdQKSSSSFF[Hi, Hi, Go, Go, t, t] := 
    (-8*(3*Go^2*Hi^2 - 4*Go*Hi^3 + Hi^4 - 8*Go^2*Hi*t + 20*Go*Hi^2*t - 6*Hi^3*t - 
        16*Go^2*t^2 - 20*Go*Hi*t^2 + 9*Hi^2*t^2 - 8*Go*t^3 + 2*Hi*t^3))/
      ((4*Go - Hi)*Hi*(Hi - 4*t)) + (8*(Go*Hi + 4*Go*t - 2*Hi*t)*A[Go])/
      ((4*Go - Hi)*Hi) + (4*(Hi - 4*t)*A[Go]^2)/((4*Go - Hi)*Hi) - 
     (4*(3*Go*Hi^2 - Hi^3 - 16*Go*Hi*t + 6*Hi^2*t + 24*Go*t^2 - 10*Hi*t^2)*A[Hi])/
      ((4*Go - Hi)*Hi*(Hi - 4*t)) - (4*(Hi - 4*t)*A[Go]*A[Hi])/((4*Go - Hi)*Hi) - 
     (16*t^2*A[t])/(Hi*(Hi - 4*t)) + (8*(Hi - 3*t)*A[Hi]*A[t])/(Hi*(Hi - 4*t)) - 
     (4*(Hi - 2*t)*A[t]^2)/(Hi*(Hi - 4*t)) + 
     (4*(3*Go*Hi - Hi^2 - 4*Go*t + 2*Hi*t)*I2[Go, Go, Hi])/((4*Go - Hi)*Hi) + 
     (4*(Hi^2 - 4*Hi*t + 2*t^2)*I2[Hi, t, t])/(Hi*(Hi - 4*t))
 
QdQKSSSSSS[Hi, Hi, Hi, Hi, Hi, Hi] := 6 - (4*A[Hi])/Hi + (4*I2[Hi, Hi, Hi])/(3*Hi)
 
QdQKSSSSSS[Go, Go, Go, Hi, Go, Hi] := (2*(8*Go + Hi))/(4*Go - Hi) - 
     (8*A[Go])/(4*Go - Hi) - (4*A[Go]^2)/(Go*(4*Go - Hi)) - 
     (4*A[Hi])/(4*Go - Hi) + (4*A[Go]*A[Hi])/(Go*(4*Go - Hi)) + 
     (4*I2[Go, Go, Hi])/(4*Go - Hi)
 
QdQKSSSSSS[Hi, Hi, Go, Go, Go, Go] := 
    (2*(8*Go^2 + 4*Go*Hi - 3*Hi^2))/((4*Go - Hi)*Hi) - (8*(2*Go - Hi)*A[Go])/
      ((4*Go - Hi)*Hi) + (8*A[Go]^2)/((4*Go - Hi)*Hi) - 
     (4*(2*Go - Hi)*A[Hi])/((4*Go - Hi)*Hi) - (8*A[Go]*A[Hi])/((4*Go - Hi)*Hi) + 
     (4*(2*Go - Hi)*I2[Go, Go, Hi])/((4*Go - Hi)*Hi)
 
QdQKSSSSSS[Hi, Hi, Go, Go, Hi, Hi] := 
    (2*(4*Go^2 + 8*Go*Hi - 3*Hi^2))/((4*Go - Hi)*Hi) - (4*(2*Go - Hi)*A[Go])/
      ((4*Go - Hi)*Hi) + (4*A[Go]^2)/((4*Go - Hi)*Hi) - 
     (4*(3*Go - Hi)*A[Hi])/((4*Go - Hi)*Hi) - (4*A[Go]*A[Hi])/((4*Go - Hi)*Hi) + 
     (2*(-2*Go + Hi)*I2[Go, Go, Hi])/(Hi*(-4*Go + Hi)) + (2*I2[Hi, Hi, Hi])/(3*Hi)
 
QdQKSSSSSV[Go, Go, Go, Hi, Go, zero] := 
    (-2*(10*Go^2 + 5*Go*Hi - 3*Hi^2))/(4*Go - Hi) + (12*(3*Go - Hi)*A[Go])/
      (4*Go - Hi) - (6*(5*Go - Hi)*A[Go]^2)/(Go*(4*Go - Hi)) + 
     (2*(Go - Hi)*A[Hi])/(4*Go - Hi) + (6*A[Go]*A[Hi])/(4*Go - Hi) + 
     (6*(5*Go - Hi)*I2[Go, Go, Hi])/(4*Go - Hi)
 
QdQKSSSSSV[Go, Go, Go, Hi, Hi, Z] := 
    (208*Go^2 - 208*Go*Hi + 48*Hi^2 - 228*Go*Z + 21*Hi*Z)/(4*(4*Go - Hi)) - 
     (4*(3*Go^2 - 7*Go*Z + Hi*Z)*A[Go])/(Go*(4*Go - Hi)) - 
     (6*(Go - Z)*A[Go]^2)/(Go*(4*Go - Hi)) + (2*(Go - Hi + 3*Z)*A[Hi])/
      (4*Go - Hi) + (6*(Go - Z)*A[Go]*A[Hi])/(Go*(4*Go - Hi)) + 3*A[Z] - 
     (6*(Go - Z)*A[Go]*A[Z])/(Go*Z) + (6*A[Hi]*A[Z])/Z + 
     (6*(Go - Hi)*I2[0, Go, Hi])/Z + (6*(5*Go - Hi - Z)*I2[Go, Go, Hi])/
      (4*Go - Hi) - (6*(Go - Hi - Z)*I2[Go, Hi, Z])/Z
 
QdQKSSSSSV[Hi, Hi, Go, Go, Go, Z] := 
    -(192*Go^2*Hi - 328*Go*Hi^2 + 88*Hi^3 + 96*Go^2*Z + 180*Go*Hi*Z - 69*Hi^2*Z)/
      (4*(4*Go - Hi)*Hi) - (4*(2*Go*Hi - 2*Hi^2 - 6*Go*Z + 3*Hi*Z)*A[Go])/
      ((4*Go - Hi)*Hi) + (12*(Hi - Z)*A[Go]^2)/((4*Go - Hi)*Hi) - 
     (2*(10*Go*Hi - 4*Hi^2 - 14*Go*Z + 5*Hi*Z)*A[Hi])/((4*Go - Hi)*Hi) - 
     (12*(Hi - Z)*A[Go]*A[Hi])/((4*Go - Hi)*Hi) + 3*A[Z] + (6*A[Go]*A[Z])/Z - 
     (6*(Hi - Z)*A[Hi]*A[Z])/(Hi*Z) - (6*(Go - Hi)*I2[0, Go, Hi])/Z + 
     (6*(6*Go*Hi - 2*Hi^2 - 2*Go*Z + Hi*Z)*I2[Go, Go, Hi])/((4*Go - Hi)*Hi) + 
     (6*(Go - Hi + Z)*I2[Go, Hi, Z])/Z
 
QdQKSSSSSV[Hi, Hi, Hi, Hi, Go, Z] := (-24*Go + 40*Hi - 69*Z)/4 - 
     (2*(2*Hi - 5*Z)*A[Hi])/Hi + 3*A[Z] + (6*A[Go]*A[Z])/Z - 
     (6*(Hi - Z)*A[Hi]*A[Z])/(Hi*Z) - (6*(Go - Hi)*I2[0, Go, Hi])/Z + 
     (6*(Go - Hi + Z)*I2[Go, Hi, Z])/Z + (2*(4*Hi - Z)*I2[Hi, Hi, Hi])/Hi
 
QdQKSSSSVV[Hi, Hi, Hi, Hi, Z, Z] := 
    -(2*Hi^4 - 8*Hi^3*Z - 117*Hi^2*Z^2 + 324*Hi*Z^3 + 144*Z^4)/
      (6*Hi*(Hi - 4*Z)*Z^2) - (Hi^2*Zeta2)/(3*Z^2) + 
     ((Hi^3 - 4*Hi^2*Z - 48*Hi*Z^2 + 156*Z^3)*A[Hi])/(3*Hi*(Hi - 4*Z)*Z^2) - 
     A[Hi]^2/(6*Z^2) - (12*(Hi - 2*Z)*A[Z])/(Hi*(Hi - 4*Z)) + 
     (12*A[Hi]*A[Z])/(Hi*(Hi - 4*Z)) - (3*(Hi^2 - 4*Hi*Z + 8*Z^2)*A[Z]^2)/
      (2*Hi*(Hi - 4*Z)*Z^2) + (7*Hi*I2[0, 0, Hi])/(6*Z^2) - 
     (3*(Hi - Z)*I2[0, Hi, Z])/Z^2 + (2*I2[Hi, Hi, Hi])/Hi + 
     (3*(Hi - 2*Z)^3*I2[Hi, Z, Z])/(2*Hi*(Hi - 4*Z)*Z^2)
 
QdQKSSSSVV[Go, Go, Go, Hi, W, zero] := 
    (-3*(3*Go^3 - Go^2*Hi - 35*Go^2*W + 3*Go*Hi*W + 16*Go*W^2 + 2*Hi*W^2))/
      (2*(4*Go - Hi)*(Go - W)*W) - (3*Go*(3*Go - Hi)*Zeta2)/(2*(4*Go - Hi)*W) - 
     (3*(3*Go - Hi + 8*W)*A[Go]^2)/(4*Go*(4*Go - Hi)*W) - (6*A[Hi])/(4*Go - Hi) + 
     (6*A[Go]*A[Hi])/(Go*(4*Go - Hi)) + 
     ((9*Go^3 - 3*Go^2*Hi - 113*Go^2*W + 23*Go*Hi*W + 56*Go*W^2 - 8*Hi*W^2)*
       A[W])/(2*Go*(4*Go - Hi)*(Go - W)*W) - (3*(Go - 2*W)*A[W]^2)/
      (Go*(Go - W)*W) - ((9*Go^3 - 3*Go^2*Hi - 89*Go^2*W + 17*Go*Hi*W + 
        56*Go*W^2 - 8*Hi*W^2)*Abar[Go, W])/(2*Go*(4*Go - Hi)*W) + 
     (3*(Go - 2*W)*A[W]*Abar[Go, W])/(Go*W) + (3*(5*Go - Hi)*I2[0, 0, Go])/
      (2*(4*Go - Hi)*W) - (3*(Go - 2*W)*I2[0, W, W])/((Go - W)*W) + 
     (6*I2[Go, Go, Hi])/(4*Go - Hi) + (3*(Go - 2*W)*I2bar[Go, W, 0, W])/W
 
QdQKSSSSVV[Hi, Hi, Go, Go, Z, Z] := 
    (-2*Go*Hi^4 + 8*Go*Hi^3*Z + 48*Go^2*Hi*Z^2 + 108*Go*Hi^2*Z^2 - 39*Hi^3*Z^2 - 
       192*Go^2*Z^3 - 240*Go*Hi*Z^3 + 108*Hi^2*Z^3 - 192*Go*Z^4 + 48*Hi*Z^4)/
      (2*(4*Go - Hi)*Hi*(Hi - 4*Z)*Z^2) - (Go*Hi^2*Zeta2)/((4*Go - Hi)*Z^2) - 
     (12*(-2*Go + Hi)*A[Go])/(Hi*(-4*Go + Hi)) + (12*A[Go]^2)/((4*Go - Hi)*Hi) + 
     ((Go*Hi^3 - 4*Go*Hi^2*Z - 52*Go*Hi*Z^2 + 16*Hi^2*Z^2 + 160*Go*Z^3 - 
        52*Hi*Z^3)*A[Hi])/((4*Go - Hi)*Hi*(Hi - 4*Z)*Z^2) - 
     (12*A[Go]*A[Hi])/((4*Go - Hi)*Hi) - (Go*A[Hi]^2)/(2*(4*Go - Hi)*Z^2) - 
     (12*(Hi - 2*Z)*A[Z])/(Hi*(Hi - 4*Z)) + (12*A[Hi]*A[Z])/(Hi*(Hi - 4*Z)) - 
     (3*(Hi^2 - 4*Hi*Z + 8*Z^2)*A[Z]^2)/(2*Hi*(Hi - 4*Z)*Z^2) + 
     (Hi*(-10*Go + 3*Hi)*I2[0, 0, Hi])/(2*(-4*Go + Hi)*Z^2) - 
     (3*(Hi - Z)*I2[0, Hi, Z])/Z^2 + (6*(-2*Go + Hi)*I2[Go, Go, Hi])/
      (Hi*(-4*Go + Hi)) + (3*(Hi - 2*Z)^3*I2[Hi, Z, Z])/(2*Hi*(Hi - 4*Z)*Z^2)
 
QdQKSSSVff[Go, Go, Go, W, t, t] := 
    -(64*Go^3 - 208*Go^2*t + 96*Go*t^2 - 69*Go^2*W + 180*Go*t*W + 96*t^2*W)/
      (2*Go*(Go - 4*t)) + (4*(4*Go^2 - 10*Go*t - 5*Go*W + 14*t*W)*A[Go])/
      (Go*(Go - 4*t)) + (8*(2*Go^2 - 2*Go*t - 3*Go*W + 6*t*W)*A[t])/
      (Go*(Go - 4*t)) - (24*(Go - W)*A[Go]*A[t])/(Go*(Go - 4*t)) + 
     (24*(Go - W)*A[t]^2)/(Go*(Go - 4*t)) - 6*A[W] - (12*A[Go]*A[W])/Go - 
     12*I2[Go, Go, W] - (12*(2*Go^2 - 6*Go*t - Go*W + 2*t*W)*I2[Go, t, t])/
      (Go*(Go - 4*t))
 
QdQKSSSVff[Hi, Hi, Go, Z, t, t] := 
    -(-24*Go*Hi^2 + 88*Hi^3 + 96*Go*Hi*t - 304*Hi^2*t + 96*Hi*t^2 - 69*Hi^2*Z + 
        180*Hi*t*Z + 96*t^2*Z)/(2*Hi*(Hi - 4*t)) + 
     (4*(4*Hi^2 - 10*Hi*t - 5*Hi*Z + 14*t*Z)*A[Hi])/(Hi*(Hi - 4*t)) + 
     (8*(2*Hi^2 - 2*Hi*t - 3*Hi*Z + 6*t*Z)*A[t])/(Hi*(Hi - 4*t)) - 
     (24*(Hi - Z)*A[Hi]*A[t])/(Hi*(Hi - 4*t)) + (24*(Hi - Z)*A[t]^2)/
      (Hi*(Hi - 4*t)) - 6*A[Z] - (12*A[Go]*A[Z])/Z + (12*(Hi - Z)*A[Hi]*A[Z])/
      (Hi*Z) + (12*(Go - Hi)*I2[0, Go, Hi])/Z - (12*(Go - Hi + Z)*I2[Go, Hi, Z])/
      Z - (12*(2*Hi^2 - 6*Hi*t - Hi*Z + 2*t*Z)*I2[Hi, t, t])/(Hi*(Hi - 4*t))
 
QdQKSSSVFF[Go, Go, Go, W, t, t] := 
    (279*Go^4 - 3564*Go^3*t + 11862*Go^2*t^2 - 3096*Go*t^3 - 1503*Go^3*W + 
       5544*Go^2*t*W + 1008*Go*t^2*W - 1728*t^3*W + 307*Go^2*W^2 - 
       1228*Go*t*W^2)/(36*Go*(Go - 4*t)) - 
     ((Go^3 - 12*Go^2*t + 56*Go*t^2 - 14*Go^2*W + 72*Go*t*W - 88*t^2*W)*
       A[Go])/(Go*(Go - 4*t)) + 2*A[Go]^2 - 
     (2*t*(5*Go^2 + 4*Go*t - 24*t*W)*A[t])/(Go*(Go - 4*t)) + 
     (12*(3*Go^2 - 10*Go*t - 2*Go*W + 6*t*W)*A[Go]*A[t])/(Go*(Go - 4*t)) - 
     (6*(3*Go^2 - 8*Go*t - 2*Go*W + 4*t*W)*A[t]^2)/(Go*(Go - 4*t)) + 
     ((33*Go - 36*t - 11*W)*A[W])/3 + (8*(Go - 3*t)*A[Go]*A[W])/Go + 
     2*(7*Go - 12*t - W)*I2[Go, Go, W] + 
     (6*(3*Go^3 - 14*Go^2*t + 12*Go*t^2 - 2*Go^2*W + 8*Go*t*W - 4*t^2*W)*
       I2[Go, t, t])/(Go*(Go - 4*t))
 
QdQKSSSVFF[Go, Go, Go, zero, t, zero] := 
    (-81*Go^2 - 40*Go*t + 47*t^2)/4 + (27*Go - 20*t)*A[Go] - 
     (12*(Go - t)*A[Go]^2)/Go - 5*t*A[t] + 18*A[Go]*A[t] + 
     6*(3*Go - t)*I2[0, Go, t]
 
QdQKSSSVFF[Go, Go, Go, Z, t, zero] := 
    (279*Go^2 - 1224*Go*t + 423*t^2 - 1503*Go*Z - 234*t*Z + 307*Z^2)/36 - 
     ((Go^2 - 4*Go*t - 14*Go*Z + 8*t*Z)*A[Go])/Go + 2*A[Go]^2 - 5*t*A[t] + 
     (6*(3*Go - 2*Z)*A[Go]*A[t])/Go + ((33*Go - 18*t - 11*Z)*A[Z])/3 + 
     (4*(2*Go - 3*t)*A[Go]*A[Z])/Go + 6*(3*Go - t - 2*Z)*I2[0, Go, t] + 
     2*(7*Go - 6*t - Z)*I2[Go, Go, Z]
 
QdQKSSSVFF[Hi, Hi, Go, Z, t, t] := 
    (-225*Go^2*Hi^2 - 576*Go*Hi^3 + 1080*Hi^4 + 900*Go^2*Hi*t + 1440*Go*Hi^2*t - 
       5904*Hi^3*t + 3456*Go*Hi*t^2 + 8406*Hi^2*t^2 - 3096*Hi*t^3 - 
       261*Go*Hi^2*Z - 1242*Hi^3*Z + 1044*Go*Hi*t*Z + 4500*Hi^2*t*Z + 
       1008*Hi*t^2*Z - 1728*t^3*Z + 307*Hi^2*Z^2 - 1228*Hi*t*Z^2)/
      (36*Hi*(Hi - 4*t)) + 7*Go*A[Go] - 
     (2*(4*Hi^3 - 20*Hi^2*t + 28*Hi*t^2 - 7*Hi^2*Z + 36*Hi*t*Z - 44*t^2*Z)*A[Hi])/
      (Hi*(Hi - 4*t)) + 2*A[Go]*A[Hi] - (2*t*(5*Hi^2 + 4*Hi*t - 24*t*Z)*A[t])/
      (Hi*(Hi - 4*t)) + (12*(3*Hi^2 - 10*Hi*t - 2*Hi*Z + 6*t*Z)*A[Hi]*A[t])/
      (Hi*(Hi - 4*t)) - (6*(3*Hi^2 - 8*Hi*t - 2*Hi*Z + 4*t*Z)*A[t]^2)/
      (Hi*(Hi - 4*t)) + ((21*Go + 12*Hi - 36*t - 11*Z)*A[Z])/3 - 
     (2*(Go - 4*Hi + 12*t + Z)*A[Go]*A[Z])/Z - 
     (2*(-(Go*Hi) + 4*Hi^2 - 12*Hi*t - 5*Hi*Z + 12*t*Z)*A[Hi]*A[Z])/(Hi*Z) + 
     (2*(Go - Hi)*(Go - 4*Hi + 12*t)*I2[0, Go, Hi])/Z - 
     (2*(Go^2 - 5*Go*Hi + 4*Hi^2 + 12*Go*t - 12*Hi*t - 2*Go*Z - 5*Hi*Z + 12*t*Z + 
        Z^2)*I2[Go, Hi, Z])/Z + (6*(3*Hi^3 - 14*Hi^2*t + 12*Hi*t^2 - 2*Hi^2*Z + 
        8*Hi*t*Z - 4*t^2*Z)*I2[Hi, t, t])/(Hi*(Hi - 4*t))
 
QdQKSSSVFF[Go, Go, Hi, W, t, zero] := 
    (1080*Go^2 - 576*Go*Hi - 225*Hi^2 - 792*Go*t - 432*Hi*t + 423*t^2 - 
       1242*Go*W - 261*Hi*W - 234*t*W + 307*W^2)/36 - 
     (2*(4*Go^2 - 2*Go*t - 7*Go*W + 4*t*W)*A[Go])/Go + 7*Hi*A[Hi] + 
     2*A[Go]*A[Hi] - 5*t*A[t] + (6*(3*Go - 2*W)*A[Go]*A[t])/Go + 
     ((12*Go + 21*Hi - 18*t - 11*W)*A[W])/3 - 
     (2*(4*Go^2 - Go*Hi - 6*Go*t - 5*Go*W + 6*t*W)*A[Go]*A[W])/(Go*W) - 
     (2*(-4*Go + Hi + 6*t + W)*A[Hi]*A[W])/W + 
     ((Hi - t)*(12*Go^2 - 19*Go*Hi + 6*Hi^2 - 2*Go*t)*I2[0, 0, 0])/(6*Go*W) + 
     (2*(Go - Hi)*(4*Go - Hi - 6*t)*I2[0, Go, Hi])/W + 
     6*(3*Go - t - 2*W)*I2[0, Go, t] - 
     (2*(4*Go^2 - 5*Go*Hi + Hi^2 - 6*Go*t + 6*Hi*t - 5*Go*W - 2*Hi*W + 6*t*W + 
        W^2)*I2[Go, Hi, W])/W
 
QdQKSSSVVS[Go, Go, Go, zero, zero, Go] := 
    (-375*Go^2)/4 + 109*Go*A[Go] - 60*A[Go]^2
 
QdQKSSSVVS[Go, Go, Go, W, W, Hi] := 
    (1419*Go^2 - 816*Go*Hi + 27*Hi^2 - 2742*Go*W - 1440*Hi*W - 1006*W^2)/24 - 
     ((21*Go^2 + 2*Go*Hi - 138*Go*W + 48*W^2)*A[Go])/(2*Go) + 3*A[Go]^2 + 
     ((-2*Go + 3*Hi + 18*W)*A[Hi])/2 - 3*A[Go]*A[Hi] + 
     (9*Go - 6*Hi - 44*W)*A[W] - (3*(7*Go^2 - Go*Hi - 24*Go*W + 12*W^2)*A[Go]*
       A[W])/(Go*W) + (3*(7*Go - Hi - 10*W)*A[Hi]*A[W])/W + (9*A[W]^2)/2 + 
     (3*(Go - Hi)*(7*Go - Hi - 6*W)*I2[0, Go, Hi])/W + 
     3*(10*Go - 7*W)*I2[Go, Go, W] - 
     (3*(7*Go^2 - 8*Go*Hi + Hi^2 - 14*Go*W + 4*Hi*W + 7*W^2)*I2[Go, Hi, W])/W
 
QdQKSSSVVS[Go, Go, Go, Z, zero, Go] := 
    (-810*Go^2 - 1227*Go*Z + 307*Z^2)/24 + (49*Go + 3*Z)*A[Go] - 
     (6*(5*Go - 3*Z)*A[Go]^2)/Go + ((3*Go - 11*Z)*A[Z])/2 + 21*A[Go]*A[Z] + 
     3*(10*Go - Z)*I2[Go, Go, Z]
 
QdQKSSSVVS[Go, Go, Go, zero, W, Hi] := 
    (-42*Go^2 - 1632*Go*Hi + 54*Hi^2 - 2193*Go*W - 261*Hi*W + 614*W^2)/48 + 
     ((99*Go - 2*Hi - 3*W)*A[Go])/2 - (9*(3*Go - 2*W)*A[Go]^2)/Go + 
     ((-2*Go + 3*Hi + 9*W)*A[Hi])/2 - 3*A[Go]*A[Hi] + 
     ((-27*Go + 33*Hi - 22*W)*A[W])/4 + (3*(-14*Go + 2*Hi + 19*W)*A[Go]*A[W])/
      (2*W) + (3*(14*Go - 2*Hi - 5*W)*A[Hi]*A[W])/(2*W) + 
     (3*(Go - Hi)*(7*Go - Hi)*I2[0, Go, Hi])/W - 
     (3*(7*Go^2 - 8*Go*Hi + Hi^2 - 8*Go*W - 2*Hi*W + W^2)*I2[Go, Hi, W])/W
 
QdQKSSSVVS[Hi, Hi, Go, Z, Z, Go] := 
    (-417*Go^2 + 72*Go*Hi + 660*Hi^2 - 1440*Go*Z - 651*Hi*Z - 503*Z^2)/12 + 
     (Go + 18*Z)*A[Go] - 6*A[Go]^2 - (12*(Hi^2 - 5*Hi*Z + 2*Z^2)*A[Hi])/Hi + 
     6*A[Go]*A[Hi] + (-12*Go + 15*Hi - 44*Z)*A[Z] - 
     (6*(Go - 7*Hi + 10*Z)*A[Go]*A[Z])/Z - 
     (6*(-(Go*Hi) + 7*Hi^2 - 17*Hi*Z + 6*Z^2)*A[Hi]*A[Z])/(Hi*Z) + (9*A[Z]^2)/2 + 
     (6*(Go - Hi)*(Go - 7*Hi + 6*Z)*I2[0, Go, Hi])/Z - 
     (6*(Go^2 - 8*Go*Hi + 7*Hi^2 + 4*Go*Z - 14*Hi*Z + 7*Z^2)*I2[Go, Hi, Z])/Z
 
QdQKSSSVVS[Hi, Hi, Go, W, Z, Go] := 
    (-834*Go^2 + 144*Go*Hi + 1320*Hi^2 - 1440*Go*W - 651*Hi*W + 307*W^2 - 
       1440*Go*Z - 651*Hi*Z - 1620*W*Z + 307*Z^2)/24 + 
     (Go + 9*W + 9*Z)*A[Go] - 6*A[Go]^2 - 
     (6*(2*Hi^2 - 5*Hi*W - 5*Hi*Z + 4*W*Z)*A[Hi])/Hi + 6*A[Go]*A[Hi] + 
     ((-12*Go + 15*Hi - 11*W - 33*Z)*A[W])/2 - 
     (3*(Go - 7*Hi + 4*W + 6*Z)*A[Go]*A[W])/W - 
     (3*(-(Go*Hi) + 7*Hi^2 - 11*Hi*W - 6*Hi*Z + 6*W*Z)*A[Hi]*A[W])/(Hi*W) + 
     ((-12*Go + 15*Hi - 33*W - 11*Z)*A[Z])/2 - 
     (3*(Go - 7*Hi + 6*W + 4*Z)*A[Go]*A[Z])/Z - 
     (3*(-(Go*Hi) + 7*Hi^2 - 6*Hi*W - 11*Hi*Z + 6*W*Z)*A[Hi]*A[Z])/(Hi*Z) + 
     (9*A[W]*A[Z])/2 + (3*(Go - Hi)*(Go*W - 7*Hi*W + 6*W^2 + Go*Z - 7*Hi*Z + 
        6*Z^2)*I2[0, Go, Hi])/(W*Z) - 
     (3*(Go^2 - 8*Go*Hi + 7*Hi^2 - 2*Go*W - 8*Hi*W + W^2 + 6*Go*Z - 6*Hi*Z + 
        6*W*Z)*I2[Go, Hi, W])/W - (3*(Go^2 - 8*Go*Hi + 7*Hi^2 + 6*Go*W - 6*Hi*W - 
        2*Go*Z - 8*Hi*Z + 6*W*Z + Z^2)*I2[Go, Hi, Z])/Z
 
QdQKSSSVVV[Go, Go, Go, W, W, zero] := 
    (-48*Go^2 + 1232*Go*W + 131*W^2)/(16*W) - (3*Go*(2*Go - 5*W)*Zeta2)/
      (2*W) + (3*(2*Go^2 - 31*Go*W + 16*W^2)*A[Go])/(2*Go*W) - 
     (3*(2*Go - 5*W)*A[Go]^2)/(4*Go*W) + (27*A[W])/4 - 
     (9*(3*Go - 8*W)*A[Go]*A[W])/(2*Go*W) + (3*(7*Go - W)*I2[0, 0, Go])/
      (2*W) - (9*(3*Go - 7*W)*I2[0, Go, W])/(2*W) + 18*I2[Go, Go, W]
 
QdQKSSSVVV[Go, Go, Go, zero, W, zero] := 
    -(216*Go^3 - 752*Go^2*W + 533*Go*W^2 - 285*W^3)/(16*(Go - W)*W) - 
     (27*Go^2*Zeta2)/(2*W) - (9*(3*Go + 8*W)*A[Go]^2)/(4*Go*W) + 
     (3*(9*Go - 17*W)*(2*Go + W)*A[W])/(4*(Go - W)*W) - 
     (9*(3*Go - 5*W)*A[W]^2)/(2*(Go - W)*W) + 
     (3*(-9*Go^2 + 11*Go*W + 4*W^2)*Abar[Go, W])/(2*W) - 
     (9*(-3*Go + 5*W)*A[W]*Abar[Go, W])/(2*W) - 
     (9*(3*Go^2 - 8*Go*W + 3*W^2)*I2[0, W, W])/(2*(Go - W)*W) + 
     (9*(3*Go^2 - 8*Go*W + 3*W^2)*I2bar[Go, W, 0, W])/(2*W)
 
QdQKSSSVVV[Go, Go, Go, zero, W, Z] := 
    -(96*Go^5 - 192*Go^4*W + 96*Go^3*W^2 - 192*Go^4*Z - 992*Go^3*W*Z + 
        1285*Go^2*W^2*Z - 746*Go*W^3*Z + 261*W^4*Z + 96*Go^3*Z^2 + 
        1285*Go^2*W*Z^2 + 556*Go*W^2*Z^2 - 261*W^3*Z^2 - 746*Go*W*Z^3 - 
        261*W^2*Z^3 + 261*W*Z^4)/(16*W*Z*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 
        2*W*Z + Z^2)) - (6*Go^3*Zeta2)/(W*Z) + 
     (6*(Go^4 - 2*Go^3*W + Go^2*W^2 - 2*Go^3*Z - 4*Go^2*W*Z + Go*W^2*Z + 
        W^3*Z + Go^2*Z^2 + Go*W*Z^2 - 2*W^2*Z^2 + W*Z^3)*A[Go])/
      (W*Z*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2)) - 
     (3*(Go^2 + 6*W*Z)*A[Go]^2)/(Go*W*Z) - 
     (3*(19*Go^2 - 14*Go*W - 5*W^2 - 14*Go*Z + 10*W*Z - 5*Z^2)*A[W])/
      (4*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2)) - 
     (3*(Go^2 - 14*Go*W + 13*W^2 - 2*Go*Z - 14*W*Z + Z^2)*A[Go]*A[W])/
      (2*W*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2)) - 
     (3*(19*Go^2 - 14*Go*W - 5*W^2 - 14*Go*Z + 10*W*Z - 5*Z^2)*A[Z])/
      (4*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2)) - 
     (3*(Go^2 - 2*Go*W + W^2 - 14*Go*Z - 14*W*Z + 13*Z^2)*A[Go]*A[Z])/
      (2*Z*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2)) + 
     (3*(-4*Go^3 + 9*Go^2*W - 6*Go*W^2 + W^3 + 9*Go^2*Z - 20*Go*W*Z - W^2*Z - 
        6*Go*Z^2 - W*Z^2 + Z^3)*A[W]*A[Z])/(2*W*Z*(Go^2 - 2*Go*W + W^2 - 
        2*Go*Z - 2*W*Z + Z^2)) - (3*(Go - W)*(4*Go - W)*I2[0, Go, W])/
      (2*W*Z) - (3*(Go - Z)*(4*Go - Z)*I2[0, Go, Z])/(2*W*Z) + 
     (3*(4*Go^4 - 13*Go^3*W + 15*Go^2*W^2 - 7*Go*W^3 + W^4 - 13*Go^3*Z + 
        34*Go^2*W*Z - 29*Go*W^2*Z + 8*W^3*Z + 15*Go^2*Z^2 - 29*Go*W*Z^2 - 
        18*W^2*Z^2 - 7*Go*Z^3 + 8*W*Z^3 + Z^4)*I2[Go, W, Z])/
      (2*W*Z*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2))
 
QdQKSSSVVV[Hi, Hi, Go, Z, Z, Z] := 
    -(-8*Go^3*Hi^3 + 36*Go^2*Hi^4 - 48*Go*Hi^5 + 20*Hi^6 + 32*Go^3*Hi^2*Z - 
        144*Go^2*Hi^3*Z + 176*Go*Hi^4*Z - 60*Hi^5*Z + 64*Go*Hi^3*Z^2 - 
        108*Hi^4*Z^2 - 192*Go*Hi^2*Z^3 - 384*Hi^3*Z^3 + 768*Go*Hi*Z^4 + 
        1713*Hi^2*Z^4 - 68*Hi*Z^5 - 576*Z^6)/(8*Hi*(Hi - 4*Z)*Z^3) - 
     (Hi*(-2*Go^3 + 9*Go^2*Hi - 12*Go*Hi^2 + 5*Hi^3 - 4*Go*Hi*Z + 5*Hi^2*Z - 
        7*Hi*Z^2)*Zeta2)/(2*Z^3) - ((2*Go - 5*Hi)*(Go - Hi)*Hi*A[Go])/(2*Z^3) + 
     ((2*Go - 5*Hi)*(Go - Hi)*Hi*A[Go]^2)/(4*Go*Z^3) + 
     ((2*Go^2*Hi^3 - 7*Go*Hi^4 + 5*Hi^5 - 8*Go^2*Hi^2*Z + 24*Go*Hi^3*Z - 
        15*Hi^4*Z + 16*Go*Hi^2*Z^2 - 27*Hi^3*Z^2 - 68*Hi^2*Z^3 + 396*Hi*Z^4 - 
        264*Z^5)*A[Hi])/(2*Hi*(Hi - 4*Z)*Z^3) + 
     ((-2*Go^2 + 7*Go*Hi - 5*Hi^2 + 4*Go*Z - 5*Hi*Z + 7*Z^2)*A[Hi]^2)/(4*Z^3) - 
     (3*(13*Hi^2 - 28*Hi*Z + 48*Z^2)*A[Z])/(2*Hi*(Hi - 4*Z)) + 
     (18*A[Go]*A[Z])/Z - (3*(7*Hi^2 - 46*Hi*Z + 36*Z^2)*A[Hi]*A[Z])/
      (Hi*(Hi - 4*Z)*Z) - (3*(4*Hi^3 - 21*Hi^2*Z + 44*Hi*Z^2 - 24*Z^3)*A[Z]^2)/
      (2*Hi*(Hi - 4*Z)*Z^2) + ((2*Go - 5*Hi)*(Go - Hi)*Hi*I2[0, 0, Go])/(2*Z^3) - 
     (Hi*(2*Go^2 - 7*Go*Hi + 5*Hi^2 - 4*Go*Z - 7*Hi*Z + 2*Z^2)*I2[0, 0, Hi])/
      (2*Z^3) - (18*(Go - Hi)*I2[0, Go, Hi])/Z - (12*(Hi - Z)^2*I2[0, Hi, Z])/
      Z^2 + (18*(Go - Hi + Z)*I2[Go, Hi, Z])/Z + 
     (3*(4*Hi^4 - 29*Hi^3*Z + 82*Hi^2*Z^2 - 108*Hi*Z^3 + 24*Z^4)*I2[Hi, Z, Z])/
      (2*Hi*(Hi - 4*Z)*Z^2)
 
QdQKSSSVVV[Go, Go, Hi, W, W, zero] := 
    (-96*Go^2 + 48*Go*Hi + 848*Go*W + 384*Hi*W + 131*W^2)/(16*W) - 
     (3*Go*(4*Go - 2*Hi - 5*W)*Zeta2)/(2*W) + 
     (3*(4*Go^2 - 2*Go*Hi - 31*Go*W + 16*W^2)*A[Go])/(2*Go*W) - 
     (3*(4*Go - 2*Hi - 5*W)*A[Go]^2)/(4*Go*W) + (27*A[W])/4 - 
     (9*(7*Go - 8*W)*A[Go]*A[W])/(2*Go*W) + (18*A[Hi]*A[W])/W + 
     (3*(5*Go + 2*Hi - W)*I2[0, 0, Go])/(2*W) + (18*(Go - Hi)*I2[0, Go, Hi])/W - 
     (9*(3*Go - 7*W)*I2[0, Go, W])/(2*W) + (18*(-Go + Hi + W)*I2[Go, Hi, W])/W
 
QdQKSSSVVV[Hi, Hi, Go, Z, W, W] := 
    -(-8*Go^3*Hi^3 + 36*Go^2*Hi^4 - 48*Go*Hi^5 + 20*Hi^6 + 32*Go^3*Hi^2*W - 
        144*Go^2*Hi^3*W + 192*Go*Hi^4*W - 80*Hi^5*W - 16*Go*Hi^4*Z + 20*Hi^5*Z + 
        64*Go*Hi^3*W*Z - 80*Hi^4*W*Z - 192*Go*Hi^2*W^2*Z - 496*Hi^3*W^2*Z + 
        768*Go*Hi*W^3*Z + 1669*Hi^2*W^3*Z - 468*Hi*W^4*Z - 28*Hi^4*Z^2 + 
        112*Hi^3*W*Z^2 + 44*Hi^2*W^2*Z^2 + 400*Hi*W^3*Z^2 - 576*W^4*Z^2)/
      (8*Hi*(Hi - 4*W)*W^2*Z) - (Hi*(-2*Go^3 + 9*Go^2*Hi - 12*Go*Hi^2 + 5*Hi^3 - 
        4*Go*Hi*Z + 5*Hi^2*Z - 7*Hi*Z^2)*Zeta2)/(2*W^2*Z) - 
     (Hi*(-Go + Hi)*(-2*Go + 5*Hi)*A[Go])/(2*W^2*Z) + 
     ((2*Go - 5*Hi)*(Go - Hi)*Hi*A[Go]^2)/(4*Go*W^2*Z) + 
     ((2*Go^2*Hi^3 - 7*Go*Hi^4 + 5*Hi^5 - 8*Go^2*Hi^2*W + 28*Go*Hi^3*W - 
        20*Hi^4*W - 4*Go*Hi^3*Z + 5*Hi^4*Z + 16*Go*Hi^2*W*Z - 20*Hi^3*W*Z - 
        96*Hi^2*W^2*Z + 312*Hi*W^3*Z - 7*Hi^3*Z^2 + 28*Hi^2*W*Z^2 + 
        84*Hi*W^2*Z^2 - 264*W^3*Z^2)*A[Hi])/(2*Hi*(Hi - 4*W)*W^2*Z) + 
     ((-2*Go^2 + 7*Go*Hi - 5*Hi^2 + 4*Go*Z - 5*Hi*Z + 7*Z^2)*A[Hi]^2)/(4*W^2*Z) - 
     (3*(19*Hi^2 - 28*Hi*W - 24*Hi*Z + 48*W*Z)*A[W])/(2*Hi*(Hi - 4*W)) - 
     (3*(Hi^2 - 16*Hi*W + 12*W*Z)*A[Hi]*A[W])/(Hi*(Hi - 4*W)*W) - 
     (3*(4*Hi^3 - 18*Hi^2*W + 32*Hi*W^2 - 3*Hi^2*Z + 12*Hi*W*Z - 24*W^2*Z)*A[W]^2)/
      (2*Hi*(Hi - 4*W)*W^2) + 9*A[Z] + (18*A[Go]*A[Z])/Z - 
     (18*(Hi - Z)*A[Hi]*A[Z])/(Hi*Z) + ((2*Go - 5*Hi)*(Go - Hi)*Hi*I2[0, 0, Go])/
      (2*W^2*Z) - (Hi*(2*Go^2 - 7*Go*Hi + 5*Hi^2 - 4*Go*Z - 7*Hi*Z + 2*Z^2)*
       I2[0, 0, Hi])/(2*W^2*Z) - (18*(Go - Hi)*I2[0, Go, Hi])/Z - 
     (3*(Hi - W)*(4*Hi - W - 3*Z)*I2[0, Hi, W])/W^2 + 
     (18*(Go - Hi + Z)*I2[Go, Hi, Z])/Z + 
     (3*(4*Hi^4 - 26*Hi^3*W + 64*Hi^2*W^2 - 72*Hi*W^3 - 3*Hi^3*Z + 18*Hi^2*W*Z - 
        36*Hi*W^2*Z + 24*W^3*Z)*I2[Hi, W, W])/(2*Hi*(Hi - 4*W)*W^2)
 
QdQKSSVVff[Hi, Hi, Z, Z, t, t] := 
    -((2*Hi^4*t - 8*Hi^3*t*Z + 39*Hi^3*Z^2 - 108*Hi^2*t*Z^2 - 48*Hi*t^2*Z^2 - 
        108*Hi^2*Z^3 + 240*Hi*t*Z^3 + 192*t^2*Z^3 - 48*Hi*Z^4 + 192*t*Z^4)/
       (Hi*(Hi - 4*t)*(Hi - 4*Z)*Z^2)) - (2*Hi^2*t*Zeta2)/((Hi - 4*t)*Z^2) + 
     (2*(Hi^3*t - 4*Hi^2*t*Z + 16*Hi^2*Z^2 - 52*Hi*t*Z^2 - 52*Hi*Z^3 + 160*t*Z^3)*
       A[Hi])/(Hi*(Hi - 4*t)*(Hi - 4*Z)*Z^2) - (t*A[Hi]^2)/((Hi - 4*t)*Z^2) + 
     (24*(Hi - 2*t)*A[t])/(Hi*(Hi - 4*t)) - (24*A[Hi]*A[t])/(Hi*(Hi - 4*t)) + 
     (24*A[t]^2)/(Hi*(Hi - 4*t)) + (24*(Hi - 2*Z)*A[Z])/(Hi*(Hi - 4*Z)) - 
     (24*A[Hi]*A[Z])/(Hi*(Hi - 4*Z)) + (3*(Hi^2 - 4*Hi*Z + 8*Z^2)*A[Z]^2)/
      (Hi*(Hi - 4*Z)*Z^2) - (Hi*(3*Hi - 10*t)*I2[0, 0, Hi])/((Hi - 4*t)*Z^2) + 
     (6*(Hi - Z)*I2[0, Hi, Z])/Z^2 - (12*(Hi - 2*t)*I2[Hi, t, t])/(Hi*(Hi - 4*t)) - 
     (3*(Hi - 2*Z)^3*I2[Hi, Z, Z])/(Hi*(Hi - 4*Z)*Z^2)
 
QdQKSSVVFF[Go, Go, W, zero, t, zero] := 
    (72*Go^2*t + 424*Go^2*W - 136*Go*t*W - 499*Go*W^2 - 128*t*W^2 + 171*W^3)/
      (16*(Go - W)*W) + (9*Go*t*Zeta2)/(2*W) + (9*t*A[Go]^2)/(4*Go*W) + 
     (12*A[Go]*A[t])/Go - ((18*Go^2*t + 59*Go^2*W - 98*Go*t*W - 35*Go*W^2 + 
        32*t*W^2)*A[W])/(4*Go*(Go - W)*W) - 
     (3*(3*Go^2 - 4*Go*t - 5*Go*W + 8*t*W)*A[W]^2)/(2*Go*(Go - W)*W) + 
     ((9*Go^2*t + 34*Go^2*W - 37*Go*t*W - 28*Go*W^2 + 16*t*W^2)*Abar[Go, W])/
      (2*Go*W) + (3*(3*Go^2 - 4*Go*t - 5*Go*W + 8*t*W)*A[W]*Abar[Go, W])/
      (2*Go*W) + (3*(3*Go - t)*I2[0, 0, Go])/(2*W) + 12*I2[0, Go, t] - 
     (3*(3*Go^2 - 4*Go*t - 8*Go*W + 8*t*W + 3*W^2)*I2[0, W, W])/
      (2*(Go - W)*W) + (3*(3*Go^2 - 4*Go*t - 8*Go*W + 8*t*W + 3*W^2)*
       I2bar[Go, W, 0, W])/(2*W)
 
QdQKSSVVFF[Hi, Hi, Z, Z, t, t] := 
    (32*Hi^5*t - 112*Hi^4*t^2 - 128*Hi^4*t*Z + 448*Hi^3*t^2*Z + 256*Hi^4*Z^2 - 
       1232*Hi^3*t*Z^2 + 1024*Hi^2*t^2*Z^2 + 384*Hi*t^3*Z^2 - 995*Hi^3*Z^3 + 
       4044*Hi^2*t*Z^3 - 1024*Hi*t^2*Z^3 - 1536*t^3*Z^3 + 460*Hi^2*Z^4 - 
       1072*Hi*t*Z^4 - 3072*t^2*Z^4)/(8*Hi*(Hi - 4*t)*(Hi - 4*Z)*Z^2) + 
     (2*Hi^2*(2*Hi - 7*t)*t*Zeta2)/((Hi - 4*t)*Z^2) - 
     (2*(2*Hi^4*t - 7*Hi^3*t^2 - 8*Hi^3*t*Z + 28*Hi^2*t^2*Z + 10*Hi^3*Z^2 - 
        60*Hi^2*t*Z^2 + 92*Hi*t^2*Z^2 - 34*Hi^2*Z^3 + 192*Hi*t*Z^3 - 272*t^2*Z^3)*
       A[Hi])/(Hi*(Hi - 4*t)*(Hi - 4*Z)*Z^2) + ((2*Hi - 7*t)*t*A[Hi]^2)/
      ((Hi - 4*t)*Z^2) - (48*t^2*A[t])/(Hi*(Hi - 4*t)) + 
     (24*(Hi - 3*t)*A[Hi]*A[t])/(Hi*(Hi - 4*t)) - (12*(Hi - 2*t)*A[t]^2)/
      (Hi*(Hi - 4*t)) - ((7*Hi^2 - 96*Hi*t + 20*Hi*Z + 192*t*Z)*A[Z])/
      (2*Hi*(Hi - 4*Z)) - ((Hi^2 - 16*Hi*Z + 48*t*Z)*A[Hi]*A[Z])/(Hi*(Hi - 4*Z)*Z) - 
     ((2*Hi^3 - 6*Hi^2*t - 9*Hi^2*Z + 24*Hi*t*Z + 16*Hi*Z^2 - 48*t*Z^2)*A[Z]^2)/
      (Hi*(Hi - 4*Z)*Z^2) + (2*Hi*(Hi^2 - 5*Hi*t + 5*t^2)*I2[0, 0, Hi])/
      ((Hi - 4*t)*Z^2) - ((Hi - Z)*(4*Hi - 12*t - Z)*I2[0, Hi, Z])/Z^2 + 
     (12*(Hi^2 - 4*Hi*t + 2*t^2)*I2[Hi, t, t])/(Hi*(Hi - 4*t)) + 
     ((2*Hi^4 - 6*Hi^3*t - 13*Hi^3*Z + 36*Hi^2*t*Z + 32*Hi^2*Z^2 - 72*Hi*t*Z^2 - 
        36*Hi*Z^3 + 48*t*Z^3)*I2[Hi, Z, Z])/(Hi*(Hi - 4*Z)*Z^2)
 
QdQKSSVVFF[Go, Go, W, Z, t, zero] := 
    -(-32*Go^4*t + 64*Go^3*t*W - 32*Go^2*t*W^2 + 64*Go^3*t*Z - 512*Go^3*W*Z + 
        272*Go^2*t*W*Z + 995*Go^2*W^2*Z - 32*Go*t*W^2*Z - 646*Go*W^3*Z - 
        176*t*W^3*Z + 163*W^4*Z - 32*Go^2*t*Z^2 + 995*Go^2*W*Z^2 - 
        32*Go*t*W*Z^2 + 372*Go*W^2*Z^2 - 416*t*W^2*Z^2 - 163*W^3*Z^2 - 
        646*Go*W*Z^3 - 176*t*W*Z^3 - 163*W^2*Z^3 + 163*W*Z^4)/
      (16*W*Z*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2)) + 
     (2*Go^2*t*Zeta2)/(W*Z) - (2*(Go^4*t - 2*Go^3*t*W + Go^2*t*W^2 - 
        2*Go^3*t*Z + 10*Go^3*W*Z - 12*Go^2*t*W*Z - 17*Go^2*W^2*Z + 
        14*Go*t*W^2*Z + 7*Go*W^3*Z - 4*t*W^3*Z + Go^2*t*Z^2 - 17*Go^2*W*Z^2 + 
        14*Go*t*W*Z^2 - 14*Go*W^2*Z^2 + 8*t*W^2*Z^2 + 7*Go*W*Z^3 - 4*t*W*Z^3)*
       A[Go])/(Go*W*Z*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2)) + 
     (t*A[Go]^2)/(W*Z) + (12*A[Go]*A[t])/Go - 
     ((7*Go^2 - 48*Go*t + 10*Go*W + 48*t*W - 17*W^2 + 10*Go*Z + 48*t*Z + 
        34*W*Z - 17*Z^2)*A[W])/(4*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + 
        Z^2)) - ((Go^3 - 14*Go^2*W + 24*Go*t*W + 13*Go*W^2 - 24*t*W^2 - 
        2*Go^2*Z - 14*Go*W*Z + 24*t*W*Z + Go*Z^2)*A[Go]*A[W])/
      (2*Go*W*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2)) - 
     ((7*Go^2 - 48*Go*t + 10*Go*W + 48*t*W - 17*W^2 + 10*Go*Z + 48*t*Z + 
        34*W*Z - 17*Z^2)*A[Z])/(4*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + 
        Z^2)) - ((Go^3 - 2*Go^2*W + Go*W^2 - 14*Go^2*Z + 24*Go*t*Z - 
        14*Go*W*Z + 24*t*W*Z + 13*Go*Z^2 - 24*t*Z^2)*A[Go]*A[Z])/
      (2*Go*Z*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2)) + 
     ((-4*Go^3 + 6*Go^2*t + 9*Go^2*W - 12*Go*t*W - 6*Go*W^2 + 6*t*W^2 + W^3 + 
        9*Go^2*Z - 12*Go*t*Z - 20*Go*W*Z + 36*t*W*Z - W^2*Z - 6*Go*Z^2 + 
        6*t*Z^2 - W*Z^2 + Z^3)*A[W]*A[Z])/(2*W*Z*(Go^2 - 2*Go*W + W^2 - 
        2*Go*Z - 2*W*Z + Z^2)) + ((-t + Z)*(12*Go^2 - 10*Go*t - 11*Go*Z + 
        6*t*Z)*I2[0, 0, 0])/(24*Go*W*Z) + (Go*(2*Go - t)*I2[0, 0, Go])/
      (W*Z) + 12*I2[0, Go, t] - ((Go - W)*(4*Go - 6*t - W)*I2[0, Go, W])/
      (2*W*Z) - ((Go - Z)*(4*Go - 6*t - Z)*I2[0, Go, Z])/(2*W*Z) + 
     ((4*Go^4 - 6*Go^3*t - 13*Go^3*W + 18*Go^2*t*W + 15*Go^2*W^2 - 
        18*Go*t*W^2 - 7*Go*W^3 + 6*t*W^3 + W^4 - 13*Go^3*Z + 18*Go^2*t*Z + 
        34*Go^2*W*Z - 36*Go*t*W*Z - 29*Go*W^2*Z + 18*t*W^2*Z + 8*W^3*Z + 
        15*Go^2*Z^2 - 18*Go*t*Z^2 - 29*Go*W*Z^2 + 18*t*W*Z^2 - 18*W^2*Z^2 - 
        7*Go*Z^3 + 6*t*Z^3 + 8*W*Z^3 + Z^4)*I2[Go, W, Z])/
      (2*W*Z*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2))
 
QdQKSSVVVV[Hi, Hi, Z, Z, Z, Z] := 
    -(5*Hi^6 - 20*Hi^5*Z + 4*Hi^4*Z^2 - 40*Hi^3*Z^3 - 154*Hi^2*Z^4 + 40*Hi*Z^5 + 
        576*Z^6)/(4*Hi*(Hi - 4*Z)*Z^4) - 
     (Hi^2*(5*Hi^3 - 20*Hi^2*Z + 4*Hi*Z^2 - 40*Z^3)*Zeta2)/(4*(Hi - 4*Z)*Z^4) + 
     ((5*Hi^5 - 20*Hi^4*Z + 4*Hi^3*Z^2 - 40*Hi^2*Z^3 - 240*Hi*Z^4 + 672*Z^5)*A[Hi])/
      (4*Hi*(Hi - 4*Z)*Z^4) - ((5*Hi^3 - 20*Hi^2*Z + 4*Hi*Z^2 - 40*Z^3)*A[Hi]^2)/
      (8*(Hi - 4*Z)*Z^4) - (72*(Hi - 2*Z)*A[Z])/(Hi*(Hi - 4*Z)) + 
     (72*A[Hi]*A[Z])/(Hi*(Hi - 4*Z)) - (9*(Hi^2 - 4*Hi*Z + 8*Z^2)*A[Z]^2)/
      (Hi*(Hi - 4*Z)*Z^2) - (Hi*(Hi - 2*Z)*(5*Hi^2 - 10*Hi*Z - 52*Z^2)*I2[0, 0, Hi])/
      (4*(Hi - 4*Z)*Z^4) - (18*(Hi - Z)*I2[0, Hi, Z])/Z^2 + 
     (9*(Hi - 2*Z)^3*I2[Hi, Z, Z])/(Hi*(Hi - 4*Z)*Z^2)
 
QdQKSSVVVV[Go, Go, W, zero, W, zero] := 
    -(27*Go^3 - 91*Go*W^2 - 98*W^3)/(4*(Go - W)*W^2) - 
     (9*Go*(3*Go^2 - 5*W^2)*Zeta2)/(4*(Go - W)*W^2) - 
     (9*(3*Go^2 - 5*W^2)*A[Go]^2)/(8*Go*(Go - W)*W^2) + 
     (3*(9*Go^3 - 95*Go*W^2 + 32*W^3)*A[W])/(4*Go*(Go - W)*W^2) - 
     (18*(Go - 2*W)*A[W]^2)/(Go*(Go - W)*W) - 
     (3*(9*Go^3 - 71*Go*W^2 + 32*W^3)*Abar[Go, W])/(4*Go*W^2) + 
     (18*(Go - 2*W)*A[W]*Abar[Go, W])/(Go*W) - 
     (9*(3*Go^2 - 8*Go*W + 3*W^2)*I2[0, 0, W])/(4*(Go - W)*W^2) - 
     (18*(Go - 2*W)*I2[0, W, W])/((Go - W)*W) + 
     (9*(3*Go^2 - 8*Go*W + 3*W^2)*I2bar[Go, W, 0, 0])/(4*W^2) + 
     (18*(Go - 2*W)*I2bar[Go, W, 0, W])/W
 
QdQKSSVVVV[Go, Go, W, Z, W, zero] := 
    -(-12*Go^6 + 30*Go^5*W - 15*Go^4*W^2 - 12*Go^3*W^3 + 9*Go^2*W^4 + 
        24*Go^5*Z + 9*Go^4*W*Z + 97*Go^3*W^2*Z - 147*Go^2*W^3*Z - 
        111*Go*W^4*Z + 116*W^5*Z - 12*Go^4*Z^2 + 30*Go^3*W*Z^2 - 
        29*Go^2*W^2*Z^2 - 330*Go*W^3*Z^2 + 56*W^4*Z^2 - 21*Go^2*W*Z^3 - 
        23*Go*W^2*Z^3 + 116*W^3*Z^3)/(4*W^2*(-Go + W)*Z*
       (Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2)) - 
     (3*Go*(4*Go^5 - 10*Go^4*W + 5*Go^3*W^2 + 4*Go^2*W^3 - 3*Go*W^4 - 
        8*Go^4*Z - 3*Go^3*W*Z + Go^2*W^2*Z + 21*Go*W^3*Z - 7*W^4*Z + 
        4*Go^3*Z^2 - 10*Go^2*W*Z^2 - 9*Go*W^2*Z^2 + 14*W^3*Z^2 + 7*Go*W*Z^3 - 
        7*W^2*Z^3)*Zeta2)/(4*(Go - W)*W^2*Z*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 
        2*W*Z + Z^2)) - (3*(4*Go^5 - 10*Go^4*W + 5*Go^3*W^2 + 4*Go^2*W^3 - 
        3*Go*W^4 - 8*Go^4*Z - 3*Go^3*W*Z + Go^2*W^2*Z + 21*Go*W^3*Z - 
        7*W^4*Z + 4*Go^3*Z^2 - 10*Go^2*W*Z^2 - 9*Go*W^2*Z^2 + 14*W^3*Z^2 + 
        7*Go*W*Z^3 - 7*W^2*Z^3)*A[Go]^2)/(8*Go*(Go - W)*W^2*Z*
       (Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2)) + 
     (3*(4*Go^6 - 10*Go^5*W + 5*Go^4*W^2 + 4*Go^3*W^3 - 3*Go^2*W^4 - 
        8*Go^5*Z - 3*Go^4*W*Z - 103*Go^3*W^2*Z + 261*Go^2*W^3*Z - 
        175*Go*W^4*Z + 32*W^5*Z + 4*Go^4*Z^2 - 10*Go^3*W*Z^2 + 
        151*Go^2*W^2*Z^2 + 14*Go*W^3*Z^2 - 64*W^4*Z^2 + 7*Go^2*W*Z^3 - 
        63*Go*W^2*Z^3 + 32*W^3*Z^3)*A[W])/(4*Go*(Go - W)*W^2*Z*
       (Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2)) - 
     (9*(Go^3 - 6*Go^2*W + 9*Go*W^2 - 4*W^3 - 2*Go^2*Z + 6*W^2*Z + Go*Z^2 - 
        2*W*Z^2)*A[W]^2)/(Go*(Go - W)*W*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 
        2*W*Z + Z^2)) - (18*(Go - W - Z)*A[Z])/(Go^2 - 2*Go*W + W^2 - 
       2*Go*Z - 2*W*Z + Z^2) + (18*(Go + W - Z)*A[Go]*A[Z])/
      (Go*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2)) - 
     (9*(Go^2 - 2*Go*W + W^2 - 2*Go*Z + 6*W*Z + Z^2)*A[W]*A[Z])/
      (2*W*Z*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2)) - 
     (3*(4*Go^6 - 10*Go^5*W + 5*Go^4*W^2 + 4*Go^3*W^3 - 3*Go^2*W^4 - 
        8*Go^5*Z - 3*Go^4*W*Z - 67*Go^3*W^2*Z + 189*Go^2*W^3*Z - 
        139*Go*W^4*Z + 32*W^5*Z + 4*Go^4*Z^2 - 10*Go^3*W*Z^2 + 
        103*Go^2*W^2*Z^2 + 14*Go*W^3*Z^2 - 64*W^4*Z^2 + 7*Go^2*W*Z^3 - 
        51*Go*W^2*Z^3 + 32*W^3*Z^3)*Abar[Go, W])/
      (4*Go*W^2*Z*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2)) + 
     (9*(Go^3 - 6*Go^2*W + 9*Go*W^2 - 4*W^3 - 2*Go^2*Z + 6*W^2*Z + Go*Z^2 - 
        2*W*Z^2)*A[W]*Abar[Go, W])/(Go*W*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 
        2*W*Z + Z^2)) - (3*(4*Go^5 - 16*Go^4*W + 23*Go^3*W^2 - 14*Go^2*W^3 + 
        3*Go*W^4 - 8*Go^4*Z - 3*Go^3*W*Z + 37*Go^2*W^2*Z - 27*Go*W^3*Z + 
        5*W^4*Z + 4*Go^3*Z^2 + 8*Go^2*W*Z^2 - 3*Go*W^2*Z^2 - 10*W^3*Z^2 - 
        5*Go*W*Z^3 + 5*W^2*Z^3)*I2[0, 0, W])/(4*(Go - W)*W^2*Z*
       (Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2)) - 
     (9*(Go - Z)*I2[0, Go, Z])/(2*W*Z) - 
     (9*(Go^2 - 2*Go*W + W^2 + 2*Go*Z - 4*W*Z)*I2[0, W, W])/
      (2*(Go - W)*W*Z) - (9*(-Go + W + Z)^3*I2[Go, W, Z])/
      (2*W*Z*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2)) + 
     (3*(4*Go^5 - 16*Go^4*W + 23*Go^3*W^2 - 14*Go^2*W^3 + 3*Go*W^4 - 
        8*Go^4*Z - 3*Go^3*W*Z + 37*Go^2*W^2*Z - 27*Go*W^3*Z + 5*W^4*Z + 
        4*Go^3*Z^2 + 8*Go^2*W*Z^2 - 3*Go*W^2*Z^2 - 10*W^3*Z^2 - 5*Go*W*Z^3 + 
        5*W^2*Z^3)*I2bar[Go, W, 0, 0])/(4*W^2*Z*(Go^2 - 2*Go*W + W^2 - 
        2*Go*Z - 2*W*Z + Z^2)) + (9*(Go^2 - 2*Go*W + W^2 + 2*Go*Z - 4*W*Z)*
       I2bar[Go, W, 0, W])/(2*W*Z)
 
QdQKSSVVVV[Hi, Hi, W, W, Z, Z] := 
    -(5*Hi^7 - 20*Hi^6*W + 2*Hi^5*W^2 - 20*Hi^4*W^3 - 20*Hi^6*Z + 80*Hi^5*W*Z - 
        8*Hi^4*W^2*Z + 80*Hi^3*W^3*Z + 2*Hi^5*Z^2 - 8*Hi^4*W*Z^2 - 
        154*Hi^3*W^2*Z^2 + 328*Hi^2*W^3*Z^2 + 288*Hi*W^4*Z^2 - 20*Hi^4*Z^3 + 
        80*Hi^3*W*Z^3 + 328*Hi^2*W^2*Z^3 - 160*Hi*W^3*Z^3 - 1152*W^4*Z^3 + 
        288*Hi*W^2*Z^4 - 1152*W^3*Z^4)/(4*Hi*(Hi - 4*W)*W^2*(Hi - 4*Z)*Z^2) - 
     (Hi^2*(5*Hi^4 - 20*Hi^3*W + 2*Hi^2*W^2 - 20*Hi*W^3 - 20*Hi^3*Z + 80*Hi^2*W*Z - 
        8*Hi*W^2*Z + 80*W^3*Z + 2*Hi^2*Z^2 - 8*Hi*W*Z^2 - 20*Hi*Z^3 + 80*W*Z^3)*
       Zeta2)/(4*(Hi - 4*W)*W^2*(Hi - 4*Z)*Z^2) + 
     ((5*Hi^6 - 20*Hi^5*W + 2*Hi^4*W^2 - 20*Hi^3*W^3 - 20*Hi^5*Z + 80*Hi^4*W*Z - 
        8*Hi^3*W^2*Z + 80*Hi^2*W^3*Z + 2*Hi^4*Z^2 - 8*Hi^3*W*Z^2 - 
        240*Hi^2*W^2*Z^2 + 816*Hi*W^3*Z^2 - 20*Hi^3*Z^3 + 80*Hi^2*W*Z^3 + 
        816*Hi*W^2*Z^3 - 2688*W^3*Z^3)*A[Hi])/(4*Hi*(Hi - 4*W)*W^2*(Hi - 4*Z)*
       Z^2) - ((5*Hi^4 - 20*Hi^3*W + 2*Hi^2*W^2 - 20*Hi*W^3 - 20*Hi^3*Z + 
        80*Hi^2*W*Z - 8*Hi*W^2*Z + 80*W^3*Z + 2*Hi^2*Z^2 - 8*Hi*W*Z^2 - 
        20*Hi*Z^3 + 80*W*Z^3)*A[Hi]^2)/(8*(Hi - 4*W)*W^2*(Hi - 4*Z)*Z^2) - 
     (36*(Hi - 2*W)*A[W])/(Hi*(Hi - 4*W)) + (36*A[Hi]*A[W])/(Hi*(Hi - 4*W)) - 
     (9*(Hi^2 - 4*Hi*W + 8*W^2)*A[W]^2)/(2*Hi*(Hi - 4*W)*W^2) - 
     (36*(Hi - 2*Z)*A[Z])/(Hi*(Hi - 4*Z)) + (36*A[Hi]*A[Z])/(Hi*(Hi - 4*Z)) - 
     (9*(Hi^2 - 4*Hi*Z + 8*Z^2)*A[Z]^2)/(2*Hi*(Hi - 4*Z)*Z^2) - 
     (Hi*(5*Hi^4 - 20*Hi^3*W - 16*Hi^2*W^2 + 52*Hi*W^3 - 20*Hi^3*Z + 80*Hi^2*W*Z + 
        64*Hi*W^2*Z - 208*W^3*Z - 16*Hi^2*Z^2 + 64*Hi*W*Z^2 + 52*Hi*Z^3 - 
        208*W*Z^3)*I2[0, 0, Hi])/(4*(Hi - 4*W)*W^2*(Hi - 4*Z)*Z^2) - 
     (9*(Hi - W)*I2[0, Hi, W])/W^2 - (9*(Hi - Z)*I2[0, Hi, Z])/Z^2 + 
     (9*(Hi - 2*W)^3*I2[Hi, W, W])/(2*Hi*(Hi - 4*W)*W^2) + 
     (9*(Hi - 2*Z)^3*I2[Hi, Z, Z])/(2*Hi*(Hi - 4*Z)*Z^2)
 
QdQKVVffff[zero, zero, t, t, t, t] := 72 + (24*A[t]^2)/t^2 + 
     (-48 - (48*A[t])/t)*lnbar[zero]
 
QdQKVVffff[Z, zero, t, t, t, t] := (24*(4*t + Z))/Z - (96*A[t])/Z + 
     (48*A[t]^2)/(t*Z) + (48*I2[t, t, Z])/Z
 
QdQKVVFFff[zero, zero, t, t, t, t] := (320*t)/3 - (224*A[t])/3 + 
     (32*A[t]^2)/t + (-48*t - 48*A[t])*lnbar[zero]
 
QdQKVVFFff[zero, zero, zero, zero, t, t] := (104*t)/3 - (80*A[t])/3 + 
     (8*A[t]^2)/t
 
QdQKVVFFff[Z, Z, zero, zero, t, t] := 
    (8*(16*t^2 - 41*t*Z + 13*Z^2))/(3*(4*t - Z)) + (16*t*Z*Zeta2)/(4*t - Z) - 
     (16*(2*t + Z)*A[t])/(3*(4*t - Z)) - (16*A[t]^2)/(4*t - Z) + 
     (32*(5*t - 2*Z)*A[Z])/(3*(4*t - Z)) + (16*A[t]*A[Z])/(4*t - Z) + 
     (8*t*A[Z]^2)/((4*t - Z)*Z) - (16*(3*t - Z)*I2[0, 0, Z])/(4*t - Z) - 
     (16*(3*t - Z)*I2[t, t, Z])/(4*t - Z)
 
QdQKVVFFff[Z, zero, t, t, t, t] := (-32*(-6*t^2 - 7*t*Z + Z^2))/(3*Z) - 
     (32*(6*t + Z)*A[t])/(3*Z) + (32*A[t]^2)/Z - (8*(6*t - Z)*A[Z])/(3*Z) - 
     (16*A[t]*A[Z])/Z - (16*(-2*t + Z)*I2[t, t, Z])/Z
 
QdQKVVFFff[Z, zero, zero, zero, t, t] := (8*(7*t - 4*Z))/3 - 
     (32*A[t])/3 + (8*A[Z])/3 - 8*I2[0, 0, Z] - 8*I2[t, t, Z]
 
QdQKVVFFFF[zero, zero, zero, zero, zero, zero] := 0
 
QdQKVVFFFF[zero, zero, t, t, t, t] := 4*t^2 - 112*t*A[t] + 24*A[t]^2 + 
     (-48*t^2 - 48*t*A[t])*lnbar[zero]
 
QdQKVVFFFF[W, W, t, zero, t, zero] := 
    (4*(-t^4 - t^3*W - 4*t^2*W^2 - 6*t*W^3 + 4*W^4))/W^2 - 
     (4*t^4*Zeta2)/W^2 + (4*t*(t^2 + 2*t*W - 2*W^2)*A[t])/W^2 - 
     (2*t^2*A[t]^2)/W^2 - (4*(3*t^2 - 16*t*W + 8*W^2)*A[W])/(3*W) + 
     (4*(-t^2 - 4*t*W + 4*W^2)*A[t]*A[W])/W^2 + 
     (4*(-t^3 - t^2*W - 4*t*W^2 + 4*W^3)*I2[0, t, W])/W^2
 
QdQKVVFFFF[W, W, t, zero, zero, zero] := 3*t^2 + 4*t*W + 8*W^2 + 
     8*(2*t - W)*W*Zeta2 - 4*(t + 2*W)*A[t] + (4*W*A[t]^2)/t + 
     (8*(t - W)*A[W])/3 + 8*A[t]*A[W] + (4*(t - W)*A[W]^2)/W + 
     8*W*I2[0, 0, t] + 8*W*I2[0, t, W]
 
QdQKVVFFFF[zero, zero, t, t, zero, zero] := 14*t^2 - 8*t*A[t]
 
QdQKVVFFFF[Z, Z, t, t, zero, zero] := 
    (2*(12*t^3 - 39*t^2*Z + 36*t*Z^2 - 8*Z^3))/(4*t - Z) + 
     (16*t*(3*t - Z)*Z*Zeta2)/(4*t - Z) + (8*t*Z*A[t])/(4*t - Z) - 
     (8*(2*t - Z)*A[t]^2)/(4*t - Z) + (16*(5*t - 2*Z)*(2*t - Z)*A[Z])/
      (3*(4*t - Z)) + (16*(3*t - Z)*A[t]*A[Z])/(4*t - Z) + 
     (8*t*(3*t - Z)*A[Z]^2)/((4*t - Z)*Z) - 
     (8*(2*t^2 - 4*t*Z + Z^2)*I2[0, 0, Z])/(4*t - Z) - 
     (8*(2*t^2 - 4*t*Z + Z^2)*I2[t, t, Z])/(4*t - Z)
 
QdQKVVFFFF[Z, zero, zero, zero, zero, zero] := 
    (-32*Z^2)/27 - (16*Z^2*Zeta2)/3 + (32*Z*A[Z])/9 - (8*A[Z]^2)/3
 
QdQKVVFFFF[Z, zero, t, t, t, t] := 
    (4*(216*t^3 + 63*t^2*Z - 216*t*Z^2 + 28*Z^3))/(27*Z) - 
     (16*t*(6*t + Z)*A[t])/(3*Z) + (16*(3*t - Z)*A[t]^2)/(3*Z) - 
     (16*(3*t - Z)*(6*t - Z)*A[Z])/(9*Z) - (32*(3*t - Z)*A[t]*A[Z])/(3*Z) + 
     (16*(t - Z)*(3*t - Z)*I2[t, t, Z])/(3*Z)
 
QdQKVVFFFF[Z, zero, t, t, zero, zero] := 
    (2*(117*t^2 - 144*t*Z + 56*Z^2))/27 + (16*t*Z*Zeta2)/3 - (8*t*A[t])/3 - 
     (8*A[t]^2)/3 + (8*(3*t - 2*Z)*A[Z])/9 + (16*A[t]*A[Z])/3 + 
     (8*t*A[Z]^2)/(3*Z) - (8*(t - Z)*I2[0, 0, Z])/3 - 
     (8*(t - Z)*I2[t, t, Z])/3
 
QdQKVVSSff[zero, zero, Go, Go, t, t] := 
    (-4*(-3*Go^2 + 36*Go*t + 13*t^2))/(3*t) - (4*(Go + 3*t)*A[Go])/t + 
     (2*(Go - 3*t)*A[Go]^2)/(Go*t) + (4*(-3*Go + 7*t)*A[t])/(3*t) + 
     (2*(Go + t)*A[t]^2)/t^2 + (2*(Go + 3*t)*I2[0, Go, Go])/t + 
     (2*(Go + 3*t)*I2[0, t, t])/t
 
QdQKVVSSff[Z, Z, Go, Hi, t, t] := 
    (4*(12*Go^2*t + 24*Go*Hi*t + 12*Hi^2*t - 3*Go^2*Z - 6*Go*Hi*Z - 3*Hi^2*Z + 
        36*Go*t*Z + 36*Hi*t*Z + 52*t^2*Z - 9*Go*Z^2 - 9*Hi*Z^2 - 44*t*Z^2 + 
        10*Z^3))/(3*Z*(-4*t + Z)) + (8*Go*A[Go])/Z + (8*Hi*A[Hi])/Z - 
     (8*A[Go]*A[Hi])/Z + (16*(7*t - Z)*A[t])/(3*(4*t - Z)) + 
     (8*A[t]^2)/(4*t - Z) - (4*(-12*Go*t - 12*Hi*t + 3*Go*Z + 3*Hi*Z - 2*t*Z + 
        2*Z^2)*A[Z])/(3*Z*(-4*t + Z)) - (4*(Go - Hi + Z)*A[Go]*A[Z])/Z^2 - 
     (4*(-Go + Hi + Z)*A[Hi]*A[Z])/Z^2 - (8*A[t]*A[Z])/(4*t - Z) + 
     (4*(Go - Hi)^2*I2[0, Go, Hi])/Z^2 + 
     (4*(-Go^2 + 2*Go*Hi - Hi^2 - Go*Z - Hi*Z + 2*Z^2)*I2[Go, Hi, Z])/Z^2 + 
     (8*(3*t - Z)*I2[t, t, Z])/(4*t - Z)
 
QdQKVVSSff[Z, zero, Go, Go, t, t] := 
    (4*(24*Go*t - 6*Go*Z - 16*t*Z + Z^2))/(3*Z) + 24*A[Go] - 
     (8*(12*Go - 5*Z)*A[t])/(3*Z) + (16*Go*A[t]^2)/(t*Z) - 
     (8*(6*Go - Z)*A[Z])/(3*Z) - (16*A[Go]*A[Z])/Z + 
     (16*Go*I2[0, Go, Go])/Z + (16*Go*I2[0, t, t])/Z + 
     (4*(-4*Go + Z)*I2[Go, Go, Z])/Z + 4*I2[t, t, Z]
 
QdQKVVSSFF[zero, zero, Go, Go, zero, zero] := 
    (-83*Go^2)/3 + (52*Go*A[Go])/3 - 4*A[Go]^2
 
QdQKVVSSFF[zero, zero, Go, Go, t, t] := 
    (-47*Go^2 - 264*Go*t - 15*t^2)/3 + (4*(4*Go - 39*t)*A[Go])/3 + 
     (2*(Go - 5*t)*A[Go]^2)/Go - 12*Go*A[t] + (2*(3*Go + t)*A[t]^2)/t + 
     2*(3*Go + t)*I2[0, Go, Go] + 2*(3*Go + t)*I2[0, t, t]
 
QdQKVVSSFF[W, W, Go, Go, t, zero] := 
    -(48*Go^2*t + 70*Go^2*W + 192*Go*t*W + 15*t^2*W - 80*Go*W^2 - 72*t*W^2 + 
        40*W^3)/(6*W) - (4*(-6*Go*t - Go*W + 18*t*W + 2*W^2)*A[Go])/(3*W) - 
     (4*(t - W)*A[Go]^2)/W + 2*t*A[t] + (4*(-3*Go*t + 6*Go*W - t*W + W^2)*
       A[W])/(3*W) - (4*(t - 2*W)*A[Go]*A[W])/W - 4*A[t]*A[W] - 
     4*W*I2[0, t, W] - (4*(Go*t - 2*Go*W - t*W + W^2)*I2[Go, Go, W])/W
 
QdQKVVSSFF[Z, Z, Go, Hi, zero, zero] := 
    (-31*Go^2 - 8*Go*Hi - 31*Hi^2 + 64*Go*Z + 64*Hi*Z - 40*Z^2)/6 + 
     4*(Go + Hi)*Z*Zeta2 + (2*(Go - 2*Z)*A[Go])/3 + (2*(Hi - 2*Z)*A[Hi])/3 + 
     4*A[Go]*A[Hi] + (4*Z*A[Z])/3 + 4*A[Go]*A[Z] + 4*A[Hi]*A[Z] + 
     (2*(Go + Hi)*A[Z]^2)/Z + 4*(Go + Hi - Z)*I2[0, 0, Z] + 
     4*(Go + Hi - Z)*I2[Go, Hi, Z]
 
QdQKVVSSFF[W, W, Go, Hi, t, zero] := 
    -(12*Go^2*t + 24*Go*Hi*t + 12*Hi^2*t + 31*Go^2*W + 8*Go*Hi*W + 31*Hi^2*W + 
        96*Go*t*W + 96*Hi*t*W + 15*t^2*W - 40*Go*W^2 - 40*Hi*W^2 - 72*t*W^2 + 
        40*W^3)/(6*W) - (2*(-6*Go*t - Go*W + 18*t*W + 2*W^2)*A[Go])/(3*W) - 
     (2*(-6*Hi*t - Hi*W + 18*t*W + 2*W^2)*A[Hi])/(3*W) - 
     (4*(t - W)*A[Go]*A[Hi])/W + 2*t*A[t] + 
     (2*(-3*Go*t - 3*Hi*t + 6*Go*W + 6*Hi*W - 2*t*W + 2*W^2)*A[W])/(3*W) + 
     (2*(-(Go*t) + Hi*t - t*W + 2*W^2)*A[Go]*A[W])/W^2 + 
     (2*(Go*t - Hi*t - t*W + 2*W^2)*A[Hi]*A[W])/W^2 - 4*A[t]*A[W] + 
     (2*(Go - Hi)^2*t*I2[0, Go, Hi])/W^2 - 4*W*I2[0, t, W] - 
     (2*(Go^2*t - 2*Go*Hi*t + Hi^2*t + Go*t*W + Hi*t*W - 2*Go*W^2 - 2*Hi*W^2 - 
        2*t*W^2 + 2*W^3)*I2[Go, Hi, W])/W^2
 
QdQKVVSSFF[Z, zero, Go, Go, zero, zero] := 
    (-459*Go^2 + 252*Go*Z - 32*Z^2)/27 + (16*Go*Z*Zeta2)/3 + 
     (4*(5*Go - 4*Z)*A[Go])/3 + (4*A[Go]^2)/3 - (4*Z*A[Z])/9 + 
     (16*A[Go]*A[Z])/3 + (8*Go*A[Z]^2)/(3*Z) + (4*(4*Go - Z)*I2[0, 0, Z])/3 + 
     (4*(4*Go - Z)*I2[Go, Go, Z])/3
 
QdQKVVSSFF[Z, zero, Go, Go, t, t] := 
    -(576*Go^2*t - 288*Go*t^2 + 459*Go^2*Z + 1296*Go*t*Z + 171*t^2*Z - 
        108*Go*Z^2 - 324*t*Z^2 + 32*Z^3)/(27*Z) - 
     (4*(-16*Go*t - 5*Go*Z + 18*t*Z + 4*Z^2)*A[Go])/(3*Z) - 
     (4*(8*t - Z)*A[Go]^2)/(3*Z) - (4*t*(8*Go - Z)*A[t])/(3*Z) + 
     (4*(4*Go + Z)*A[t]^2)/(3*Z) - (4*(36*Go*t - 12*Go*Z + Z^2)*A[Z])/(9*Z) - 
     (16*(3*t - Z)*A[Go]*A[Z])/(3*Z) - (8*A[t]*A[Z])/3 + 
     (16*Go*t*I2[0, Go, Go])/(3*Z) + (16*Go*t*I2[0, t, t])/(3*Z) + 
     (4*(4*Go - Z)*(-3*t + Z)*I2[Go, Go, Z])/(3*Z) + (4*(t - Z)*I2[t, t, Z])/3
 
QdQKVVSSSS[zero, zero, Go, Go, Go, Go] := 
    (161*Go^2)/3 - (316*Go*A[Go])/3 - 20*A[Go]^2
 
QdQKVVSSSS[Z, Z, Go, Go, Go, Hi] := 
    (287*Go^2 + 104*Go*Hi + 61*Hi^2 - 48*Go*Z - 16*Hi*Z + 8*Z^2)/12 + 
     (-47*Go - 20*Hi + 14*Z)*A[Go] - 14*A[Go]^2 + ((-60*Go - 7*Hi + 14*Z)*A[Hi])/
      3 - 14*A[Go]*A[Hi] - (2*(9*Go + 3*Hi - 2*Z)*A[Z])/3 - 6*A[Go]*A[Z] - 
     2*A[Hi]*A[Z] - 2*(2*Go - Z)*I2[Go, Go, Z] - 2*(Go + Hi - Z)*I2[Go, Hi, Z]
 
QdQKVVSSSS[Z, Z, Go, Hi, Go, Hi] := 
    (73*Go^2 + 80*Go*Hi + 73*Hi^2 - 16*Go*Z - 16*Hi*Z + 4*Z^2)/6 - 
     (2*(37*Go + 30*Hi - 14*Z)*A[Go])/3 - 6*A[Go]^2 - 
     (2*(30*Go + 37*Hi - 14*Z)*A[Hi])/3 - 16*A[Go]*A[Hi] - 6*A[Hi]^2 - 
     (4*(3*Go + 3*Hi - Z)*A[Z])/3 - 4*A[Go]*A[Z] - 4*A[Hi]*A[Z] - 
     4*(Go + Hi - Z)*I2[Go, Hi, Z]
 
QdQKVVSSSS[Z, zero, Go, Go, Go, Go] := (1161*Go^2 - 14*Z^2)/27 - 
     (4*(71*Go - 10*Z)*A[Go])/3 - (76*A[Go]^2)/3 - (8*(6*Go - Z)*A[Z])/9 - 
     (16*A[Go]*A[Z])/3 - (4*(4*Go - Z)*I2[Go, Go, Z])/3
 
QdQKVVSSVS[Z, Z, Go, Go, Z, Hi] := 
    (288*Go^2*Hi - 1152*Go^2*Z + 432*Go*Hi*Z + 200*Hi^2*Z - 1728*Go*Z^2 - 
       633*Hi*Z^2 - 92*Z^3)/(48*(Hi - 4*Z)*Z) - (6*Go*A[Go])/Z + 
     (3*A[Go]^2)/Z - ((-12*Go*Hi + 48*Go*Z + 11*Hi*Z - 28*Z^2)*A[Z])/
      (4*(Hi - 4*Z)*Z) + (3*A[Go]*A[Z])/Z - (Hi*A[Z]^2)/(2*(Hi - 4*Z)*Z) - 
     (2*(5*Hi - 17*Z)*A[4*Z])/(3*(Hi - 4*Z)) + (Hi*A[Z]*A[4*Z])/
      (2*(Hi - 4*Z)*Z) + (2*(5*Hi - 17*Z)*Abar[Hi, 4*Z])/3 - 
     (Hi*A[Z]*Abar[Hi, 4*Z])/(2*Z) + ((-Hi + Z)*I2[0, Hi, Z])/(2*Z) - 
     (3*(-Go + Z)*I2[Go, Go, Z])/Z + ((Hi^2 - 8*Hi*Z + 20*Z^2)*I2[Z, Z, 4*Z])/
      (2*(Hi - 4*Z)*Z) - ((Hi^2 - 8*Hi*Z + 20*Z^2)*I2bar[Hi, 4*Z, Z, Z])/(2*Z)
 
QdQKVVSSVS[zero, zero, Go, Go, W, Go] := 
    (24*Go^2 + 1352*Go*W + 239*W^2)/(48*W) + (Go^2*Zeta2)/(2*W) - 
     ((3*Go + 20*W)*A[Go])/(6*W) + ((Go + 18*W)*A[Go]^2)/(4*Go*W) - 
     (11*A[W])/4 + (A[Go]*A[W])/(2*W) + ((Go - 3*W)*I2[0, Go, W])/(2*W)
 
QdQKVVSSVS[Z, Z, Go, Hi, Z, Hi] := 
    (72*Go^2*Hi + 144*Go*Hi^2 + 72*Hi^3 - 288*Go^2*Z - 360*Go*Hi*Z + 128*Hi^2*Z - 
       864*Go*Z^2 - 1497*Hi*Z^2 - 92*Z^3)/(48*(Hi - 4*Z)*Z) - (3*Go*A[Go])/Z - 
     ((9*Hi^2 - 26*Hi*Z - 34*Z^2)*A[Hi])/(3*(Hi - 4*Z)*Z) + (3*A[Go]*A[Hi])/Z + 
     ((6*Go*Hi + 6*Hi^2 - 24*Go*Z - 35*Hi*Z + 28*Z^2)*A[Z])/(4*(Hi - 4*Z)*Z) + 
     (3*(Go - Hi + Z)*A[Go]*A[Z])/(2*Z^2) + 
     ((-3*Go*Hi + 3*Hi^2 + 12*Go*Z - 8*Hi*Z - 12*Z^2)*A[Hi]*A[Z])/
      (2*(Hi - 4*Z)*Z^2) - (Hi*A[Z]^2)/(2*(Hi - 4*Z)*Z) - 
     (3*(Go - Hi)^2*I2[0, Go, Hi])/(2*Z^2) + ((-Hi + Z)*I2[0, Hi, Z])/(2*Z) - 
     (3*(-Go^2 + 2*Go*Hi - Hi^2 - Go*Z - Hi*Z + 2*Z^2)*I2[Go, Hi, Z])/(2*Z^2) + 
     ((Hi^2 - 8*Hi*Z + 20*Z^2)*I2[Hi, Z, Z])/(2*(Hi - 4*Z)*Z)
 
QdQKVVSSVS[Z, Z, Go, Hi, W, Go] := 
    -(-72*Go^4 - 144*Go^3*Hi - 72*Go^2*Hi^2 + 144*Go^3*W + 288*Go^2*Hi*W + 
        144*Go*Hi^2*W - 72*Go^2*W^2 - 144*Go*Hi*W^2 - 72*Hi^2*W^2 - 272*Go^3*Z + 
        72*Go^2*Hi*Z + 144*Go*Hi^2*Z + 737*Go^2*W*Z + 720*Go*Hi*W*Z + 
        144*Hi^2*W*Z + 62*Go*W^2*Z - 216*Hi*W^2*Z - 239*W^3*Z + 832*Go^2*Z^2 + 
        288*Go*Hi*Z^2 - 72*Hi^2*Z^2 + 782*Go*W*Z^2 + 432*Hi*W*Z^2 + 
        550*W^2*Z^2 - 752*Go*Z^3 - 216*Hi*Z^3 - 575*W*Z^3 + 264*Z^4)/
      (48*Z*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2)) - 
     ((9*Go^3 - 18*Go^2*W + 9*Go*W^2 - 8*Go^2*Z - 38*Go*W*Z + 10*W^2*Z - 
        5*Go*Z^2 - 14*W*Z^2 + 4*Z^3)*A[Go])/
      (3*Z*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2)) - (3*Hi*A[Hi])/Z + 
     (3*A[Go]*A[Hi])/Z - ((11*Go^2 - 22*Go*W + 11*W^2 - 14*Go*Z - 14*W*Z + 
        3*Z^2)*A[W])/(4*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2)) + 
     ((Go^2 - 2*Go*W + W^2 - 2*Go*Z + 6*W*Z + Z^2)*A[Go]*A[W])/
      (2*W*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2)) + 
     ((3*Go^3 + 3*Go^2*Hi - 6*Go^2*W - 6*Go*Hi*W + 3*Go*W^2 + 3*Hi*W^2 - 
        6*Go^2*Z - 6*Go*Hi*Z - 6*Go*W*Z - 6*Hi*W*Z - Go*Z^2 + 3*Hi*Z^2 - 
        4*W*Z^2 + 4*Z^3)*A[Z])/(2*Z*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + 
        Z^2)) - ((-3*Go^3 + 3*Go^2*Hi + 6*Go^2*W - 6*Go*Hi*W - 3*Go*W^2 + 
        3*Hi*W^2 + 3*Go^2*Z - 6*Go*Hi*Z + 12*Go*W*Z - 6*Hi*W*Z - 3*W^2*Z - 
        Go*Z^2 + 3*Hi*Z^2 + 10*W*Z^2 + Z^3)*A[Go]*A[Z])/
      (2*Z^2*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2)) + 
     (3*(-Go + Hi + Z)*A[Hi]*A[Z])/(2*Z^2) + 
     ((-Go^2 - 2*Go*W + 3*W^2 + 2*Go*Z - 2*W*Z - Z^2)*A[W]*A[Z])/
      (2*W*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2)) - 
     (3*(Go - Hi)^2*I2[0, Go, Hi])/(2*Z^2) - ((Go - Z)*I2[0, Go, Z])/(2*W) - 
     (3*(-Go^2 + 2*Go*Hi - Hi^2 - Go*Z - Hi*Z + 2*Z^2)*I2[Go, Hi, Z])/(2*Z^2) - 
     ((-Go^3 + 5*Go^2*W - 7*Go*W^2 + 3*W^3 + 3*Go^2*Z - 10*Go*W*Z - 9*W^2*Z - 
        3*Go*Z^2 + 5*W*Z^2 + Z^3)*I2[Go, W, Z])/
      (2*W*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2))
 
QdQKVVSSVS[Z, zero, Go, Go, W, Go] := 
    (8*Go^3 + 576*Go^2*W + 328*Go*W*Z + 231*W^2*Z - 32*W*Z^2)/(48*W*Z) + 
     (Go^3*Zeta2)/(6*W*Z) - ((Go^2 + 72*Go*W + 74*W*Z)*A[Go])/(6*W*Z) + 
     ((Go + 72*W)*A[Go]^2)/(12*W*Z) - (29*A[W])/12 + (A[Go]*A[W])/(6*W) + 
     (2*(9*Go - Z)*A[Z])/(3*Z) + (37*A[Go]*A[Z])/(6*Z) - 
     ((-Go + W + Z)*A[W]*A[Z])/(6*W*Z) + ((Go - W)^2*I2[0, Go, W])/(6*W*Z) + 
     ((Go - Z)^2*I2[0, Go, Z])/(6*W*Z) + (3*(4*Go - Z)*I2[Go, Go, Z])/(2*Z) - 
     ((Go^2 - 2*Go*W + W^2 - 2*Go*Z + 10*W*Z + Z^2)*I2[Go, W, Z])/(6*W*Z)
 
QdQKVVSVff[Z, Z, Hi, Z, t, t] := 
    -((-4*Hi^4*t + Hi^4*Z + 16*Hi^3*t*Z - 4*Hi^3*Z^2 + 8*Hi^2*t*Z^2 - 
        36*Hi*t^2*Z^2 - 2*Hi^2*Z^3 - 12*Hi*t*Z^3 + 144*t^2*Z^3 + 12*Hi*Z^4 + 
        208*t*Z^4 - 88*Z^5)/((Hi - 4*Z)*Z^3*(-4*t + Z))) - (Hi^3*Zeta2)/Z^3 + 
     ((Hi^3 - 4*Hi^2*Z - 12*Z^3)*A[Hi])/((Hi - 4*Z)*Z^3) - (Hi*A[Hi]^2)/(2*Z^3) + 
     (18*(2*t - Z)*A[t])/((4*t - Z)*Z) - (18*A[t]^2)/((4*t - Z)*Z) + 
     (2*(-7*Hi*t + 4*Hi*Z + 76*t*Z - 28*Z^2)*A[Z])/((Hi - 4*Z)*Z*(-4*t + Z)) + 
     (18*A[t]*A[Z])/((4*t - Z)*Z) + ((Hi^2 - 3*Hi*Z + 8*Z^2)*A[Z]^2)/
      (Z^3*(-Hi + 4*Z)) + ((Hi + 8*Z)*A[Z]*A[4*Z])/((Hi - 4*Z)*Z^2) - 
     ((Hi + 8*Z)*A[Z]*Abar[Hi, 4*Z])/Z^2 + ((-Hi + Z)*(2*Hi + Z)*I2[0, Hi, Z])/
      Z^3 - (9*(-2*t + Z)*I2[t, t, Z])/(Z*(-4*t + Z)) + 
     ((Hi^3 - 5*Hi^2*Z + 4*Hi*Z^2 + 12*Z^3)*I2[Z, Z, 4*Z])/((Hi - 4*Z)*Z^3) - 
     ((Hi^3 - 5*Hi^2*Z + 4*Hi*Z^2 + 12*Z^3)*I2bar[Hi, 4*Z, Z, Z])/Z^3
 
QdQKVVSVff[zero, zero, Go, W, t, t] := 
    (-3*(4*Go^3 + 7*Go^2*W - 66*Go*W^2 + 7*W^3))/(4*(Go - W)^2*W) - 
     (3*Go*Zeta2)/W + (3*(2*Go^2 - Go*W - 13*W^2)*A[Go])/(2*(Go - W)^2*W) - 
     (3*A[Go]^2)/(2*Go*W) - (9*A[t]^2)/(2*t^2) - (3*(11*Go + W)*A[W])/
      (2*(Go - W)^2) - (3*(Go - 7*W)*A[Go]*A[W])/((Go - W)^2*W) + 
     (3*(-Go^2 + 4*Go*W + 3*W^2)*I2[0, Go, W])/(W*(-Go + W)^2) + 
     (21/2 + (9*A[t])/t - 9*Abar[Go, W])*lnbar[zero]
 
QdQKVVSVff[Z, zero, Go, W, t, t] := 
    -((-Go^3 + 3*Go^2*Z + 2*Go*W*Z + 18*t*W*Z + W^2*Z + 10*W*Z^2)/(W*Z^2)) + 
     (Go^2*(Go - 3*Z)*Zeta2)/(W*Z^2) - (Go*(Go - 3*Z)*A[Go])/(W*Z^2) - 
     ((-Go + 3*Z)*A[Go]^2)/(2*W*Z^2) + (18*A[t])/Z - (9*A[t]^2)/(t*Z) + 
     (2*A[W])/Z - (2*A[Go]*A[W])/(W*Z) + (2*A[Z])/Z + (A[Go]*A[Z])/Z^2 - 
     ((-Go + W + Z)*A[W]*A[Z])/(W*Z^2) + 
     ((Go^2 - 2*Go*W + W^2 - 3*Go*Z + 9*W*Z)*I2[0, Go, W])/(W*Z^2) + 
     ((-Go + Z)^2*I2[0, Go, Z])/(W*Z^2) - 
     ((Go^2 - 2*Go*W + W^2 - 2*Go*Z + 10*W*Z + Z^2)*I2[Go, W, Z])/(W*Z^2) - 
     (9*I2[t, t, Z])/Z
 
QdQKVVSVFF[W, W, Go, zero, zero, zero] := 
    ((Go - 3*W)*(2*Go + 7*W))/(3*(Go - W)) + 
     (2*(2*Go^2 - 6*Go*W + 3*W^2)*Zeta2)/(Go - W) + 
     ((2*Go - 3*W)*A[Go]^2)/(Go*(Go - W)) - (2*(5*Go - 14*W)*A[W])/
      (3*(Go - W)) - ((3*Go - W)*A[W]^2)/((Go - W)*W) + 
     (2*(5*Go - 11*W)*Abar[Go, W])/3 + 2*A[W]*Abar[Go, W] + 
     (2*(2*Go - 3*W)*I2[0, 0, W])/(Go - W) + (2*(2*Go - 3*W)*I2[0, W, W])/
      (Go - W) - 2*(2*Go - 3*W)*I2bar[Go, W, 0, 0] - 
     2*(2*Go - 3*W)*I2bar[Go, W, 0, W]
 
QdQKVVSVFF[Z, Z, Hi, Z, zero, zero] := 
    (24*Hi^3 - 248*Hi^2*Z + 603*Hi*Z^2 - 652*Z^3)/(24*(Hi - 4*Z)*Z) + 
     ((Hi - 2*Z)*(Hi^2 - 4*Hi*Z - 2*Z^2)*Zeta2)/((Hi - 4*Z)*Z) - 
     ((3*Hi^2 - 23*Hi*Z + 32*Z^2)*A[Hi])/(3*(Hi - 4*Z)*Z) + 
     ((Hi - Z)*A[Hi]^2)/(2*Hi*Z) + ((2*Hi^2 - 11*Hi*Z + 36*Z^2)*A[Z])/
      (2*(Hi - 4*Z)*Z) - (Hi*A[Hi]*A[Z])/((Hi - 4*Z)*Z) - 
     ((Hi^2 - 4*Hi*Z - 4*Z^2)*A[Z]^2)/(2*(Hi - 4*Z)*Z^2) + 
     ((Hi - Z)*I2[0, 0, Hi])/Z - ((Hi^2 - 8*Hi*Z + 20*Z^2)*I2[0, 0, Z])/
      ((Hi - 4*Z)*Z) + ((Hi - Z)*I2[0, Hi, Z])/Z - 
     ((Hi^2 - 8*Hi*Z + 20*Z^2)*I2[Hi, Z, Z])/((Hi - 4*Z)*Z)
 
QdQKVVSVFF[zero, zero, Go, W, zero, zero] := 
    -(24*Go^2 + 104*Go*W + 101*W^2)/(24*W) - (Go^2*Zeta2)/W + 
     ((3*Go + 8*W)*A[Go])/(3*W) - A[Go]^2/(2*W) + (5*A[W])/2 - 
     (A[Go]*A[W])/W + ((-Go + 3*W)*I2[0, Go, W])/W
 
QdQKVVSVFF[zero, zero, Go, W, t, t] := 
    -(24*Go^4 + 72*Go^3*t + 56*Go^3*W + 126*Go^2*t*W - 83*Go^2*W^2 - 
        1188*Go*t*W^2 - 98*Go*W^3 + 126*t*W^3 + 101*W^4)/(24*(Go - W)^2*W) - 
     (Go*(Go + 3*t)*Zeta2)/W + ((6*Go^3 + 18*Go^2*t + 4*Go^2*W - 9*Go*t*W - 
        26*Go*W^2 - 117*t*W^2 + 16*W^3)*A[Go])/(6*(Go - W)^2*W) - 
     ((Go + 3*t)*A[Go]^2)/(2*Go*W) + 18*A[t] - (9*A[t]^2)/(2*t) + 
     ((5*Go^2 - 33*Go*t - 10*Go*W - 3*t*W + 5*W^2)*A[W])/(2*(Go - W)^2) - 
     ((Go^2 + 3*Go*t - 2*Go*W - 21*t*W + W^2)*A[Go]*A[W])/((Go - W)^2*W) + 
     ((-Go^3 - 3*Go^2*t + 5*Go^2*W + 12*Go*t*W - 7*Go*W^2 + 9*t*W^2 + 3*W^3)*
       I2[0, Go, W])/(W*(-Go + W)^2) + ((21*t)/2 + 9*A[t] - 9*t*Abar[Go, W])*
      lnbar[zero]
 
QdQKVVSVFF[W, W, Go, zero, t, zero] := 
    -(9*Go^3*t - 9*Go*t^3 - 9*Go*t^2*W + 9*t^3*W + 20*Go^2*W^2 + 9*t^2*W^2 - 
        74*Go*W^3 - 45*t*W^3 + 78*W^4)/(6*(Go - W)*W^2) - 
     (3*(Go - t)*t*(Go + t)*Zeta2)/(2*W^2) - (3*t*A[Go]^2)/(4*W^2) - 
     (3*t*(t + 2*W)*A[t])/(2*W^2) + (3*t*A[t]^2)/(4*W^2) - 
     ((9*Go^2*t + 27*Go*t*W - 32*Go*W^2 - 72*t*W^2 + 56*W^3)*A[W])/
      (6*W^2*(-Go + W)) + (3*(t + 4*W)*A[t]*A[W])/(2*W^2) - 
     ((3*Go*t - 9*t*W + 4*W^2)*A[W]^2)/(2*(Go - W)*W^2) - 
     ((9*Go^2*t + 9*Go*t*W + 4*Go*W^2 - 36*t*W^2 + 8*W^3)*Abar[Go, W])/
      (6*W^2) + ((3*Go*t - 9*t*W + 4*W^2)*A[W]*Abar[Go, W])/(2*W^2) + 
     (3*(t^2 + t*W + 4*W^2)*I2[0, t, W])/(2*W^2) - 
     ((3*Go^2*t - 8*Go*W^2 - 9*t*W^2 + 12*W^3)*I2[0, W, W])/
      (2*(Go - W)*W^2) + ((3*Go^2*t - 8*Go*W^2 - 9*t*W^2 + 12*W^3)*
       I2bar[Go, W, 0, W])/(2*W^2)
 
QdQKVVSVFF[W, W, Hi, W, t, zero] := 
    -(12*Hi^4*t - 48*Hi^3*t*W - 36*Hi*t^3*W - 24*Hi^2*t*W^2 - 36*Hi*t^2*W^2 + 
        144*t^3*W^2 + 104*Hi^2*W^3 + 144*t^2*W^3 - 459*Hi*W^4 - 480*t*W^4 + 
        748*W^5)/(24*(Hi - 4*W)*W^3) + (t*(-Hi^3 + 3*t^2*W)*Zeta2)/(2*W^3) + 
     ((3*Hi^3*t - 12*Hi^2*t*W + 16*Hi*W^3 - 36*t*W^3 - 40*W^4)*A[Hi])/
      (6*(Hi - 4*W)*W^3) - (Hi*t*A[Hi]^2)/(4*W^3) - (3*t*(t + 2*W)*A[t])/
      (2*W^2) + (3*t*A[t]^2)/(4*W^2) - ((-2*Hi*t + 7*Hi*W + 32*t*W - 44*W^2)*
       A[W])/(2*(Hi - 4*W)*W) + (3*(t + 4*W)*A[t]*A[W])/(2*W^2) - 
     ((-(Hi^2*t) + 3*Hi*t*W + 2*Hi*W^2 - 8*t*W^2)*A[W]^2)/(2*W^3*(-Hi + 4*W)) - 
     ((-(Hi*t) + 2*Hi*W - 8*t*W)*A[W]*A[4*W])/(2*(Hi - 4*W)*W^2) + 
     ((-(Hi*t) + 2*Hi*W - 8*t*W)*A[W]*Abar[Hi, 4*W])/(2*W^2) - 
     ((Hi - t)*(6*Hi^2*t + 6*Hi^2*W - 9*Hi*t*W - 8*Hi*W^2 + 2*t*W^2 + 6*W^3)*
       I2[0, 0, 0])/(24*W^4) - ((-Hi + W)*(-2*Hi*t - t*W + 2*W^2)*I2[0, Hi, W])/
      (2*W^3) + (3*(t^2 + t*W + 4*W^2)*I2[0, t, W])/(2*W^2) + 
     ((Hi^3*t - 5*Hi^2*t*W - 2*Hi^2*W^2 + 4*Hi*t*W^2 + 16*Hi*W^3 + 12*t*W^3 - 
        40*W^4)*I2[Hi, W, W])/(2*(Hi - 4*W)*W^3)
 
QdQKVVSVFF[W, W, Go, Z, t, zero] := 
    (-12*Go^5*t + 24*Go^4*t*W - 12*Go^3*t*W^2 + 24*Go^4*t*Z + 36*Go^2*t^3*Z + 
       48*Go^3*t*W*Z + 36*Go^2*t^2*W*Z - 72*Go*t^3*W*Z - 104*Go^3*W^2*Z + 
       36*Go^2*t*W^2*Z - 72*Go*t^2*W^2*Z + 36*t^3*W^2*Z + 352*Go^2*W^3*Z + 
       144*Go*t*W^3*Z + 36*t^2*W^3*Z - 584*Go*W^4*Z - 204*t*W^4*Z + 
       336*W^5*Z - 12*Go^3*t*Z^2 - 72*Go*t^3*Z^2 - 36*Go^2*t*W*Z^2 - 
       72*Go*t^2*W*Z^2 - 72*t^3*W*Z^2 + 107*Go^2*W^2*Z^2 + 336*Go*t*W^2*Z^2 - 
       72*t^2*W^2*Z^2 - 262*Go*W^3*Z^2 + 132*t*W^3*Z^2 - 581*W^4*Z^2 + 
       36*t^3*Z^3 + 36*t^2*W*Z^3 + 98*Go*W^2*Z^3 + 60*t*W^2*Z^3 + 
       346*W^3*Z^3 + 12*t*W*Z^4 - 101*W^2*Z^4)/
      (24*W^2*Z*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2)) + 
     (t*(-Go^3 + 3*t^2*Z)*Zeta2)/(2*W^2*Z) - 
     ((-3*Go^4*t + 6*Go^3*t*W - 3*Go^2*t*W^2 + 6*Go^3*t*Z + 6*Go^2*t*W*Z - 
        16*Go^2*W^2*Z + 36*Go*t*W^2*Z + 8*Go*W^3*Z - 36*t*W^3*Z + 8*W^4*Z - 
        3*Go^2*t*Z^2 + 32*Go*W^2*Z^2 + 36*t*W^2*Z^2 + 8*W^3*Z^2 - 16*W^2*Z^3)*
       A[Go])/(6*W^2*Z*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2)) - 
     (Go*t*A[Go]^2)/(4*W^2*Z) - (3*t*(t + 2*W)*A[t])/(2*W^2) + 
     (3*t*A[t]^2)/(4*W^2) - (2*(-(Go^2*t) + 3*Go^2*W + 5*Go*t*W - 8*Go*W^2 - 
        4*t*W^2 + 5*W^3 + 2*Go*t*Z - 6*Go*W*Z + 5*t*W*Z - 8*W^2*Z - t*Z^2 + 
        3*W*Z^2)*A[W])/(W*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2)) + 
     ((-(Go^2*t) + 14*Go*t*W - 8*Go*W^2 - 13*t*W^2 + 8*W^3 + 2*Go*t*Z - 
        10*t*W*Z + 8*W^2*Z - t*Z^2)*A[Go]*A[W])/
      (2*W^2*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2)) + 
     (3*(t + 4*W)*A[t]*A[W])/(2*W^2) - 
     ((2*Go^2*t - 5*Go^2*W + 8*Go*t*W + 2*Go*W^2 - 10*t*W^2 + 3*W^3 - 
        4*Go*t*Z + 10*Go*W*Z + 8*t*W*Z + 2*W^2*Z + 2*t*Z^2 - 5*W*Z^2)*A[Z])/
      (2*W*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2)) - 
     ((-(Go^2*t) + Go^2*W + 2*Go*t*W - 2*Go*W^2 - t*W^2 + W^3 + 2*Go*t*Z - 
        2*Go*W*Z - 10*t*W*Z + 6*W^2*Z - t*Z^2 + W*Z^2)*A[Go]*A[Z])/
      (W*Z*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2)) + 
     ((-(Go^3*t) + 2*Go^2*W^2 + 3*Go*t*W^2 - 4*Go*W^3 - 2*t*W^3 + 2*W^4 + 
        3*Go^2*t*Z - 8*Go*t*W*Z + 4*Go*W^2*Z - 7*t*W^2*Z + 4*W^3*Z - 
        3*Go*t*Z^2 + 8*t*W*Z^2 - 6*W^2*Z^2 + t*Z^3)*A[W]*A[Z])/
      (2*W^2*Z*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2)) - 
     ((-Go + W)*(-(Go*t) - 2*t*W + 2*W^2)*I2[0, Go, W])/(2*W^2*Z) - 
     (t*(-Go + Z)^2*I2[0, Go, Z])/(2*W^2*Z) + 
     (3*(t^2 + t*W + 4*W^2)*I2[0, t, W])/(2*W^2) + 
     ((Go^4*t - Go^3*t*W - 2*Go^3*W^2 - 3*Go^2*t*W^2 + 6*Go^2*W^3 + 
        5*Go*t*W^3 - 6*Go*W^4 - 2*t*W^4 + 2*W^5 - 4*Go^3*t*Z + Go^2*t*W*Z + 
        10*Go^2*W^2*Z + 10*Go*t*W^2*Z - 20*Go*W^3*Z - 7*t*W^3*Z + 10*W^4*Z + 
        6*Go^2*t*Z^2 + Go*t*W*Z^2 - 14*Go*W^2*Z^2 + 9*t*W^2*Z^2 - 
        18*W^3*Z^2 - 4*Go*t*Z^3 - t*W*Z^3 + 6*W^2*Z^3 + t*Z^4)*I2[Go, W, Z])/
      (2*W^2*Z*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2))
 
QdQKVVSVFF[Z, zero, Go, W, zero, zero] := 
    -(16*Go^3 - 24*Go^2*Z + 104*Go*W*Z + 85*W^2*Z + 24*Go*Z^2 - 112*W*Z^2 - 
        8*Z^3)/(24*W*Z) + ((-2*Go^3 + 3*Go^2*Z - 2*Go*W*Z + W^2*Z - 
        3*Go*Z^2 + W*Z^2 + Z^3)*Zeta2)/(3*W*Z) + 
     ((2*Go^2 - 2*Go*Z + 8*W*Z + Z^2)*A[Go])/(3*W*Z) - 
     ((2*Go^2 - 2*Go*Z + Z^2)*A[Go]^2)/(6*Go*W*Z) + (11*A[W])/6 - 
     (A[Go]*A[W])/(3*W) - ((Go^2 - 2*Go*W + W^2 - 2*Go*Z + 6*W*Z + Z^2)*A[Z])/
      (3*W*Z) - (A[Go]*A[Z])/(3*Z) + ((-Go + W + Z)*A[W]*A[Z])/(3*W*Z) + 
     ((Go^2 - 2*Go*W + W^2 - 2*Go*Z + W*Z + Z^2)*A[Z]^2)/(6*W*Z^2) - 
     ((-Go + Z)^2*I2[0, 0, Go])/(3*W*Z) + 
     ((Go^2 - 2*Go*W + W^2 - 2*Go*Z + 10*W*Z + Z^2)*I2[0, 0, Z])/(3*W*Z) - 
     ((-Go + W)^2*I2[0, Go, W])/(3*W*Z) - ((-Go + Z)^2*I2[0, Go, Z])/
      (3*W*Z) + ((Go^2 - 2*Go*W + W^2 - 2*Go*Z + 10*W*Z + Z^2)*I2[Go, W, Z])/
      (3*W*Z)
 
QdQKVVSVFF[Z, zero, Go, W, t, t] := 
    -(-24*Go^3*t + 8*Go^3*Z + 72*Go^2*t*Z + 48*Go*t*W*Z + 144*t^2*W*Z + 
        24*t*W^2*Z + 88*Go*W*Z^2 + 528*t*W*Z^2 + 93*W^2*Z^2 - 104*W*Z^3)/
      (24*W*Z^2) - (Go^2*(-3*Go*t + Go*Z + 9*t*Z)*Zeta2)/(3*W*Z^2) + 
     ((-3*Go^2*t + Go^2*Z + 9*Go*t*Z + 8*W*Z^2)*A[Go])/(3*W*Z^2) - 
     ((-3*Go*t + Go*Z + 9*t*Z)*A[Go]^2)/(6*W*Z^2) + (6*t*A[t])/Z - 
     (3*A[t]^2)/Z + ((12*t + 11*Z)*A[W])/(6*Z) - ((6*t + Z)*A[Go]*A[W])/
      (3*W*Z) + ((24*t - 5*Z)*A[Z])/(3*Z) + ((3*t - Z)*A[Go]*A[Z])/(3*Z^2) + 
     (6*A[t]*A[Z])/Z - ((3*t - Z)*(-Go + W + Z)*A[W]*A[Z])/(3*W*Z^2) - 
     ((-3*Go^2*t + 6*Go*t*W - 3*t*W^2 + Go^2*Z + 9*Go*t*Z - 2*Go*W*Z - 
        27*t*W*Z + W^2*Z)*I2[0, Go, W])/(3*W*Z^2) - 
     ((Go - Z)^2*(-3*t + Z)*I2[0, Go, Z])/(3*W*Z^2) - 
     ((3*t - Z)*(Go^2 - 2*Go*W + W^2 - 2*Go*Z + 10*W*Z + Z^2)*I2[Go, W, Z])/
      (3*W*Z^2) - (3*(t - Z)*I2[t, t, Z])/Z
 
QdQKVVSVVS[Z, Z, Hi, Z, Z, Hi] := 
    (3*(2*Hi^4 - 8*Hi^3*Z - 4*Hi^2*Z^2 - 3*Hi*Z^3 - 68*Z^4))/(8*(Hi - 4*Z)*Z^3) + 
     (3*Hi^3*Zeta2)/(4*Z^3) - (3*(Hi^3 - 4*Hi^2*Z - 12*Z^3)*A[Hi])/
      (4*(Hi - 4*Z)*Z^3) + (3*Hi*A[Hi]^2)/(8*Z^3) - (3*(Hi + 20*Z)*A[Z])/
      (4*Z*(-Hi + 4*Z)) - (3*(Hi + 8*Z)*A[Hi]*A[Z])/(4*(Hi - 4*Z)*Z^2) - 
     (3*(Hi^2 - 3*Hi*Z + 8*Z^2)*A[Z]^2)/(4*Z^3*(-Hi + 4*Z)) - 
     (3*(-Hi + Z)*(2*Hi + Z)*I2[0, Hi, Z])/(4*Z^3) - 
     (3*(Hi^3 - 5*Hi^2*Z + 4*Hi*Z^2 + 12*Z^3)*I2[Z, Z, 4*Z])/(4*(Hi - 4*Z)*Z^3) + 
     (3*(Hi^3 - 5*Hi^2*Z + 4*Hi*Z^2 + 12*Z^3)*I2bar[Hi, 4*Z, Z, Z])/(4*Z^3)
 
QdQKVVSVVS[Z, Z, Go, W, Z, Hi] := 
    (-3*(Go^2*Hi^4*W - 2*Go*Hi^4*W^2 + Hi^4*W^3 + Go^5*Hi*Z - 2*Go^4*Hi*W*Z - 
        4*Go^2*Hi^3*W*Z - 2*Go*Hi^4*W*Z + Go^3*Hi*W^2*Z + 8*Go*Hi^3*W^2*Z - 
        2*Hi^4*W^2*Z - 4*Hi^3*W^3*Z - 4*Go^5*Z^2 - 2*Go^4*Hi*Z^2 + 
        8*Go^4*W*Z^2 - 4*Go^3*Hi*W*Z^2 - 2*Go^2*Hi^2*W*Z^2 + 8*Go*Hi^3*W*Z^2 + 
        Hi^4*W*Z^2 - 4*Go^3*W^2*Z^2 + 3*Go^2*Hi*W^2*Z^2 + 4*Go*Hi^2*W^2*Z^2 + 
        8*Hi^3*W^2*Z^2 - 2*Hi^2*W^3*Z^2 - Hi*W^4*Z^2 + 8*Go^4*Z^3 + Go^3*Hi*Z^3 + 
        16*Go^3*W*Z^3 - 6*Go^2*Hi*W*Z^3 + 4*Go*Hi^2*W*Z^3 - 4*Hi^3*W*Z^3 - 
        12*Go^2*W^2*Z^3 - 22*Go*Hi*W^2*Z^3 + 4*Hi^2*W^2*Z^3 - 8*Hi*W^3*Z^3 + 
        4*W^4*Z^3 - 4*Go^3*Z^4 - 16*Go^2*W*Z^4 - 6*Go*Hi*W*Z^4 - 2*Hi^2*W*Z^4 + 
        168*Go*W^2*Z^4 - 5*Hi*W^2*Z^4 - 8*W^3*Z^4 + 104*Go*W*Z^5 + 
        14*Hi*W*Z^5 + 100*W^2*Z^5 - 96*W*Z^6))/(8*W*Z^3*(-Hi + 4*Z)*
       (Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2)) + 
     (3*(Hi^3*W + Go^3*Z)*Zeta2)/(8*W*Z^3) + 
     (3*(-Go^4 + 2*Go^3*W - Go^2*W^2 + 2*Go^3*Z + 2*Go^2*W*Z - Go^2*Z^2 + 
        12*Go*W*Z^2 + 12*W^2*Z^2 - 12*W*Z^3)*A[Go])/
      (8*W*Z^2*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2)) + 
     (3*Go*A[Go]^2)/(16*W*Z^2) - (3*(Hi^3 - 4*Hi^2*Z - 12*Z^3)*A[Hi])/
      (8*(Hi - 4*Z)*Z^3) + (3*Hi*A[Hi]^2)/(16*Z^3) - 
     (3*(-Go^2 + 2*Go*W - W^2 - 4*Go*Z - 4*W*Z + 5*Z^2)*A[W])/
      (4*Z*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2)) - 
     (3*(Go^2 - 2*Go*W + W^2 - 2*Go*Z + 10*W*Z + Z^2)*A[Go]*A[W])/
      (4*W*Z*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2)) - 
     (9*(-2*Go^2 - Go*Hi + 4*Go*W - Hi*W - 2*W^2 + 8*Go*Z + Hi*Z + 8*W*Z - 
        6*Z^2)*A[Z])/(2*(Hi - 4*Z)*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + 
        Z^2)) + (3*(Go^2 - 2*Go*W + W^2 - 14*Go*Z + 10*W*Z + 13*Z^2)*A[Go]*
       A[Z])/(8*Z^2*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2)) - 
     (3*(Hi + 8*Z)*A[Hi]*A[Z])/(8*(Hi - 4*Z)*Z^2) - 
     (3*(-Go^3 + 3*Go^2*W - 3*Go*W^2 + W^3 - 8*Go*W*Z + 8*W^2*Z + 3*Go*Z^2 - 
        7*W*Z^2 - 2*Z^3)*A[W]*A[Z])/(8*W*Z^2*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 
        2*W*Z + Z^2)) - (3*(Hi^2 - 3*Hi*Z + 8*Z^2)*A[Z]^2)/(8*Z^3*(-Hi + 4*Z)) + 
     (3*(-Go + W)^2*I2[0, Go, W])/(8*W*Z^2) - 
     (3*(-Go + Z)*(Go + 2*Z)*I2[0, Go, Z])/(8*W*Z^2) - 
     (3*(-Hi + Z)*(2*Hi + Z)*I2[0, Hi, Z])/(8*Z^3) - 
     (3*(Go^4 - 4*Go^3*W + 6*Go^2*W^2 - 4*Go*W^3 + W^4 - Go^3*Z + Go^2*W*Z + 
        Go*W^2*Z - W^3*Z - 3*Go^2*Z^2 + 10*Go*W*Z^2 + 9*W^2*Z^2 + 5*Go*Z^3 - 
        7*W*Z^3 - 2*Z^4)*I2[Go, W, Z])/(8*W*Z^2*(Go^2 - 2*Go*W + W^2 - 
        2*Go*Z - 2*W*Z + Z^2)) - (3*(Hi^3 - 5*Hi^2*Z + 4*Hi*Z^2 + 12*Z^3)*
       I2[Z, Z, 4*Z])/(8*(Hi - 4*Z)*Z^3) + 
     (3*(Hi^3 - 5*Hi^2*Z + 4*Hi*Z^2 + 12*Z^3)*I2bar[Hi, 4*Z, Z, Z])/(8*Z^3)
 
QdQKVVSVVS[zero, zero, Go, W, W, Go] := 
    (9*(4*Go^3 - 11*Go^2*W - 30*Go*W^2 - 11*W^3))/(16*(Go - W)^2*W) + 
     (9*Go*Zeta2)/(4*W) - (9*(2*Go^2 - Go*W - 13*W^2)*A[Go])/
      (8*(Go - W)^2*W) + (9*A[Go]^2)/(8*Go*W) + (9*(11*Go + W)*A[W])/
      (8*(Go - W)^2) + (9*(Go - 7*W)*A[Go]*A[W])/(4*(Go - W)^2*W) + 
     (9*(Go^2 - 4*Go*W - 3*W^2)*I2[0, Go, W])/(4*(Go - W)^2*W) + 
     (-9/8 + (27*Abar[Go, W])/4)*lnbar[zero]
 
QdQKVVSVVS[W, W, Go, Z, zero, Go] := 
    (3*(-Go^6 + 3*Go^5*W - 3*Go^4*W^2 + Go^3*W^3 - Go^5*Z + 8*Go^4*W*Z - 
        Go^3*W^2*Z + 15*Go^2*W^3*Z - 50*Go*W^4*Z + 29*W^5*Z + 5*Go^4*Z^2 + 
        4*Go^3*W*Z^2 + 25*Go^2*W^2*Z^2 - 47*Go*W^3*Z^2 - 35*W^4*Z^2 - 
        3*Go^3*Z^3 + 8*Go*W^2*Z^3 + 7*W^3*Z^3 + Go*W*Z^4 - W^2*Z^4))/
      (8*W^2*(-Go + W)*Z*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2)) + 
     (3*Go^2*(Go + 3*Z)*Zeta2)/(8*W^2*Z) + (3*(Go + 3*Z)*A[Go]^2)/
      (16*W^2*Z) - (3*(-Go^5 + 3*Go^4*W - 3*Go^3*W^2 + Go^2*W^3 - Go^4*Z - 
        Go^3*W*Z + 55*Go^2*W^2*Z - 99*Go*W^3*Z + 46*W^4*Z + 5*Go^3*Z^2 + 
        21*Go^2*W*Z^2 - 6*Go*W^2*Z^2 - 68*W^3*Z^2 - 3*Go^2*Z^3 - 7*Go*W*Z^3 + 
        22*W^2*Z^3)*A[W])/(8*W^2*(-Go + W)*Z*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 
        2*W*Z + Z^2)) + (3*(2*Go^3 - 15*Go^2*W + 24*Go*W^2 - 11*W^3 - 
        4*Go^2*Z + 12*Go*W*Z + 4*W^2*Z + 2*Go*Z^2 - 5*W*Z^2)*A[W]^2)/
      (4*(Go - W)*W^2*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2)) - 
     (3*(-Go^2 - 4*Go*W + 5*W^2 + 2*Go*Z - 4*W*Z - Z^2)*A[Z])/
      (4*W*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2)) - 
     (3*(Go^2 - 2*Go*W + W^2 - 2*Go*Z + 10*W*Z + Z^2)*A[Go]*A[Z])/
      (4*W*Z*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2)) + 
     (3*(Go^3 - 3*Go*W^2 + 2*W^3 - 3*Go^2*Z + 8*Go*W*Z + 7*W^2*Z + 3*Go*Z^2 - 
        8*W*Z^2 - Z^3)*A[W]*A[Z])/(8*W^2*Z*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 
        2*W*Z + Z^2)) - (3*(-Go^5 + 3*Go^4*W - 3*Go^3*W^2 + Go^2*W^3 - 
        Go^4*Z + 3*Go^3*W*Z + 25*Go^2*W^2*Z - 51*Go*W^3*Z + 24*W^4*Z + 
        5*Go^3*Z^2 + 13*Go^2*W*Z^2 - 6*Go*W^2*Z^2 - 36*W^3*Z^2 - 3*Go^2*Z^3 - 
        3*Go*W*Z^3 + 12*W^2*Z^3)*Abar[Go, W])/
      (8*W^2*Z*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2)) + 
     (3*(-2*Go^3 + 15*Go^2*W - 24*Go*W^2 + 11*W^3 + 4*Go^2*Z - 12*Go*W*Z - 
        4*W^2*Z - 2*Go*Z^2 + 5*W*Z^2)*A[W]*Abar[Go, W])/
      (4*W^2*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2)) + 
     (3*(Go - Z)^2*I2[0, Go, Z])/(8*W^2*Z) + 
     (3*(Go^3 - 3*Go*W^2 + 2*W^3 + 3*Go^2*Z - 9*W^2*Z)*I2[0, W, W])/
      (8*(Go - W)*W^2*Z) + (3*(-Go^4 + Go^3*W + 3*Go^2*W^2 - 5*Go*W^3 + 
        2*W^4 + 4*Go^3*Z - Go^2*W*Z - 10*Go*W^2*Z + 7*W^3*Z - 6*Go^2*Z^2 - 
        Go*W*Z^2 - 9*W^2*Z^2 + 4*Go*Z^3 + W*Z^3 - Z^4)*I2[Go, W, Z])/
      (8*W^2*Z*(Go^2 - 2*Go*W + W^2 - 2*Go*Z - 2*W*Z + Z^2)) - 
     (3*(Go^3 - 3*Go*W^2 + 2*W^3 + 3*Go^2*Z - 9*W^2*Z)*I2bar[Go, W, 0, W])/
      (8*W^2*Z)
 
QdQKVVSVVS[Z, zero, Go, W, W, Go] := 
    (3*(-2*Go^3 + 6*Go^2*Z + 4*Go*W*Z + 2*W^2*Z + 11*W*Z^2))/(8*W*Z^2) - 
     (3*Go^2*(Go - 3*Z)*Zeta2)/(4*W*Z^2) + (3*Go*(Go - 3*Z)*A[Go])/
      (4*W*Z^2) - (3*(Go - 3*Z)*A[Go]^2)/(8*W*Z^2) - (3*A[W])/(2*Z) + 
     (3*A[Go]*A[W])/(2*W*Z) - (3*A[Z])/(2*Z) - (3*A[Go]*A[Z])/(4*Z^2) + 
     (3*(-Go + W + Z)*A[W]*A[Z])/(4*W*Z^2) - 
     (3*(Go^2 - 2*Go*W + W^2 - 3*Go*Z + 9*W*Z)*I2[0, Go, W])/(4*W*Z^2) - 
     (3*(Go - Z)^2*I2[0, Go, Z])/(4*W*Z^2) + 
     (3*(Go^2 - 2*Go*W + W^2 - 2*Go*Z + 10*W*Z + Z^2)*I2[Go, W, Z])/(4*W*Z^2)
 
QdQLSSSS[Hi, Hi, Hi, Hi] := -4*Hi*A[Hi] - 6*A[Hi]^2
 
QdQLSSSS[Go, Go, Go, Hi] := -2*Hi*A[Go] - (2*Hi*A[Go]^2)/Go - 2*Go*A[Hi] - 
     4*A[Go]*A[Hi]
 
QdQLSSSS[Hi, Hi, Go, Go] := -4*Go*A[Go] - 2*A[Go]^2 - (4*Go*A[Go]*A[Hi])/Hi
 
QdQLSSSS[Hi, Hi, Go, Hi] := -2*Hi*A[Go] - 2*Go*A[Hi] - 4*A[Go]*A[Hi] - 
     (2*Go*A[Hi]^2)/Hi;


==> anc/SMDeltas.anc <==
(* ----------------------------------------------------------------------
This file contains expressions for the quantities Delta_1, Delta_2, and 
Delta_3 defined in eqs. (5.92) and (5.94)-(5.97) of the paper 
"Effective potential at three loops" by Stephen P. Martin.

Note that Delta1 and Delta2 are also given explicitly in, respectively,
eqs. (4.19) and (4.20) of the paper 
"Taming the Goldstone contributions to the effective potential",
Phys.Rev. D90 (2014) no.1, 016013
e-Print: arXiv:1406.2355.
In that paper, they were called \hat\Delta_1 and \hat\Delta_2, due to a 
different notation.

The formula for Delta3 is written in terms of coefficients 
cod1, ..., codAZI2WWZ
which are given individually on lines 388 - 4942 below.

Notation in the following: 
  yt2 = (y_t)^2, 
  g32 = (g_3)^2, 
  g2 = g^2, 
  gp2 = (g')^2, 
  phi2 = phi^2,
  k = lambda,
  nG = 3 = number of fermion generations in the Standard Model,
  Zeta2 = 1.6449340668482264365...
  Zeta3 = 1.2020569031595942854...

The arguments of the basis integral functions in this file are 0 and:
  h = 2*k*phi2 = Higgs scalar squared mass - Goldstone squared mass,
  t = yt2*phi2/2 = top-quark squared mass,
  W = g2*phi2/4 = W boson squared mass,
  Z = (g2 + gp2)*phi2/4 = Z boson squared mass.

Each basis integral also has an implicit dependence on the MSbar 
renormalization scale Q.

The basis integral functions A[x], I2[x,y,z], F[w,x,y,z], Fbar[w,x,y,z],
G[v,w,x,y,z], and H[u,v,w,x,y,z] are as defined in the paper 
"Evaluation of the general 3-loop vacuum Feynman integral", by
Stephen P. Martin and David G. Robertson 
Phys.Rev. D95 (2017) no.1, 016008
arXiv:1610.07720 [hep-ph]

This file can be read into Mathematica. Note that I2 is used instead of 
I in this file, in order to not confuse Mathematica, which reserves the 
symbol I to be the square root of -1. The explicit results for I2[x,y,z] 
are given in eqs. (5.4)-(5.12) of arXiv:1610.07720.
---------------------------------------------------------------------- *)
 
Delta1 = ((3*g2^2 + 2*g2*gp2 + gp2^2)*phi2)/8 + 3*k*A[h] - 6*yt2*A[t] + 
     (3*g2*A[W])/2 + (3*(g2 + gp2)*A[Z])/4
 
Delta2 = phi2*((9*g2^4)/(32*(g2 - 2*k)) + (9*(g2 + gp2)^4)/
        (64*(g2 + gp2 - 2*k)) + ((81*g2^4 + 158*g2^3*gp2 + 110*g2^2*gp2^2 + 
          28*g2*gp2^3 + gp2^4)*k)/(16*(g2 + gp2)^2) + 2*(3*g2 + gp2)*k^2 - 
       48*k^3 + (5139*g2^4 + 2442*g2^3*gp2 - 2220*g2^2*gp2^2 - 
         1746*g2*gp2^3 - 495*gp2^4 + 144*g2^4*nG + 192*g2^3*gp2*nG + 
         128*g2^2*gp2^2*nG + 160*g2*gp2^3*nG + 80*gp2^4*nG)/
        (576*(g2 + gp2)) + ((-81*g2^2 + 138*g2*gp2 - 91*gp2^2 - 864*k^2)*yt2)/
        48 + 24*g32*yt2^2 + ((18*g2^2 + 87*g2*gp2 + 5*gp2^2)*yt2^2)/
        (6*(g2 + gp2)) + 12*k*yt2^2 + 9*yt2^3) + 
     phi2*((-3*g2*(3*g2^3 + 8*g2^2*gp2 + 2*g2*gp2^2 - 2*gp2^3)*k)/
        (8*(g2 + gp2)^2) + 12*k^3 + (-45*g2^3 - 3*g2^2*gp2 - 11*g2*gp2^2 - 
         17*gp2^3 + 72*g2^3*nG + 24*g2^2*gp2*nG + 40*g2*gp2^2*nG + 
         40*gp2^3*nG)/48 + 6*k*yt2^2)*Zeta2 + 
     ((3*(3*g2^2 + 2*g2*gp2 + gp2^2))/2 - (3*g2^3)/(16*(g2 - 2*k)) - 
       (3*(g2 + gp2)^3)/(32*(g2 + gp2 - 2*k)) - (7*(3*g2 + gp2)*k)/4 + 
       18*k^2 + 9*k*yt2 - (21*yt2^2)/2)*A[h] + (3*k*A[h]^2)/(2*phi2) + 
     (16*g32*yt2 - ((27*g2^2 + 80*g2*gp2 - 11*gp2^2)*yt2)/(3*(g2 + gp2)) + 
       12*k*yt2 - 12*yt2^2)*A[t] - (9*yt2*A[h]*A[t])/phi2 + 
     ((96*g32 + (9*g2^2 + 90*g2*gp2 + 17*gp2^2)/(3*(g2 + gp2)) + 18*k + 
        15*yt2)*A[t]^2)/phi2 + ((-3*g2^3)/(8*(g2 - 2*k)) - 
       (g2*(16*g2^2 + 14*g2*gp2 + gp2^2)*k)/(2*(g2 + gp2)^2) - 
       (g2*(-149*g2^2 - 476*g2*gp2 - 39*gp2^2 + 16*g2^2*nG + 16*g2*gp2*nG))/
        (24*(g2 + gp2)) - (21*g2*yt2)/2)*A[W] + 
     (((3*g2)/2 + (3*g2^2)/(4*(g2 - 2*k)) - 8*k)*A[h]*A[W])/phi2 + 
     ((-12*g2 + 12*yt2)*A[t]*A[W])/phi2 + 
     (((-3*g2^2)/(4*(g2 - 2*k)) + ((g2^2 - 10*g2*gp2 - 8*gp2^2)*k)/
         (g2 + gp2)^2 + (g2^2 - 46*g2*gp2 + gp2^2 + 16*g2^2*nG + 
          16*g2*gp2*nG)/(2*(g2 + gp2)))*A[W]^2)/phi2 + 
     ((-3*(g2 + gp2)^3)/(16*(g2 + gp2 - 2*k)) - 
       ((20*g2^2 + 28*g2*gp2 - gp2^2)*k)/(2*(g2 + gp2)) - 
       (-339*g2^3 + 21*g2^2*gp2 - 873*g2*gp2^2 - 369*gp2^3 + 48*g2^3*nG + 
         48*g2^2*gp2*nG + 80*g2*gp2^2*nG + 80*gp2^3*nG)/(144*(g2 + gp2)) - 
       ((63*g2^2 + 30*g2*gp2 + 95*gp2^2)*yt2)/(12*(g2 + gp2)))*A[Z] + 
     (((3*(g2 + gp2))/4 + (3*(g2 + gp2)^2)/(8*(g2 + gp2 - 2*k)) - 4*k)*A[h]*
       A[Z])/phi2 - (2*(9*g2^2 - 6*g2*gp2 + 17*gp2^2)*A[t]*A[Z])/
      (3*(g2 + gp2)*phi2) + (((15*g2^2 - 10*g2*gp2 - gp2^2)/(g2 + gp2) + 
        (6*(8*g2^2 + 8*g2*gp2 + gp2^2)*k)/(g2 + gp2)^2)*A[W]*A[Z])/phi2 + 
     (((-3*(g2 + gp2)^2)/(8*(g2 + gp2 - 2*k)) + 
        ((g2^2 + 26*g2*gp2 + 7*gp2^2)*k)/(2*(g2 + gp2)^2) + 
        (2*(3*g2^2 + 5*gp2^2)*(-1 + 2*nG))/(3*(g2 + gp2)))*A[Z]^2)/phi2 + 
     ((3*g2*k)/2 + 12*k^2)*I2[0, h, W] + ((3*(g2 + gp2)*k)/4 + 6*k^2)*
      I2[0, h, Z] + (-3*g2^2 + 3*g2*yt2 + 6*yt2^2)*I2[0, t, W] + 
     (3*(2*g2 + gp2)^3*k*I2[0, W, Z])/(2*(g2 + gp2)^2) - 15*k^2*I2[h, h, h] + 
     (-18*k*yt2 + (27*yt2^2)/2)*I2[h, t, t] + 
     ((-15*g2^2)/8 + (3*g2^3)/(16*(g2 - 2*k)) + (11*g2*k)/2 - 14*k^2)*
      I2[h, W, W] + ((-15*(g2 + gp2)^2)/16 + (3*(g2 + gp2)^3)/
        (32*(g2 + gp2 - 2*k)) + (11*(g2 + gp2)*k)/4 - 7*k^2)*I2[h, Z, Z] + 
     ((-9*g2^2 + 6*g2*gp2 - 17*gp2^2)/12 + ((9*g2^2 + 66*g2*gp2 - 7*gp2^2)*
         yt2)/(6*(g2 + gp2)))*I2[t, t, Z] + 
     ((3*g2 - gp2)*(33*g2^2 + 22*g2*gp2 + gp2^2)*I2[W, W, Z])/(8*(g2 + gp2))
 
Delta3 = 
    cod1 + 
    codZeta2*Zeta2 + 
    codZeta3*Zeta3 + 
    codAh*A[h] + 
    codZeta2Ah*Zeta2*A[h] + 
    codAhAh*A[h]^2 + 
    codAhAhAh*A[h]^3 + 
    codAt*A[t] + 
    codZeta2At*Zeta2*A[t] + 
    codAhAt*A[h]*A[t] + 
    codAhAhAt*A[h]^2*A[t] + 
    codAtAt*A[t]^2 + 
    codAhAtAt*A[h]*A[t]^2 + 
    codAtAtAt*A[t]^3 + 
    codAW*A[W] + 
    codZeta2AW*Zeta2*A[W] + 
    codAhAW*A[h]*A[W] + 
    codAhAhAW*A[h]^2*A[W] + 
    codAtAW*A[t]*A[W] + 
    codAhAtAW*A[h]*A[t]*A[W] + 
    codAtAtAW*A[t]^2*A[W] + 
    codAWAW*A[W]^2 + 
    codAhAWAW*A[h]*A[W]^2 + 
    codAtAWAW*A[t]*A[W]^2 + 
    codAWAWAW*A[W]^3 + 
    codAZ*A[Z] + 
    codZeta2AZ*Zeta2*A[Z] + 
    codAhAZ*A[h]*A[Z] + 
    codAhAhAZ*A[h]^2*A[Z] + 
    codAtAZ*A[t]*A[Z] + 
    codAhAtAZ*A[h]*A[t]*A[Z] + 
    codAtAtAZ*A[t]^2*A[Z] + 
    codAWAZ*A[W]*A[Z] + 
    codAhAWAZ*A[h]*A[W]*A[Z] + 
    codAtAWAZ*A[t]*A[W]*A[Z] + 
    codAWAWAZ*A[W]^2*A[Z] + 
    codAZAZ*A[Z]^2 + 
    codAhAZAZ*A[h]*A[Z]^2 + 
    codAtAZAZ*A[t]*A[Z]^2 + 
    codAWAZAZ*A[W]*A[Z]^2 + 
    codAZAZAZ*A[Z]^3 + 
    codFh00t*F[h, 0, 0, t] + 
    codFh00W*F[h, 0, 0, W] + 
    codFh00Z*F[h, 0, 0, Z] + 
    codFh0hW*F[h, 0, h, W] + 
    codFh0hZ*F[h, 0, h, Z] + 
    codFh0tt*F[h, 0, t, t] + 
    codFh0tW*F[h, 0, t, W] + 
    codFh0WW*F[h, 0, W, W] + 
    codFh0WZ*F[h, 0, W, Z] + 
    codFh0ZZ*F[h, 0, Z, Z] + 
    codFhhtt*F[h, h, t, t] + 
    codFhhWW*F[h, h, W, W] + 
    codFhhZZ*F[h, h, Z, Z] + 
    codFhttZ*F[h, t, t, Z] + 
    codFhWWZ*F[h, W, W, Z] + 
    codFt00W*F[t, 0, 0, W] + 
    codFt00Z*F[t, 0, 0, Z] + 
    codFt0hW*F[t, 0, h, W] + 
    codFt0tW*F[t, 0, t, W] + 
    codFt0WZ*F[t, 0, W, Z] + 
    codFthtZ*F[t, h, t, Z] + 
    codFttWW*F[t, t, W, W] + 
    codFttZZ*F[t, t, Z, Z] + 
    codFW00Z*F[W, 0, 0, Z] + 
    codFW0hh*F[W, 0, h, h] + 
    codFW0ht*F[W, 0, h, t] + 
    codFW0hZ*F[W, 0, h, Z] + 
    codFW0tt*F[W, 0, t, t] + 
    codFW0tZ*F[W, 0, t, Z] + 
    codFW0WW*F[W, 0, W, W] + 
    codFW0ZZ*F[W, 0, Z, Z] + 
    codFWhWZ*F[W, h, W, Z] + 
    codFZ0hh*F[Z, 0, h, h] + 
    codFZ0hW*F[Z, 0, h, W] + 
    codFZ0tt*F[Z, 0, t, t] + 
    codFZ0tW*F[Z, 0, t, W] + 
    codFZ0WW*F[Z, 0, W, W] + 
    codFZ0WZ*F[Z, 0, W, Z] + 
    codFZ0ZZ*F[Z, 0, Z, Z] + 
    codFZhtt*F[Z, h, t, t] + 
    codFZhWW*F[Z, h, W, W] + 
    codFbar00ht*Fbar[0, 0, h, t] + 
    codFbar00hW*Fbar[0, 0, h, W] + 
    codFbar00hZ*Fbar[0, 0, h, Z] + 
    codFbar00tW*Fbar[0, 0, t, W] + 
    codFbar00tZ*Fbar[0, 0, t, Z] + 
    codFbar00WZ*Fbar[0, 0, W, Z] + 
    codFbar0htt*Fbar[0, h, t, t] + 
    codFbar0hWW*Fbar[0, h, W, W] + 
    codFbar0ttZ*Fbar[0, t, t, Z] + 
    codFbar0WWZ*Fbar[0, W, W, Z] + 
    codG000ht*G[0, 0, 0, h, t] + 
    codG000tZ*G[0, 0, 0, t, Z] + 
    codG0ttWW*G[0, t, t, W, W] + 
    codGh000W*G[h, 0, 0, 0, W] + 
    codGh000Z*G[h, 0, 0, 0, Z] + 
    codGh00hh*G[h, 0, 0, h, h] + 
    codGh00tt*G[h, 0, 0, t, t] + 
    codGh00WW*G[h, 0, 0, W, W] + 
    codGh00ZZ*G[h, 0, 0, Z, Z] + 
    codGh0W0Z*G[h, 0, W, 0, Z] + 
    codGh0Whh*G[h, 0, W, h, h] + 
    codGh0Wtt*G[h, 0, W, t, t] + 
    codGh0WWW*G[h, 0, W, W, W] + 
    codGh0WZZ*G[h, 0, W, Z, Z] + 
    codGh0Zhh*G[h, 0, Z, h, h] + 
    codGh0Ztt*G[h, 0, Z, t, t] + 
    codGh0ZWW*G[h, 0, Z, W, W] + 
    codGh0ZZZ*G[h, 0, Z, Z, Z] + 
    codGhhhhh*G[h, h, h, h, h] + 
    codGhhhtt*G[h, h, h, t, t] + 
    codGhhhWW*G[h, h, h, W, W] + 
    codGhhhZZ*G[h, h, h, Z, Z] + 
    codGhttWW*G[h, t, t, W, W] + 
    codGhttZZ*G[h, t, t, Z, Z] + 
    codGhWWZZ*G[h, W, W, Z, Z] + 
    codGt000W*G[t, 0, 0, 0, W] + 
    codGt00ht*G[t, 0, 0, h, t] + 
    codGt00tZ*G[t, 0, 0, t, Z] + 
    codGt0Wht*G[t, 0, W, h, t] + 
    codGt0WtZ*G[t, 0, W, t, Z] + 
    codGthttZ*G[t, h, t, t, Z] + 
    codGW000Z*G[W, 0, 0, 0, Z] + 
    codGW00hW*G[W, 0, 0, h, W] + 
    codGW00WZ*G[W, 0, 0, W, Z] + 
    codGW0h0t*G[W, 0, h, 0, t] + 
    codGW0h0Z*G[W, 0, h, 0, Z] + 
    codGW0hhW*G[W, 0, h, h, W] + 
    codGW0hWZ*G[W, 0, h, W, Z] + 
    codGW0t0Z*G[W, 0, t, 0, Z] + 
    codGW0thW*G[W, 0, t, h, W] + 
    codGW0tWZ*G[W, 0, t, W, Z] + 
    codGW0ZhW*G[W, 0, Z, h, W] + 
    codGW0ZWZ*G[W, 0, Z, W, Z] + 
    codGWhWWZ*G[W, h, W, W, Z] + 
    codGZ00hZ*G[Z, 0, 0, h, Z] + 
    codGZ00tt*G[Z, 0, 0, t, t] + 
    codGZ00WW*G[Z, 0, 0, W, W] + 
    codGZ0h0W*G[Z, 0, h, 0, W] + 
    codGZ0hhZ*G[Z, 0, h, h, Z] + 
    codGZ0htt*G[Z, 0, h, t, t] + 
    codGZ0hWW*G[Z, 0, h, W, W] + 
    codGZ0WhZ*G[Z, 0, W, h, Z] + 
    codGZ0Wtt*G[Z, 0, W, t, t] + 
    codGZ0WWW*G[Z, 0, W, W, W] + 
    codGZhZtt*G[Z, h, Z, t, t] + 
    codGZhZWW*G[Z, h, Z, W, W] + 
    codGZttWW*G[Z, t, t, W, W] + 
    codH00000h*H[0, 0, 0, 0, 0, h] + 
    codH00000t*H[0, 0, 0, 0, 0, t] + 
    codH00000W*H[0, 0, 0, 0, 0, W] + 
    codH00000Z*H[0, 0, 0, 0, 0, Z] + 
    codH0000hW*H[0, 0, 0, 0, h, W] + 
    codH0000tt*H[0, 0, 0, 0, t, t] + 
    codH0000tW*H[0, 0, 0, 0, t, W] + 
    codH0000WW*H[0, 0, 0, 0, W, W] + 
    codH0000WZ*H[0, 0, 0, 0, W, Z] + 
    codH000htt*H[0, 0, 0, h, t, t] + 
    codH000hWW*H[0, 0, 0, h, W, W] + 
    codH000hZZ*H[0, 0, 0, h, Z, Z] + 
    codH000ttZ*H[0, 0, 0, t, t, Z] + 
    codH000WWZ*H[0, 0, 0, W, W, Z] + 
    codH00h0WW*H[0, 0, h, 0, W, W] + 
    codH00hhWW*H[0, 0, h, h, W, W] + 
    codH00hhZZ*H[0, 0, h, h, Z, Z] + 
    codH00hW00*H[0, 0, h, W, 0, 0] + 
    codH00hW0Z*H[0, 0, h, W, 0, Z] + 
    codH00hWWZ*H[0, 0, h, W, W, Z] + 
    codH00hZ00*H[0, 0, h, Z, 0, 0] + 
    codH00hZ0W*H[0, 0, h, Z, 0, W] + 
    codH00hZWW*H[0, 0, h, Z, W, W] + 
    codH00t0tW*H[0, 0, t, 0, t, W] + 
    codH00t0WW*H[0, 0, t, 0, W, W] + 
    codH00thtt*H[0, 0, t, h, t, t] + 
    codH00tW0t*H[0, 0, t, W, 0, t] + 
    codH00tZ00*H[0, 0, t, Z, 0, 0] + 
    codH00tZ0W*H[0, 0, t, Z, 0, W] + 
    codH00tZWW*H[0, 0, t, Z, W, W] + 
    codH00W0WZ*H[0, 0, W, 0, W, Z] + 
    codH00Whhh*H[0, 0, W, h, h, h] + 
    codH00WhZZ*H[0, 0, W, h, Z, Z] + 
    codH00Wtht*H[0, 0, W, t, h, t] + 
    codH00WttZ*H[0, 0, W, t, t, Z] + 
    codH00WW00*H[0, 0, W, W, 0, 0] + 
    codH00WW0h*H[0, 0, W, W, 0, h] + 
    codH00WW0W*H[0, 0, W, W, 0, W] + 
    codH00WW0Z*H[0, 0, W, W, 0, Z] + 
    codH00WWhW*H[0, 0, W, W, h, W] + 
    codH00WWWZ*H[0, 0, W, W, W, Z] + 
    codH00WZ00*H[0, 0, W, Z, 0, 0] + 
    codH00WZ0h*H[0, 0, W, Z, 0, h] + 
    codH00WZhZ*H[0, 0, W, Z, h, Z] + 
    codH00WZtt*H[0, 0, W, Z, t, t] + 
    codH00Zhhh*H[0, 0, Z, h, h, h] + 
    codH00ZhWW*H[0, 0, Z, h, W, W] + 
    codH00ZWhW*H[0, 0, Z, W, h, W] + 
    codH00ZZ00*H[0, 0, Z, Z, 0, 0] + 
    codH00ZZ0W*H[0, 0, Z, Z, 0, W] + 
    codH00ZZWW*H[0, 0, Z, Z, W, W] + 
    codH0hhWhW*H[0, h, h, W, h, W] + 
    codH0hhZhZ*H[0, h, h, Z, h, Z] + 
    codH0htZtt*H[0, h, t, Z, t, t] + 
    codH0hWWWh*H[0, h, W, W, W, h] + 
    codH0hWWWZ*H[0, h, W, W, W, Z] + 
    codH0hZWZW*H[0, h, Z, W, Z, W] + 
    codH0hZZZh*H[0, h, Z, Z, Z, h] + 
    codH0ttt0t*H[0, t, t, t, 0, t] + 
    codH0tttht*H[0, t, t, t, h, t] + 
    codH0tttZt*H[0, t, t, t, Z, t] + 
    codH0ttW0W*H[0, t, t, W, 0, W] + 
    codH0ttWhW*H[0, t, t, W, h, W] + 
    codH0ttWZW*H[0, t, t, W, Z, W] + 
    codH0WWW0W*H[0, W, W, W, 0, W] + 
    codH0WWWhW*H[0, W, W, W, h, W] + 
    codH0WWWZW*H[0, W, W, W, Z, W] + 
    codH0WWZhZ*H[0, W, W, Z, h, Z] + 
    codH0WZZWW*H[0, W, Z, Z, W, W] + 
    codHhhhhhh*H[h, h, h, h, h, h] + 
    codHhhthtt*H[h, h, t, h, t, t] + 
    codHhhWhWW*H[h, h, W, h, W, W] + 
    codHhhZhZZ*H[h, h, Z, h, Z, Z] + 
    codHhtttht*H[h, t, t, t, h, t] + 
    codHhtttZt*H[h, t, t, t, Z, t] + 
    codHhtZttZ*H[h, t, Z, t, t, Z] + 
    codHhWWWhW*H[h, W, W, W, h, W] + 
    codHhWWWZW*H[h, W, W, W, Z, W] + 
    codHhWZWWZ*H[h, W, Z, W, W, Z] + 
    codHhZZZhZ*H[h, Z, Z, Z, h, Z] + 
    codHttZZtt*H[t, t, Z, Z, t, t] + 
    codHWWZZWW*H[W, W, Z, Z, W, W] + 
    codI20hW*I2[0, h, W] + 
    codAhI20hW*A[h]*I2[0, h, W] + 
    codAtI20hW*A[t]*I2[0, h, W] + 
    codAWI20hW*A[W]*I2[0, h, W] + 
    codAZI20hW*A[Z]*I2[0, h, W] + 
    codI20hZ*I2[0, h, Z] + 
    codAhI20hZ*A[h]*I2[0, h, Z] + 
    codAtI20hZ*A[t]*I2[0, h, Z] + 
    codAWI20hZ*A[W]*I2[0, h, Z] + 
    codAZI20hZ*A[Z]*I2[0, h, Z] + 
    codI20tW*I2[0, t, W] + 
    codAhI20tW*A[h]*I2[0, t, W] + 
    codAtI20tW*A[t]*I2[0, t, W] + 
    codAWI20tW*A[W]*I2[0, t, W] + 
    codAZI20tW*A[Z]*I2[0, t, W] + 
    codI20WZ*I2[0, W, Z] + 
    codAhI20WZ*A[h]*I2[0, W, Z] + 
    codAtI20WZ*A[t]*I2[0, W, Z] + 
    codAWI20WZ*A[W]*I2[0, W, Z] + 
    codAZI20WZ*A[Z]*I2[0, W, Z] + 
    codI2hhh*I2[h, h, h] + 
    codAhI2hhh*A[h]*I2[h, h, h] + 
    codAtI2hhh*A[t]*I2[h, h, h] + 
    codAWI2hhh*A[W]*I2[h, h, h] + 
    codAZI2hhh*A[Z]*I2[h, h, h] + 
    codI2htt*I2[h, t, t] + 
    codAhI2htt*A[h]*I2[h, t, t] + 
    codAtI2htt*A[t]*I2[h, t, t] + 
    codAWI2htt*A[W]*I2[h, t, t] + 
    codAZI2htt*A[Z]*I2[h, t, t] + 
    codI2hWW*I2[h, W, W] + 
    codAhI2hWW*A[h]*I2[h, W, W] + 
    codAtI2hWW*A[t]*I2[h, W, W] + 
    codAWI2hWW*A[W]*I2[h, W, W] + 
    codAZI2hWW*A[Z]*I2[h, W, W] + 
    codI2hZZ*I2[h, Z, Z] + 
    codAhI2hZZ*A[h]*I2[h, Z, Z] + 
    codAtI2hZZ*A[t]*I2[h, Z, Z] + 
    codAWI2hZZ*A[W]*I2[h, Z, Z] + 
    codAZI2hZZ*A[Z]*I2[h, Z, Z] + 
    codI2ttZ*I2[t, t, Z] + 
    codAhI2ttZ*A[h]*I2[t, t, Z] + 
    codAtI2ttZ*A[t]*I2[t, t, Z] + 
    codAWI2ttZ*A[W]*I2[t, t, Z] + 
    codAZI2ttZ*A[Z]*I2[t, t, Z] + 
    codI2WWZ*I2[W, W, Z] + 
    codAhI2WWZ*A[h]*I2[W, W, Z] + 
    codAtI2WWZ*A[t]*I2[W, W, Z] + 
    codAWI2WWZ*A[W]*I2[W, W, Z] + 
    codAZI2WWZ*A[Z]*I2[W, W, Z]

codZeta3 = phi2*(-g2^8/(16*gp2^4) - (5*g2^7)/(32*gp2^3) - 
      (3*g2^6)/(16*gp2^2) - (3*g2^5)/(32*gp2) + gp2^5/(8*g2) + 
      (5*gp2^6)/(128*g2^2) + gp2^7/(64*g2^3) + (513*g2^7)/(8*(g2 + gp2)^3) + 
      g2^6/(64*(g2 - 8*k)^2) - (g2^4*(g2 + gp2))/(64*(g2 - 8*k)) - 
      (135*g2^5)/(32*(3*g2 - 8*k)) - 
      (3*(3*g2 - gp2)^2*(9*g2^4 - 12*g2^3*gp2 + 30*g2^2*gp2^2 + 4*g2*gp2^3 + 
         gp2^4))/(256*(g2 + gp2)*(3*g2 - gp2 - 8*k)) - 
      (3*g2^2*(2*g2 + gp2)*(g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/
       (64*(g2 + gp2)*(2*g2 + gp2 - 8*k)) - (135*(g2 + gp2)^5)/
       (64*(3*g2 + 3*gp2 - 8*k)) + g2^5/(48*(g2 - 4*k)) + 
      (g2 + gp2)^5/(32*(g2 + gp2 - 4*k)) - 
      (3*g2^3*gp2*(3*g2^2 + 2*g2*gp2 + 3*gp2^2))/(512*(g2 - 2*k)^2) + 
      (g2^2*(192*g2^4 - 1415*g2^3*gp2 - 37*g2^2*gp2^2 - 193*g2*gp2^3 - 
         99*gp2^4))/(512*(g2 + gp2)*(g2 - 2*k)) + 
      (3*gp2*(g2 + gp2)^3*(3*g2^2 + 4*g2*gp2 + 4*gp2^2))/
       (512*(g2 + gp2 - 2*k)^2) + (96*g2^5 + 423*g2^4*gp2 + 830*g2^3*gp2^2 + 
        1427*g2^2*gp2^3 + 776*g2*gp2^4 + 236*gp2^5)/(512*(g2 + gp2 - 2*k)) + 
      (3*g2^6)/(512*k^2) - (3*g2^5)/(32*k) + (15*g2^4*k)/(32*(g2 - gp2)) + 
      (3*g2^4*k)/(4*(g2 + 2*gp2)) - (2187*g2^4*k)/(256*(3*g2 + 2*gp2)) + 
      (g2^4*(341*g2 + 798*gp2)*k)/(48*(g2^2 + 2*g2*gp2 + 2*gp2^2)) + 
      ((-2595*g2^2)/16 - (4*g2^4)/gp2^2 - (2*g2^3)/gp2 - (737*g2*gp2)/8 - 
        (2555*gp2^2)/48 + gp2^3/g2 - (20*g2^4)/(3*(g2 + gp2)^2) - 
        (73*g2^3)/(3*(g2 + gp2)))*k^2 + 
      (-708*g2 - 368*gp2 + (44*g2^3)/(3*(g2 + gp2)^2) - 
        (716*g2^2)/(3*(g2 + gp2)))*k^3 + (7172 - (96*g2^2)/(g2 + gp2)^2 + 
        (416*g2)/(g2 + gp2))*k^4 + (-11520/g2 - 5760/(g2 + gp2))*k^5 + 
      (10240/g2^2 + 5120/(g2 + gp2)^2)*k^6 + (225*g2^5)/(2048*(g2 + 16*k)) + 
      (225*(g2 + gp2)^5)/(4096*(g2 + gp2 + 16*k)) - 
      ((3*g2 - gp2)^2*(2*g2^2 - gp2^2)*(9*g2^4 + 24*g2^3*gp2 - 
         12*g2^2*gp2^2 - 4*g2*gp2^3 - gp2^4))/
       (128*g2^2*(3*g2^2 + 2*g2*gp2 - gp2^2 - 8*g2*k)) + 
      (g2*(g2 - gp2)^2*(g2 + gp2)^4*(2*g2 + gp2)*(g2^2 + gp2^2))/
       (64*gp2^4*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) + 
      (g2^5*(2*g2 + gp2)*(g2 + 2*gp2)*(g2^2 + g2*gp2 - gp2^2)*
        (g2^2 + 2*g2*gp2 + 2*gp2^2))/(64*gp2^4*(g2 + gp2)*(g2^2 + 8*gp2*k)) + 
      (g2*(g2 - 4*k)^2*k*(g2^2 + 8*g2*k - 64*k^2)*(g2^2 - 8*g2*k - 32*k^2))/
       ((g2 - 8*k)^2*(g2^2 + g2*gp2 - 8*g2*k - 8*gp2*k + 64*k^2)) - 
      (g2*(g2 + 8*k)*(g2^2 - 192*k^2)*(g2^2 - 32*g2*k + 64*k^2))/
       (96*(g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) - 
      ((3*g2 - gp2)*gp2*(22*g2^8 + 33*g2^7*gp2 - 21*g2^6*gp2^2 - 
         58*g2^5*gp2^3 - 32*g2^4*gp2^4 - 7*g2^3*gp2^5 - g2^2*gp2^6 - 
         176*g2^7*k + 88*g2^6*gp2*k + 904*g2^5*gp2^2*k + 824*g2^4*gp2^3*k + 
         56*g2^3*gp2^4*k - 144*g2^2*gp2^5*k - 40*g2*gp2^6*k - 8*gp2^7*k))/
       (64*g2^3*(g2^3 + g2^2*gp2 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
         64*g2*k^2)) + ((3*g2 - gp2)*gp2*(22*g2^8 + 59*g2^7*gp2 + 
         66*g2^6*gp2^2 + 33*g2^5*gp2^3 + 7*g2^4*gp2^4 + g2^3*gp2^5 - 
         176*g2^7*k - 824*g2^6*gp2*k - 1264*g2^5*gp2^2*k - 624*g2^4*gp2^3*k + 
         144*g2^3*gp2^4*k + 192*g2^2*gp2^5*k + 48*g2*gp2^6*k + 8*gp2^7*k))/
       (64*(g2 + gp2)^3*(g2^3 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
         64*g2*k^2 + 64*gp2*k^2)) + (-69557*g2^5 - 40448*g2^5*nG)/
       (1728*(g2 + gp2)) + (-3031*g2^6 + 2048*g2^6*nG)/(288*(g2 + gp2)^2) - 
      (g2^3*gp2*(-4117 + 225920*nG + 12288*nG^2))/27648 - 
      (g2^2*gp2^2*(107377 + 103424*nG + 40960*nG^2))/55296 - 
      (g2*gp2^3*(538369 - 242560*nG + 102400*nG^2))/82944 - 
      (gp2^4*(642219 + 377600*nG + 204800*nG^2))/110592 - 
      (g2^4*(-7479839 + 4973824*nG + 221184*nG^2))/110592 + 
      k*((3*g2^5)/(2*gp2^2) + (3*g2^4)/(2*gp2) - (7*gp2^4)/(16*g2) - 
        gp2^5/(8*g2^2) - (199*g2^7)/(48*(g2 + gp2)^4) - 
        (g2^3*(-88223 + 64*nG))/576 - (g2^2*gp2*(-21153 + 256*nG))/256 + 
        (gp2^3*(16723 + 3840*nG))/768 + (g2*gp2^2*(190991 + 16640*nG))/2304 + 
        (43777*g2^4 - 3584*g2^4*nG)/(576*(g2 + gp2)) + 
        (9731*g2^5 - 832*g2^5*nG)/(288*(g2 + gp2)^2) + 
        (-1049*g2^6 + 256*g2^6*nG)/(72*(g2 + gp2)^3)) + 
      (g2*(3*g2 - 5*gp2)^2*(g2 - 2*gp2)*k)/(192*(g2 + gp2 - 8*yt2)) - 
      ((3*g2 - 5*gp2)^2*(g2 + gp2)*(-9*g2^2 + 6*g2*gp2 - 17*gp2^2 + 
         24*g2^2*nG + 40*gp2^2*nG))/(3456*(g2 + gp2 - 8*yt2)) + 
      (g2^6/128 - (g2^5*gp2)/64 - (55*g2^4*gp2^2)/384 - (7*g2^3*gp2^3)/32 - 
        (53*g2^2*gp2^4)/1152 - (41*g2*gp2^5)/576 - (107*gp2^6)/1152)/yt2^2 + 
      ((3*g2^5)/64 + (31*g2^4*gp2)/64 + (39*g2^3*gp2^2)/32 + 
        (407*g2^2*gp2^3)/288 + (2365*g2*gp2^4)/1728 + (1921*gp2^5)/1728)/
       yt2 - (3*g2^4*yt2)/(32*k) + ((-625*g2^2)/24 + (431*g2*gp2)/4 - 
        (469*gp2^2)/12 + (8*g2^5)/(g2 + gp2)^3 - (27*g2^4)/(4*(g2 + gp2)^2) - 
        (40*g2^3)/(3*(g2 + gp2)))*k*yt2 + (-48*g2 + 12*gp2)*k^2*yt2 + 
      1152*k^3*yt2 + ((gp2^3*(4253 + 1000*nG))/432 + 
        (5*g2^2*gp2*(-5459 + 1896*nG))/1296 + (g2^3*(133189 + 3912*nG))/
         1296 - (g2*gp2^2*(-34267 + 6600*nG))/1296 + 
        (-3277*g2^4 + 768*g2^4*nG)/(81*(g2 + gp2)))*yt2 + 
      ((8267*g2)/36 - (817*gp2)/36 + (64*g2^4)/(g2 + gp2)^3 - 
        (1280*g2^3)/(9*(g2 + gp2)^2) - (95*g2^2)/(3*(g2 + gp2)))*k*yt2^2 + 
      267*k^2*yt2^2 - (16*g32^2*(-63 + 16*nG)*yt2^2)/3 + 
      (-(gp2^2*(-3317 + 1440*nG))/216 - (g2*gp2*(6783 + 3200*nG))/162 - 
        (g2^2*(-16935 + 10784*nG))/648 + (4*(-1003*g2^3 + 256*g2^3*nG))/
         (27*(g2 + gp2)) - (256*(-27*g2^4 + 8*g2^4*nG))/(81*(g2 + gp2)^2))*
       yt2^2 + ((-37759*g2)/162 + (142*gp2)/9 + (32768*g2^4)/
         (81*(g2 + gp2)^3) - (8192*g2^3)/(9*(g2 + gp2)^2) + 
        (19852*g2^2)/(27*(g2 + gp2)))*yt2^3 + 
      (917/6 + (2*g2^2)/(g2 + gp2)^2 + (122*g2)/(3*(g2 + gp2)))*k*yt2^3 - 
      (1017*yt2^4)/4 - (12*yt2^6)/g2^2 + (3*yt2^5)/(4*(-2*k + yt2)) - 
      (2*g2*gp2*(g2 + gp2)*(3*g2 + gp2)*k)/(gp2 + 2*yt2) - 
      (27*yt2^5)/(-4*k + 3*yt2) - (g2^4*(g2 - gp2)*gp2*
        (12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 21*gp2^3)*k)/
       (4*(g2 + gp2)^4*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2)) + 
      ((g2 + gp2 - 8*yt2)*yt2*(12*g2^2*gp2 + 8*g2*gp2^2 - 4*gp2^3 - 
         27*g2^2*yt2 - 6*g2*gp2*yt2 - 43*gp2^2*yt2))/
       (32*(g2 + gp2 + 8*k - 8*yt2)) - (3*g2^4*(g2 - 8*k)^2*(g2 - 4*k)^2)/
       (512*k^2*(g2^2 - 8*g2*k + 16*k*yt2)) - 
      ((g2 + gp2)*(g2 + gp2 - 8*yt2)*(g2 + gp2 - 4*yt2)*
        (9*g2^3 - 69*g2^2*gp2 - 37*g2*gp2^2 + 41*gp2^3 + 36*g2^2*yt2 + 
         264*g2*gp2*yt2 - 28*gp2^2*yt2))/(96*(g2^2 + 2*g2*gp2 + gp2^2 - 
         8*g2*yt2 - 8*gp2*yt2 + 16*k*yt2)) + 
      g32*(6*g2^3*nG + 2*g2^2*gp2*nG + (22*g2*gp2^2*nG)/9 + (22*gp2^3*nG)/9 + 
        (-7*g2^2 - (298*g2*gp2)/9 + (913*gp2^2)/27)*yt2 + 288*k^2*yt2 + 
        ((3692*g2)/27 + (1732*gp2)/27 - (3584*g2^2)/(27*(g2 + gp2)))*yt2^2 - 
        96*k*yt2^2 + (8*yt2^3)/3))
 
codFh00t = (3*g2^3)/16 - (3*g2^4)/(8*(g2 - 8*k)) - (3*g2^4)/(64*k) + 
     (15*g2^2*k)/2 - 12*g2*k^2 - 96*k^3 + (3*g2^2*yt2)/8 + 
     (3*g2^3*yt2)/(8*(g2 - 8*k)) + 6*g2*k*yt2 - 48*k^2*yt2 - 
     (288*k^3*yt2)/g2 - (3*g2*yt2^2)/4 + (3*g2^2*yt2^2)/(4*(g2 - 8*k)) - 
     24*k*yt2^2 - (72*k^2*yt2^2)/g2 + (3*g2^2*(g2 - 8*k)*(g2 - 4*k)*
       (g2^2 + 8*g2*k - 64*k^2))/(64*k*(g2^2 - 8*g2*k + 16*k*yt2))
 
codFh00W = (-53*g2^3)/32 - g2^8/(16*gp2^5) - (5*g2^7)/(32*gp2^4) - 
     g2^6/(16*gp2^3) + g2^5/(16*gp2^2) + (3*g2^4)/(32*gp2) + (g2^2*gp2)/8 - 
     (g2*gp2^2)/32 - gp2^3/32 + (3*g2^5)/(8*(g2 + gp2)^2) + 
     (25*g2^4)/(32*(g2 + gp2)) - (g2*(2*g2 + gp2)*(g2^3 + 2*g2^2*gp2 + 
        3*g2*gp2^2 + gp2^3))/(32*(g2 + gp2)*(2*g2 + gp2 - 8*k)) - 
     g2^4/(16*(g2 - 4*k)) + (23*g2 - (4*g2^4)/gp2^3 + (6*g2^3)/gp2^2 + 
       (4*g2^2)/gp2 - 2*gp2 + (4*g2^3)/(g2 + gp2)^2 + (36*g2^2)/(g2 + gp2))*
      k^2 + (328 - (32*g2^2)/gp2^2 - (16*g2)/gp2 + (32*g2^2)/(g2 + gp2)^2 - 
       (96*g2)/(g2 + gp2))*k^3 + (-960/g2 + 256/gp2 - (128*g2)/(g2 + gp2)^2 + 
       256/(g2 + gp2))*k^4 + ((g2 - gp2)*(g2 + gp2)^4*(2*g2 + gp2)*
       (g2^2 + g2*gp2 - gp2^2)*(g2^2 + gp2^2))/
      (32*gp2^5*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) + 
     (k*(g2 + 8*k)^2*(g2^2 - 32*g2*k + 64*k^2))/
      (4*(g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) - (g2^5*(-3 + 4*nG))/
      (16*(g2 - 2*k)^2) - (g2^4*(-33*g2^2 - 90*g2*gp2 - 51*gp2^2 + 
        28*g2^2*nG + 56*g2*gp2*nG + 28*gp2^2*nG))/(16*(g2 + gp2)^2*
       (g2 - 2*k)) + k*(-g2^6/(2*gp2^4) - g2^5/(4*gp2^3) + g2^4/(2*gp2^2) - 
       g2^3/(4*gp2) + (g2*gp2)/4 - gp2^2/4 + g2^4/(4*(g2 + gp2)^2) + 
       (3*g2^3)/(4*(g2 + gp2)) + (g2^2*(-125 + 128*nG))/8)
 
codFh00Z = (-9*g2^3)/32 + g2^8/(16*gp2^5) + (5*g2^7)/(32*gp2^4) + 
     g2^6/(16*gp2^3) - g2^5/(8*gp2^2) - g2^4/(8*gp2) + (13*g2^2*gp2)/32 + 
     (3*g2*gp2^2)/4 + g2^4/(32*(g2 + gp2)) - 
     (g2^2*(2*g2 + gp2)*(g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/
      (32*(g2 + gp2)^2*(2*g2 + gp2 - 8*k)) + 
     ((3*g2)/2 + (4*g2^4)/gp2^3 + (10*g2^3)/gp2^2 - (4*g2^2)/gp2 - 
       (5*gp2)/2 + (10*g2^3)/(g2 + gp2)^2 + (12*g2^2)/(g2 + gp2))*k^2 + 
     (20 - (32*g2^2)/gp2^2 + (48*g2)/gp2 + (176*g2^2)/(g2 + gp2)^2 - 
       (160*g2)/(g2 + gp2))*k^3 + (-256/gp2 + (128*g2)/(g2 + gp2)^2 + 
       224/(g2 + gp2))*k^4 - (g2^5*(2*g2 + gp2)*(g2^2 + g2*gp2 - gp2^2)^2*
       (g2^2 + 2*g2*gp2 + 2*gp2^2))/(32*gp2^5*(g2 + gp2)^2*
       (g2^2 + 8*gp2*k)) - ((g2 + gp2)^3*(-9*g2^2 + 6*g2*gp2 - 17*gp2^2 + 
        24*g2^2*nG + 40*gp2^2*nG))/(192*(g2 + gp2 - 2*k)^2) - 
     ((g2 + gp2)^2*(-135*g2^2 + 186*g2*gp2 - 119*gp2^2 + 168*g2^2*nG + 
        280*gp2^2*nG))/(192*(g2 + gp2 - 2*k)) + 
     k*(-g2^6/(2*gp2^4) - (5*g2^5)/(4*gp2^3) - g2^4/(2*gp2^2) + g2^3/gp2 + 
       (17*g2*gp2)/8 - (3*g2^3)/(2*(g2 + gp2)) + (g2^2*(-39 + 128*nG))/16 + 
       (gp2^2*(-269 + 640*nG))/48)
 
codFh0hW = (1095*g2^3)/512 - (5*g2^4)/(16*(g2 - 8*k)) - 
     (15*g2^4)/(8*(g2 - 2*k)) + (241*g2^2*k)/32 + (49*g2*k^2)/2 - 24*k^3 + 
     (384*k^4)/g2 + (25*g2^4)/(512*(g2 + 16*k))
 
codFh0hZ = (1095*g2^3)/1024 + (3285*g2^2*gp2)/1024 + (3285*g2*gp2^2)/1024 + 
     (1095*gp2^3)/1024 - (5*(g2 + gp2)^4)/(32*(g2 + gp2 - 8*k)) - 
     (15*(g2 + gp2)^4)/(16*(g2 + gp2 - 2*k)) + 
     ((241*g2^2)/64 + (241*g2*gp2)/32 + (241*gp2^2)/64)*k + 
     ((49*g2)/4 + (49*gp2)/4)*k^2 - 12*k^3 + (192*k^4)/(g2 + gp2) + 
     (25*(g2 + gp2)^4)/(1024*(g2 + gp2 + 16*k))
 
codFh0tt = (3*g2^3)/32 - (3*g2^2*gp2)/32 + (g2*gp2^2)/32 + (7*gp2^3)/32 - 
     ((g2 + gp2)^2*(9*g2^2 - 6*g2*gp2 + 17*gp2^2))/(96*(g2 + gp2 - 8*k)) + 
     ((39*g2^2)/64 + (31*g2*gp2)/32 + (133*gp2^2)/192)*k + 
     ((201*g2)/8 + (139*gp2)/24 - (24*g2^2)/(g2 + gp2))*k^2 + 
     (-550 + (128*g2^2)/(g2 + gp2)^2 - (160*g2)/(g2 + gp2))*k^3 + 
     ((3*g2 - 5*gp2)^2*(g2 + gp2)*k)/(64*(g2 + gp2 - 8*yt2)) - 
     ((3*g2 - 5*gp2)^2*k^2)/(8*(g2 + gp2 - 8*yt2)) - 
     (2*(3*g2 - 5*gp2)^2*k^3)/((g2 + gp2)*(g2 + gp2 - 8*yt2)) + 
     (576*k^4)/yt2 + ((3*g2^2)/32 - (21*g2*gp2)/16 + (19*gp2^2)/32)*yt2 + 
     ((g2 + gp2)*(9*g2^2 + 66*g2*gp2 - 7*gp2^2)*yt2)/(48*(g2 + gp2 - 8*k)) + 
     ((-1841*g2)/24 - (673*gp2)/24 + (184*g2^2)/(3*(g2 + gp2)))*k*yt2 + 
     (-425 + (64*g2^2)/(g2 + gp2)^2 - (80*g2)/(g2 + gp2))*k^2*yt2 + 
     ((92*g2)/3 + (68*gp2)/3 - (56*g2^2)/(3*(g2 + gp2)))*yt2^2 + 
     (1221*k*yt2^2)/2 - (1299*yt2^3)/8 - (3*yt2^4)/(-2*k + yt2) + 
     (81*yt2^4)/(8*(-4*k + 3*yt2)) + 
     ((g2 + gp2 - 8*yt2)*(12*g2^2*gp2 + 8*g2*gp2^2 - 4*gp2^3 - 27*g2^2*yt2 - 
        6*g2*gp2*yt2 - 43*gp2^2*yt2))/(96*(g2 + gp2 + 8*k - 8*yt2)) + 
     g32*(128*k^2 - 336*k*yt2 + 184*yt2^2)
 
codFh0tW = (-57*g2^3)/16 + (3*g2^5)/(16*(g2 - 2*k)^2) + 
     (33*g2^4)/(16*(g2 - 2*k)) - (3*g2^4)/(64*k) + (37*g2^2*k)/2 - 
     32*g2*k^2 + 32*k^3 + (27*g2^2*yt2)/8 - (3*g2^3*yt2)/(4*(g2 - 8*k)) - 
     (3*g2^4*yt2)/(16*(g2 - 2*k)^2) - (33*g2^3*yt2)/(16*(g2 - 2*k)) - 
     5*g2*k*yt2 - 44*k^2*yt2 + (99*g2*yt2^2)/8 + 
     (3*g2^4*yt2^2)/(2*(g2 - 8*k)^3) - (21*g2^3*yt2^2)/(4*(g2 - 8*k)^2) + 
     (21*g2^2*yt2^2)/(4*(g2 - 8*k)) - (3*g2^3*yt2^2)/(8*(g2 - 2*k)^2) - 
     (69*g2^2*yt2^2)/(8*(g2 - 2*k)) - 18*k*yt2^2 + (168*k^2*yt2^2)/g2 + 
     (15*yt2^3)/4 - (9*(g2 - 2*yt2)*yt2^2*(g2 + yt2))/(8*(-k + yt2)) + 
     (3*g2^4*(g2 - 8*k)*(g2 - 4*k))/(64*k*(g2^2 - 8*g2*k + 16*k*yt2))
 
codFh0WW = (-59071*g2^3)/4096 + (59*g2^2*gp2)/64 + (5*g2*gp2^2)/32 + 
     gp2^3/64 - gp2^4/(128*g2) + (311*g2^4)/(32*(g2 + gp2)) - 
     (3*g2^6*(g2 + 10*gp2))/(32*(g2 + gp2)*(g2 - 8*k)^3) + 
     (3*g2^5*(4*g2 + 67*gp2))/(64*(g2 + gp2)*(g2 - 8*k)^2) + 
     (3*g2^4*(29*g2 - 73*gp2))/(128*(g2 + gp2)*(g2 - 8*k)) + 
     (405*g2^4)/(128*(3*g2 - 8*k)) - 
     ((3*g2 - gp2)^2*(9*g2^4 - 12*g2^3*gp2 + 30*g2^2*gp2^2 + 4*g2*gp2^3 + 
        gp2^4))/(128*g2*(g2 + gp2)*(3*g2 - gp2 - 8*k)) + 
     ((3*g2 - gp2)*(g2 + gp2)*(33*g2^2 + 22*g2*gp2 + gp2^2))/
      (64*(g2 + gp2 - 8*k)) - (17*g2^4)/(32*(g2 - 4*k)) - 
     (3*g2^4*gp2)/((g2 + gp2)*(g2 - 2*k)) + 
     ((24431*g2^2)/256 + (137*g2*gp2)/16 + (5*gp2^2)/16 + gp2^3/(16*g2) - 
       (495*g2^3)/(8*(g2 + gp2)))*k + ((-4743*g2)/16 - 3*gp2 - gp2^2/(2*g2) - 
       (36*g2^3)/(g2 + gp2)^2 + (172*g2^2)/(g2 + gp2))*k^2 + 
     (1675 - (12*gp2)/g2 - (144*g2^2)/(g2 + gp2)^2 - (560*g2)/(g2 + gp2))*
      k^3 + (-6352/g2 + 512/(g2 + gp2))*k^4 + (11520*k^5)/g2^2 - 
     (10240*k^6)/g2^3 - (225*g2^4)/(4096*(g2 + 16*k)) - 
     (3*(g2 - 4*k)^2*k*(g2^2 + 8*g2*k - 64*k^2)*(g2^2 - 8*g2*k - 32*k^2))/
      ((g2 - 8*k)^2*(g2^2 + g2*gp2 - 8*g2*k - 8*gp2*k + 64*k^2))
 
codFh0WZ = (311*g2^3)/64 + (93*g2^2*gp2)/32 + (9*g2*gp2^2)/16 + 
     (19*gp2^3)/32 + gp2^4/(16*g2) + gp2^5/(32*g2^2) + 
     (5*g2^5)/(8*(g2 + gp2)^2) - (187*g2^4)/(64*(g2 + gp2)) - 
     (g2^5*(g2 - gp2))/(16*(g2 - 8*k)^3) + (g2^4*(4*g2 - 7*gp2))/
      (32*(g2 - 8*k)^2) + (g2^2*(193*g2^3 + 52*g2^2*gp2 - 22*g2*gp2^2 - 
        2*gp2^3))/(64*(g2 + gp2)*(g2 - 8*k)) - (g2^2*(g2 + gp2)^4)/
      (16*(g2 + gp2 - 8*k)^3) + (g2^2*(g2 + gp2)^2*(5*g2 + 6*gp2))/
      (32*(g2 + gp2 - 8*k)^2) + ((g2 + gp2)*(25*g2^3 + 42*g2^2*gp2 + 
        6*g2*gp2^2 - 4*gp2^3))/(64*(g2 + gp2 - 8*k)) - 
     (g2*(2*g2 + gp2)^2*(g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/
      (32*(g2 + gp2)^2*(2*g2 + gp2 - 8*k)) - (3*g2^3*(2*g2 + gp2)^3)/
      (8*(g2 + gp2)^2*(g2 - 2*k)) - (3*(g2 + gp2)*(2*g2 + gp2)^3)/
      (8*(g2 + gp2 - 2*k)) + ((-27*g2^2)/4 + g2^4/gp2^2 + g2^3/(2*gp2) + 
       (43*g2*gp2)/4 + (7*gp2^2)/4 - gp2^3/(4*g2) + 
       (13*g2^4)/(4*(g2 + gp2)^2) - (10*g2^3)/(g2 + gp2))*k + 
     ((-346*g2)/3 + (119*gp2)/3 + (3*gp2^2)/g2 - (31*g2^3)/(6*(g2 + gp2)^2) - 
       (365*g2^2)/(6*(g2 + gp2)))*k^2 + 
     (200/3 + (24*gp2)/g2 + (24*g2^3)/(g2 + gp2)^3 + 
       (40*g2^2)/(3*(g2 + gp2)^2) + (16*g2)/(3*(g2 + gp2)))*k^3 - 
     ((g2 - gp2)*(g2 + gp2)^4*(2*g2 + gp2)*(g2^2 + gp2^2))/
      (32*gp2^3*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) + 
     (g2^5*(2*g2 + gp2)*(g2^2 + g2*gp2 - gp2^2)*(g2^2 + 2*g2*gp2 + 2*gp2^2))/
      (32*gp2^3*(g2 + gp2)^2*(g2^2 + 8*gp2*k)) - 
     (2*(g2 - 4*k)^2*k*(g2^2 + 8*g2*k - 64*k^2)*(g2^2 - 8*g2*k - 32*k^2))/
      ((g2 - 8*k)^2*(g2^2 + g2*gp2 - 8*g2*k - 8*gp2*k + 64*k^2)) - 
     (g2*k*(g2 + 8*k)^2*(g2^2 - 32*g2*k + 64*k^2))/
      (2*(g2 - 8*k)*(g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) + 
     ((3*g2 - gp2)*gp2*(16*g2^6 + 38*g2^5*gp2 + 27*g2^4*gp2^2 + 
        6*g2^3*gp2^3 + g2^2*gp2^4 - 304*g2^5*k - 520*g2^4*gp2*k - 
        136*g2^3*gp2^2*k + 120*g2^2*gp2^3*k + 32*g2*gp2^4*k + 8*gp2^5*k))/
      (32*g2^2*(g2^3 + g2^2*gp2 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
        64*g2*k^2)) - ((3*g2 - gp2)*gp2*(16*g2^6 + 22*g2^5*gp2 + 
        5*g2^4*gp2^2 + g2^3*gp2^3 - 304*g2^5*k - 520*g2^4*gp2*k - 
        136*g2^3*gp2^2*k + 120*g2^2*gp2^3*k + 32*g2*gp2^4*k + 8*gp2^5*k))/
      (32*(g2 + gp2)^2*(g2^3 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
        64*g2*k^2 + 64*gp2*k^2))
 
codFh0ZZ = (-24575*g2^3)/8192 - (73725*g2^2*gp2)/8192 - 
     (73725*g2*gp2^2)/8192 - (24575*gp2^3)/8192 + (405*(g2 + gp2)^4)/
      (256*(3*g2 + 3*gp2 - 8*k)) - (g2 + gp2)^4/(4*(g2 + gp2 - 4*k)) + 
     ((4431*g2^2)/512 + (4431*g2*gp2)/256 + (4431*gp2^2)/512)*k + 
     ((-279*g2)/32 - (279*gp2)/32)*k^2 + (1067*k^3)/2 - 
     (2840*k^4)/(g2 + gp2) + (5760*k^5)/(g2 + gp2)^2 - 
     (5120*k^6)/(g2 + gp2)^3 - (225*(g2 + gp2)^4)/(8192*(g2 + gp2 + 16*k))
 
codFhhtt = -288*k^3 + 126*k^2*yt2 - (33*k*yt2^2)/2 - (45*yt2^3)/2 + 
     (27*yt2^4)/(2*(4*k - 3*yt2)) - (81*yt2^4)/(4*(k - yt2)) - 
     (3*yt2^4)/(2*(2*k - yt2))
 
codFhhWW = (-4939*g2^3)/1024 + g2^4/(2*(g2 - 8*k)) - 
     (135*g2^4)/(32*(3*g2 - 8*k)) + g2^4/(4*(g2 - 4*k)) + 
     (27*g2^5)/(64*(g2 - 2*k)^2) + (315*g2^4)/(64*(g2 - 2*k)) - 
     (597*g2^2*k)/64 - (457*g2*k^2)/4 + 880*k^3 - (2560*k^4)/g2 + 
     (2560*k^5)/g2^2 + (75*g2^4)/(1024*(g2 + 16*k))
 
codFhhZZ = (-4939*g2^3)/2048 - (14817*g2^2*gp2)/2048 - 
     (14817*g2*gp2^2)/2048 - (4939*gp2^3)/2048 + 
     (g2 + gp2)^4/(4*(g2 + gp2 - 8*k)) - (135*(g2 + gp2)^4)/
      (64*(3*g2 + 3*gp2 - 8*k)) + (g2 + gp2)^4/(8*(g2 + gp2 - 4*k)) + 
     (27*(g2 + gp2)^5)/(128*(g2 + gp2 - 2*k)^2) + (315*(g2 + gp2)^4)/
      (128*(g2 + gp2 - 2*k)) + ((-597*g2^2)/128 - (597*g2*gp2)/64 - 
       (597*gp2^2)/128)*k + ((-457*g2)/8 - (457*gp2)/8)*k^2 + 440*k^3 - 
     (1280*k^4)/(g2 + gp2) + (1280*k^5)/(g2 + gp2)^2 + 
     (75*(g2 + gp2)^4)/(2048*(g2 + gp2 + 16*k))
 
codFhttZ = (-15*g2^3)/16 - (5*g2^2*gp2)/16 - (55*g2*gp2^2)/48 - 
     (85*gp2^3)/48 + ((g2 + gp2)^3*(9*g2^2 - 6*g2*gp2 + 17*gp2^2))/
      (192*(g2 + gp2 - 2*k)^2) + (11*(g2 + gp2)^2*(9*g2^2 - 6*g2*gp2 + 
        17*gp2^2))/(192*(g2 + gp2 - 2*k)) + 
     (8*g2^2 - (16*g2*gp2)/3 + (136*gp2^2)/9)*k + 
     ((152*g2)/9 - (128*gp2)/9 - (224*g2^2)/(9*(g2 + gp2)))*k^2 + 8*k^3 + 
     ((33*g2^2)/16 + (153*g2*gp2)/8 - (47*gp2^2)/16)*yt2 - 
     (3*(g2 + gp2)^3*yt2)/(4*(g2 + gp2 - 8*k)) - 
     ((g2 + gp2)^2*(9*g2^2 + 66*g2*gp2 - 7*gp2^2)*yt2)/
      (96*(g2 + gp2 - 2*k)^2) - ((g2 + gp2)*(99*g2^2 + 1302*g2*gp2 - 
        269*gp2^2)*yt2)/(96*(g2 + gp2 - 2*k)) + 
     ((-3223*g2)/36 + (457*gp2)/36 + (736*g2^2)/(9*(g2 + gp2)))*k*yt2 + 
     (-272/3 - (896*g2^2)/(3*(g2 + gp2)^2) + (1120*g2)/(3*(g2 + gp2)))*k^2*
      yt2 + ((67*g2)/4 - (13*gp2)/4 - (16*g2^2)/(g2 + gp2))*yt2^2 + 
     ((9*g2^2 + 66*g2*gp2 - 7*gp2^2)*yt2^2)/(6*(g2 + gp2 - 2*k)) - 
     3*k*yt2^2 - ((g2 + gp2 - 8*yt2)*yt2*(12*g2^2*gp2 + 8*g2*gp2^2 - 
        4*gp2^3 - 27*g2^2*yt2 - 6*g2*gp2*yt2 - 43*gp2^2*yt2))/
      (24*(g2 + gp2)*(g2 + gp2 + 8*k - 8*yt2)) - 
     (yt2^2*(9*g2^3 + 3*g2^2*gp2 + 11*g2*gp2^2 + 17*gp2^3 - 18*g2^2*yt2 - 
        132*g2*gp2*yt2 + 14*gp2^2*yt2))/(16*(g2 + gp2)*(-k + yt2)) - 
     ((g2 + gp2 - 8*yt2)*yt2*(9*g2^3 - 69*g2^2*gp2 - 37*g2*gp2^2 + 41*gp2^3 + 
        36*g2^2*yt2 + 264*g2*gp2*yt2 - 28*gp2^2*yt2))/
      (24*(g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 8*gp2*yt2 + 16*k*yt2))
 
codFhWWZ = (2395*g2^3)/64 - (185*g2^2*gp2)/64 - (251*g2*gp2^2)/64 + 
     (11*gp2^3)/64 + gp2^4/(32*g2) + gp2^5/(32*g2^2) + 
     g2^5/(4*(g2 + gp2)^2) + (441*g2^4)/(32*(g2 + gp2)) - 
     (g2^4*gp2^2*(10*g2 + gp2))/(16*(g2 + gp2)*(g2 - 8*k)^3) + 
     (7*g2^3*gp2^2*(10*g2 + gp2))/(32*(g2 + gp2)*(g2 - 8*k)^2) - 
     (g2^2*(4*g2^3 + 2*g2^2*gp2 + 65*g2*gp2^2 + 7*gp2^3))/
      (32*(g2 + gp2)*(g2 - 8*k)) + 
     ((3*g2 - gp2)^2*(9*g2^4 - 12*g2^3*gp2 + 30*g2^2*gp2^2 + 4*g2*gp2^3 + 
        gp2^4))/(64*(g2 + gp2)^2*(3*g2 - gp2 - 8*k)) - 
     (g2^3*(3*g2 - gp2)*(33*g2^2 + 22*g2*gp2 + gp2^2))/
      (64*(g2 + gp2)*(g2 - 2*k)^2) - 
     (g2^2*(1353*g2^4 + 1736*g2^3*gp2 + 222*g2^2*gp2^2 - 376*g2*gp2^3 - 
        23*gp2^4))/(64*(g2 + gp2)^2*(g2 - 2*k)) - 
     ((3*g2 - gp2)*(g2 + gp2)^2*(33*g2^2 + 22*g2*gp2 + gp2^2))/
      (128*(g2 + gp2 - 2*k)^2) - (1353*g2^4 + 1940*g2^3*gp2 + 
       130*g2^2*gp2^2 - 68*g2*gp2^3 + 5*gp2^4)/(128*(g2 + gp2 - 2*k)) + 
     ((-667*g2^2)/24 + (89*g2*gp2)/12 - gp2^2/24 - gp2^3/(4*g2) + 
       (2*g2^4)/(g2 + gp2)^2 - (251*g2^3)/(6*(g2 + gp2)))*k + 
     ((1501*g2)/6 - (40*g2^3)/gp2^2 - (4*g2^2)/gp2 - (167*gp2)/2 - 
       (7*gp2^2)/g2 + (168*g2^3)/(g2 + gp2)^2 + (559*g2^2)/(3*(g2 + gp2)))*
      k^2 + (32/3 + (320*g2^2)/gp2^2 + (32*g2)/gp2 - (96*g2)/(g2 + gp2))*
      k^3 + ((3*g2 - gp2)^2*(9*g2^4 + 24*g2^3*gp2 - 12*g2^2*gp2^2 - 
        4*g2*gp2^3 - gp2^4))/(32*g2*(3*g2^2 + 2*g2*gp2 - gp2^2 - 8*g2*k)) + 
     ((3*g2 - gp2)*gp2*(16*g2^6 + 38*g2^5*gp2 + 27*g2^4*gp2^2 + 
        6*g2^3*gp2^3 + g2^2*gp2^4 - 304*g2^5*k - 520*g2^4*gp2*k - 
        136*g2^3*gp2^2*k + 120*g2^2*gp2^3*k + 32*g2*gp2^4*k + 8*gp2^5*k))/
      (32*g2^2*(g2^3 + g2^2*gp2 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
        64*g2*k^2)) - ((3*g2 - gp2)*gp2*(16*g2^6 + 22*g2^5*gp2 + 
        5*g2^4*gp2^2 + g2^3*gp2^3 - 304*g2^5*k - 520*g2^4*gp2*k - 
        136*g2^3*gp2^2*k + 120*g2^2*gp2^3*k + 32*g2*gp2^4*k + 8*gp2^5*k))/
      (32*(g2 + gp2)^2*(g2^3 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
        64*g2*k^2 + 64*gp2*k^2))
 
codFt00W = (g2^2*gp2)/2 - (g2*gp2^2)/8 + (2*g2^4)/(3*(g2 + gp2)) + 
     ((15*g2^2)/2 - (3*g2^4)/(g2 + gp2)^2)*k - (g2^3*(-139 + 144*nG))/12 + 
     (3*g2^4)/(8*yt2) + (7*g2 + (9*g2^3)/(2*(g2 + gp2)^2) - 
       (13*g2^2)/(g2 + gp2))*k*yt2 + ((-65*g2*gp2)/12 + gp2^2/6 + 
       (16*g2^3)/(g2 + gp2) + (g2^2*(-251 + 192*nG))/8)*yt2 + 
     ((-911*g2)/12 + (29*gp2)/3 + gp2^2/(6*g2) + (158*g2^2)/(3*(g2 + gp2)))*
      yt2^2 + (71 - (20*g2)/(g2 + gp2))*k*yt2^2 + 
     (-27/2 - (5*gp2)/(3*g2) + (16*g2)/(g2 + gp2))*yt2^3 + 
     (-24/g2 + (6*g2)/(g2 + gp2)^2)*k*yt2^3 + (21*yt2^4)/g2 - 
     (36*yt2^5)/g2^2 + g32*(-8*g2^2 - 12*g2*yt2 - 8*yt2^2)
 
codFt00Z = ((9*g2^2)/64 - (111*g2*gp2)/32 + (107*gp2^2)/192 - 
       (4*g2^7)/(g2 + gp2)^5 - (3*g2^6)/(2*(g2 + gp2)^4) + 
       (49*g2^5)/(2*(g2 + gp2)^3) + (5*g2^4)/(g2 + gp2)^2 - 
       (57*g2^3)/(2*(g2 + gp2)))*k - ((3*g2 - 5*gp2)^2*(g2 + gp2)*k)/
      (64*(g2 + gp2 - 8*yt2)) + ((-173*g2)/24 + (24*g2^2)/gp2 + (83*gp2)/24 + 
       (8*g2^5)/(g2 + gp2)^4 + (11*g2^4)/(g2 + gp2)^3 - 
       (44*g2^3)/(g2 + gp2)^2 - (43*g2^2)/(6*(g2 + gp2)))*k*yt2 + 
     (-26 - (24*g2)/gp2 - (9*gp2)/g2 - (16*g2^3)/(g2 + gp2)^3 + 
       (55*g2^2)/(g2 + gp2)^2 - (7*g2)/(g2 + gp2))*k*yt2^2 + 
     (-18/g2 - 48/gp2 - (6*g2^2)/(g2 + gp2)^3 + (66*g2)/(g2 + gp2)^2)*k*
      yt2^3 + (4*g2*gp2*(3*g2 + gp2)*k)/(gp2 + 2*yt2) - 
     (g2^3*gp2*(g2^2 - g2*gp2 - gp2^2)*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 
        21*gp2^3)*k)/(2*(g2 + gp2)^5*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2))
 
codFt0hW = (-3*g2^3)/16 - (3*g2^5)/(512*k^2) + (9*g2^4)/(128*k) + 
     (7*g2^2*yt2)/2 - (3*g2^3*yt2)/(4*(g2 - 2*k)) + (3*g2^3*yt2)/(32*k) - 
     6*g2*k*yt2 + 40*k^2*yt2 + (25*g2*yt2^2)/8 + 
     (3*g2^3*yt2^2)/(2*(g2 - 8*k)^2) - (9*g2^2*yt2^2)/(2*(g2 - 8*k)) - 
     (3*g2^2*yt2^2)/(4*(g2 - 2*k)) - 37*k*yt2^2 + (168*k^2*yt2^2)/g2 + 
     3*yt2^3 + (9*(g2 - 2*yt2)*yt2^2*(g2 + yt2))/(16*(-k + yt2)) + 
     (3*g2^4*(g2 - 8*k)^2*(g2 - 4*k))/(512*k^2*(g2^2 - 8*g2*k + 16*k*yt2))
 
codFt0tW = (9*g2^3)/16 - (3*g2^4)/(64*k) + 
     ((3819*g2^2)/160 + (45*g2*gp2)/32 + (25*gp2^2)/32 + 
       (34*g2^5)/(3*(g2 + gp2)^3) - (19*g2^4)/(15*(g2 + gp2)^2) - 
       (14489*g2^3)/(480*(g2 + gp2)))*k - ((3*g2 - 5*gp2)^2*(2*g2 + gp2)^3*k)/
      (32*(g2 + gp2)^2*(g2 + gp2 - 8*yt2)) - (9*g2^4*k)/(2*(g2 - 2*yt2)^2) - 
     (3*g2^3*k)/(2*(g2 - 2*yt2)) + (3*g2^2*yt2)/4 + 
     ((2501*g2)/45 + (7*gp2)/12 + (112*g2^5)/(3*(g2 + gp2)^4) + 
       (100*g2^4)/(9*(g2 + gp2)^3) - (13781*g2^3)/(180*(g2 + gp2)^2) - 
       (533*g2^2)/(180*(g2 + gp2)))*k*yt2 - (9*g2*yt2^2)/4 + 
     (-62 + (32*g2)/(g2 + gp2))*k*yt2^2 + 
     (g2^3*gp2*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 21*gp2^3)*k)/
      (2*(g2 + gp2)^3*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2)) + 
     (3*g2^3*(g2 - 8*k)^2*(g2 - 4*k))/(64*k*(g2^2 - 8*g2*k + 16*k*yt2))
 
codFt0WZ = (627*g2^3)/512 + (45*g2^2*gp2)/512 - (29*g2*gp2^2)/1536 - 
     (25*gp2^3)/512 + (-6*g2^2 - 2*g2*gp2 + (4*g2^6)/(g2 + gp2)^4 - 
       (5*g2^5)/(2*(g2 + gp2)^3) - (18*g2^4)/(g2 + gp2)^2 + 
       (21*g2^3)/(2*(g2 + gp2)))*k - ((3*g2 - 5*gp2)^2*(3*g2 - gp2)*
       (9*g2 + gp2))/(512*(g2 + gp2 - 8*yt2)) - (g2^3*(3*g2 + gp2)^2)/
      (8*(g2 - 2*yt2)^2) - (g2^2*(3*g2 + gp2)^2)/(24*(g2 - 2*yt2)) + 
     ((-1197*g2^2)/64 + (5*g2*gp2)/32 - (91*gp2^2)/192 - 
       (42*g2^3)/(g2 + gp2))*yt2 + (23*g2 + 5*gp2 - (8*g2^4)/(g2 + gp2)^3 - 
       (3*g2^3)/(g2 + gp2)^2 + (42*g2^2)/(g2 + gp2))*k*yt2 + 
     ((-1247*g2)/24 + (413*gp2)/24 + (3*gp2^2)/(2*g2) - 
       (122*g2^2)/(3*(g2 + gp2)))*yt2^2 + 
     (15 - (120*g2^2)/gp2^2 - (24*g2)/gp2 + (16*g2^2)/(g2 + gp2)^2 + 
       g2/(g2 + gp2))*k*yt2^2 - (3*yt2^3)/4 + (2*g2*gp2*(3*g2 + gp2)*k)/
      (gp2 + 2*yt2) + (g2^4*gp2*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 
        21*gp2^3)*k)/(2*(g2 + gp2)^4*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2))
 
codFthtZ = (-441*g2^3)/1024 + (1029*g2^2*gp2)/1024 + (245*g2*gp2^2)/1024 - 
     (1225*gp2^3)/1024 + ((3*g2 - 5*gp2)^2*(g2 + gp2)^2)/
      (256*(g2 + gp2 - 2*k)) + ((15*g2^2)/8 - (25*g2*gp2)/4 + (125*gp2^2)/24)*
      k + ((385*g2)/24 - (175*gp2)/24 - (56*g2^2)/(3*(g2 + gp2)))*k^2 + 
     (49*(3*g2 - 5*gp2)^2*(g2 + gp2)^2)/(1024*(g2 + gp2 - 8*yt2)) - 
     ((3*g2 - 5*gp2)^2*(g2 + gp2)^3)/(256*(g2 + gp2 - 2*k)*
       (g2 + gp2 - 8*yt2)) - (5*(3*g2 - 5*gp2)^2*(g2 + gp2)*k)/
      (24*(g2 + gp2 - 8*yt2)) + (7*(3*g2 - 5*gp2)^2*k^2)/
      (24*(g2 + gp2 - 8*yt2)) + ((-145*g2^2)/128 + (1333*g2*gp2)/192 - 
       (4841*gp2^2)/1152)*yt2 - ((g2 + gp2)*(9*g2^2 + 66*g2*gp2 - 7*gp2^2)*
       yt2)/(96*(g2 + gp2 - 2*k)) + ((-731*g2)/18 + (149*gp2)/18 + 
       (352*g2^2)/(9*(g2 + gp2)))*k*yt2 + 
     (-115/3 - (448*g2^2)/(3*(g2 + gp2)^2) + (560*g2)/(3*(g2 + gp2)))*k^2*
      yt2 + ((967*g2)/48 - (73*gp2)/48 - (52*g2^2)/(3*(g2 + gp2)))*yt2^2 - 
     9*k*yt2^2 + (9*yt2^3)/2 - (yt2^2*(12*g2^2*gp2 + 8*g2*gp2^2 - 4*gp2^3 - 
        27*g2^2*yt2 - 6*g2*gp2*yt2 - 43*gp2^2*yt2))/
      (6*(g2 + gp2)*(g2 + gp2 + 8*k - 8*yt2)) + 
     (yt2^2*(9*g2^3 + 3*g2^2*gp2 + 11*g2*gp2^2 + 17*gp2^3 - 18*g2^2*yt2 - 
        132*g2*gp2*yt2 + 14*gp2^2*yt2))/(32*(g2 + gp2)*(-k + yt2)) - 
     ((g2 + gp2 - 2*yt2)*yt2*(9*g2^3 - 69*g2^2*gp2 - 37*g2*gp2^2 + 41*gp2^3 + 
        36*g2^2*yt2 + 264*g2*gp2*yt2 - 28*gp2^2*yt2))/
      (24*(g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 8*gp2*yt2 + 16*k*yt2))
 
codFttWW = (-1991*g2^3)/1152 + (2075*g2^2*gp2)/1152 - (515*g2*gp2^2)/384 - 
     (25*gp2^3)/384 + (16*g2^5)/(3*(g2 + gp2)^2) - (38*g2^4)/(9*(g2 + gp2)) - 
     ((3*g2 - 5*gp2)^2*(3*g2 - gp2)*(33*g2^2 + 22*g2*gp2 + gp2^2))/
      (384*(g2 + gp2)*(g2 + gp2 - 8*yt2)) + 
     ((-1687*g2^2)/144 - (61*g2*gp2)/72 + (5*gp2^2)/48 - 
       (32*g2^4)/(3*(g2 + gp2)^2) + (130*g2^3)/(9*(g2 + gp2)))*yt2 + 
     (9*g2^4*yt2)/(32*(g2 - 2*k)^2) + (51*g2^3*yt2)/(16*(g2 - 2*k)) - 
     (21*g2*k*yt2)/2 + (-18*g2 - (13*gp2)/6 + (4*g2^2)/(g2 + gp2))*yt2^2 - 
     (9*g2^3*yt2^2)/(16*(g2 - 2*k)^2) - (99*g2^2*yt2^2)/(16*(g2 - 2*k)) + 
     21*k*yt2^2 - (15*yt2^3)/2 - (9*yt2^2*(3*g2^2 - 8*g2*yt2 + 16*yt2^2))/
      (32*(-k + yt2))
 
codFttZZ = (55*g2^3)/432 + (1565*g2^2*gp2)/432 + (1045*g2*gp2^2)/432 + 
     (815*gp2^3)/432 + (32*g2^4)/(27*(g2 + gp2)) + 
     ((3*g2^5)/64 - (g2^4*gp2)/64 + (29*g2^3*gp2^2)/96 + (13*g2^2*gp2^3)/96 - 
       (25*g2*gp2^4)/576 + (107*gp2^5)/576)/yt2^2 + 
     ((-3*g2^4)/4 - (g2^3*gp2)/4 - (19*g2^2*gp2^2)/12 - (35*g2*gp2^3)/36 - 
       (50*gp2^4)/27)/yt2 + ((539*g2^2)/144 - (823*g2*gp2)/216 + 
       (577*gp2^2)/432 + (64*g2^4)/(27*(g2 + gp2)^2) - 
       (160*g2^3)/(27*(g2 + gp2)))*yt2 + (9*(g2 + gp2)^4*yt2)/
      (64*(g2 + gp2 - 2*k)^2) + ((g2 + gp2)*(153*g2^2 + 114*g2*gp2 + 
        217*gp2^2)*yt2)/(96*(g2 + gp2 - 2*k)) + ((-57*g2)/4 - (57*gp2)/4)*k*
      yt2 + ((-73*g2)/8 + (7*gp2)/8 + (8*g2^2)/(g2 + gp2))*yt2^2 - 
     (9*(g2 + gp2)^3*yt2^2)/(32*(g2 + gp2 - 2*k)^2) - 
     ((225*g2^2 + 66*g2*gp2 + 353*gp2^2)*yt2^2)/(96*(g2 + gp2 - 2*k)) + 
     (57*k*yt2^2)/2 + (3*yt2^3)/2 + ((g2 + gp2 - 8*yt2)*(g2 + gp2 - 2*yt2)*
       (9*g2^3 - 69*g2^2*gp2 - 37*g2*gp2^2 + 41*gp2^3 + 36*g2^2*yt2 + 
        264*g2*gp2*yt2 - 28*gp2^2*yt2))/(96*(g2^2 + 2*g2*gp2 + gp2^2 - 
        8*g2*yt2 - 8*gp2*yt2 + 16*k*yt2)) - 
     (9*yt2^2*(3*g2^2 + 6*g2*gp2 + 3*gp2^2 - 8*g2*yt2 - 8*gp2*yt2 + 
        16*yt2^2))/(64*(-k + yt2))
 
codFW00Z = (155*gp2^3)/64 + (55*gp2^4)/(64*g2) + gp2^5/(64*g2^2) + 
     (22*g2^6)/(g2 + gp2)^3 + g2^5/(32*(g2 - 8*k)^2) - 
     (g2^3*(g2 + gp2))/(32*(g2 - 8*k)) + 
     (g2^2*(2*g2 + gp2)*(g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/
      (16*(g2 + gp2)^2*(2*g2 + gp2 - 8*k)) + 
     (3*g2^3*gp2*(3*g2^2 + 2*g2*gp2 + 3*gp2^2))/(256*(g2 + gp2)*
       (g2 - 2*k)^2) - (g2^2*gp2*(57*g2^2 - 94*g2*gp2 - 99*gp2^2))/
      (256*(g2 + gp2)*(g2 - 2*k)) - 
     (3*gp2*(g2 + gp2)^2*(3*g2^2 + 4*g2*gp2 + 4*gp2^2))/
      (256*(g2 + gp2 - 2*k)^2) - 
     (gp2*(-57*g2^4 - 130*g2^3*gp2 + 467*g2^2*gp2^2 + 296*g2*gp2^3 + 
        140*gp2^4))/(256*(g2 + gp2)*(g2 + gp2 - 2*k)) + 
     g2^5/(64*(g2 + gp2)*k) + (9*g2^3*k)/(32*(g2 - gp2)) + 
     (9*g2^3*k)/(4*(g2 + 2*gp2)) - (729*g2^3*k)/(64*(3*g2 + 2*gp2)) + 
     (g2^3*(154*g2 - 43*gp2)*k)/(8*(g2^2 + 2*g2*gp2 + 2*gp2^2)) + 
     (10*g2 - 12*gp2 - (4*g2^4)/(g2 + gp2)^3 + (18*g2^3)/(g2 + gp2)^2 - 
       (14*g2^2)/(g2 + gp2))*k^2 + ((3*g2 - gp2)^2*gp2^2*
       (9*g2^4 + 24*g2^3*gp2 - 12*g2^2*gp2^2 - 4*g2*gp2^3 - gp2^4))/
      (64*g2^2*(g2 + gp2)*(3*g2^2 + 2*g2*gp2 - gp2^2 - 8*g2*k)) - 
     (g2*(g2 - 4*k)*(g2^2 + 8*g2*k - 64*k^2)*(g2^2 - 8*g2*k - 32*k^2)*
       (g2^2 - 24*g2*k + 64*k^2))/(64*(g2 - 8*k)^2*k*
       (g2^2 + g2*gp2 - 8*g2*k - 8*gp2*k + 64*k^2)) + 
     (g2^2*gp2*(841 + 32*nG))/12 + (g2*gp2^2*(-2067 + 128*nG))/64 + 
     (g2^3*(-5753 + 608*nG))/96 + (4715*g2^4 + 1408*g2^4*nG)/
      (96*(g2 + gp2)) + (-625*g2^5 + 256*g2^5*nG)/(16*(g2 + gp2)^2) + 
     k*(gp2^3/(8*g2) - (3*g2^7)/(8*(g2 + gp2)^5) + (gp2^2*(-169 + 320*nG))/
        48 + (g2*gp2*(-1727 + 640*nG))/96 - (g2^2*(-11089 + 1280*nG))/192 + 
       (-9829*g2^3 + 512*g2^3*nG)/(96*(g2 + gp2)) + 
       (-1481*g2^4 - 896*g2^4*nG)/(48*(g2 + gp2)^2) + 
       (1283*g2^5 - 160*g2^5*nG)/(24*(g2 + gp2)^3) + (-7*g2^6 + 128*g2^6*nG)/
        (12*(g2 + gp2)^4)) + (2*g2 + 2*gp2 + (4*g2^3)/(g2 + gp2)^2 - 
       (6*g2^2)/(g2 + gp2))*k*yt2 - (2*g2*gp2*(3*g2 + gp2)*k)/(gp2 + 2*yt2)
 
codFW0hh = (-721*g2^3)/512 + (27*g2^4)/(64*(g2 - 8*k)) + 
     (15*g2^4)/(16*(g2 - 2*k)) - (151*g2^2*k)/32 - 12*g2*k^2 - 24*k^3 + 
     (25*g2^4)/(512*(g2 + 16*k))
 
codFW0ht = -g2^3/4 - (3*g2^5)/(32*(g2 - 2*k)^2) - (15*g2^4)/(16*(g2 - 2*k)) + 
     (3*g2^4)/(32*k) + 19*g2^2*k - 4*g2*k^2 - (23*g2^2*yt2)/2 + 
     (3*g2^3*yt2)/(4*(g2 - 8*k)) + (3*g2^4*yt2)/(32*(g2 - 2*k)^2) + 
     (15*g2^3*yt2)/(16*(g2 - 2*k)) + (31*g2*k*yt2)/2 - (93*g2*yt2^2)/8 - 
     (3*g2^4*yt2^2)/(2*(g2 - 8*k)^3) + (21*g2^3*yt2^2)/(4*(g2 - 8*k)^2) - 
     (21*g2^2*yt2^2)/(4*(g2 - 8*k)) + (3*g2^3*yt2^2)/(16*(g2 - 2*k)^2) + 
     (33*g2^2*yt2^2)/(8*(g2 - 2*k)) - 21*k*yt2^2 - 
     (3*g2^3*(g2 - 8*k)*(g2 - 4*k)^2)/(32*k*(g2^2 - 8*g2*k + 16*k*yt2))
 
codFW0hZ = (-119*g2^3)/32 + g2^7/(16*gp2^4) + (5*g2^6)/(32*gp2^3) + 
     (3*g2^5)/(16*gp2^2) - (97*g2^2*gp2)/32 - (11*g2*gp2^2)/16 + 
     (7*gp2^3)/16 + gp2^4/(8*g2) + gp2^5/(32*g2^2) + g2^6/(8*(g2 + gp2)^3) - 
     g2^5/(4*(g2 + gp2)^2) + (27*g2^4)/(64*(g2 + gp2)) + 
     (g2^5*(g2 - gp2))/(16*(g2 - 8*k)^3) - (g2^4*(5*g2 - 7*gp2))/
      (32*(g2 - 8*k)^2) - (g2^3*(11*g2^2 - 16*g2*gp2 + 14*gp2^2))/
      (64*(g2 + gp2)*(g2 - 8*k)) - (g2^2*(g2 + gp2)^3)/
      (16*(g2 + gp2 - 8*k)^2) + (g2^2*(g2 + gp2)*(4*g2 + 5*gp2))/
      (32*(g2 + gp2 - 8*k)) + (g2^2*(2*g2 + gp2)*(g2^3 + 2*g2^2*gp2 + 
        3*g2*gp2^2 + gp2^3))/(32*(g2 + gp2)^2*(2*g2 + gp2 - 8*k)) + 
     (3*g2^3*(2*g2 + gp2)^3)/(16*(g2 + gp2)^2*(g2 - 2*k)) + 
     ((-257*g2^2)/24 - g2^5/(2*gp2^3) - (9*g2^4)/(4*gp2^2) - g2^3/gp2 - 
       (20*g2*gp2)/3 - (5*gp2^2)/4 - gp2^3/(4*g2) + 
       (43*g2^4)/(48*(g2 + gp2)^2) + (71*g2^3)/(16*(g2 + gp2)))*k + 
     ((-127*g2)/3 + (4*g2^3)/gp2^2 + (30*g2^2)/gp2 - 4*gp2 - 
       (50*g2^3)/(3*(g2 + gp2)^2) + (7*g2^2)/(3*(g2 + gp2)))*k^2 + 
     ((-32*g2)/gp2 + (24*g2^3)/(g2 + gp2)^3 + (40*g2^2)/(g2 + gp2)^2 - 
       (8*g2)/(g2 + gp2))*k^3 + (g2*(g2 - gp2)*(g2 + gp2)^3*(2*g2 + gp2)*
       (g2^2 + gp2^2))/(32*gp2^3*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) - 
     (g2^5*(2*g2 + gp2)*(g2 + 2*gp2)*(g2^2 + g2*gp2 - gp2^2)*
       (g2^2 + 2*g2*gp2 + 2*gp2^2))/(32*gp2^4*(g2 + gp2)^2*
       (g2^2 + 8*gp2*k)) - (g2*(g2 - 4*k)*(g2^2 + 8*g2*k - 64*k^2)*
       (g2^2 - 8*g2*k - 32*k^2))/(8*(g2 - 8*k)*(g2^2 + g2*gp2 - 8*g2*k - 
        8*gp2*k + 64*k^2)) + (g2^2*k*(g2 + 8*k)*(g2^2 - 32*g2*k + 64*k^2))/
      (2*(g2 - 8*k)*(g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) + 
     (66*g2^8 + 151*g2^7*gp2 + 111*g2^6*gp2^2 + 8*g2^5*gp2^3 - 
       18*g2^4*gp2^4 - 5*g2^3*gp2^5 - g2^2*gp2^6 - 528*g2^7*k - 
       1208*g2^6*gp2*k - 328*g2^5*gp2^2*k + 808*g2^4*gp2^3*k + 
       360*g2^3*gp2^4*k - 64*g2^2*gp2^5*k - 24*g2*gp2^6*k - 8*gp2^7*k)/
      (32*g2^2*(g2^3 + g2^2*gp2 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
        64*g2*k^2)) + (g2*gp2*(22*g2^7 + 37*g2^6*gp2 + 23*g2^5*gp2^2 + 
        5*g2^4*gp2^3 + g2^3*gp2^4 - 176*g2^6*k - 648*g2^5*gp2*k - 
        744*g2^4*gp2^2*k - 184*g2^3*gp2^3*k + 112*g2^2*gp2^4*k + 
        32*g2*gp2^5*k + 8*gp2^6*k))/(32*(g2 + gp2)^3*(g2^3 - 16*g2^2*k - 
        8*g2*gp2*k + 8*gp2^2*k + 64*g2*k^2 + 64*gp2*k^2))
 
codFW0tt = (-3*g2^3)/4 + (3*g2^4)/(32*k) + 
     ((-187*g2^2)/90 - (6*g2^3)/gp2 - (17*g2*gp2)/12 + 
       (32*g2^5)/(9*(g2 + gp2)^3) + (269*g2^4)/(45*(g2 + gp2)^2) + 
       (3473*g2^3)/(180*(g2 + gp2)))*k + (9*g2^4*k)/(2*(g2 - 2*yt2)^2) - 
     (3*g2^3*k)/(g2 - 2*yt2) + (((-4*g2^3)/15 - (4*g2^5)/(15*(g2 + gp2)^2) + 
        (8*g2^4)/(15*(g2 + gp2)))*k)/yt2 - (21*g2^2*yt2)/8 + 
     (9*g2^3*yt2)/(8*(g2 - 8*k)) + ((2216*g2)/45 + (12*g2^2)/gp2 + 
       (224*g2^5)/(3*(g2 + gp2)^4) + (424*g2^4)/(9*(g2 + gp2)^3) - 
       (8293*g2^3)/(90*(g2 + gp2)^2) - (242*g2^2)/(45*(g2 + gp2)))*k*yt2 + 
     (9*g2*yt2^2)/2 - (9*g2^2*yt2^2)/(g2 - 8*k) + 
     (g2^3*(g2 - gp2)*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 21*gp2^3)*k)/
      (2*(g2 + gp2)^3*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2)) - 
     (3*g2^3*(g2 - 8*k)*(g2 - 4*k)^2)/(32*k*(g2^2 - 8*g2*k + 16*k*yt2))
 
codFW0tZ = (29*g2^3)/8 + (5*g2*gp2^2)/6 + (5*g2^4)/(g2 + gp2) + 
     (-17*g2^2 - (12*g2^3)/gp2 - (g2*gp2)/2 - (8*g2^5)/(g2 + gp2)^3 + 
       g2^4/(g2 + gp2)^2 + (33*g2^3)/(g2 + gp2))*k + 
     (g2^3*(3*g2 + gp2)^2)/(8*(g2 - 2*yt2)^2) + (g2^2*(3*g2 + gp2)^2)/
      (24*(g2 - 2*yt2)) + ((3*g2^4)/8 - (g2^3*gp2)/4 + (11*g2^2*gp2^2)/8)/
      yt2 + ((31*g2^2)/12 + (43*g2*gp2)/24 - (37*g2^3)/(3*(g2 + gp2)))*yt2 + 
     (-g2/2 + (44*g2^2)/gp2 + (16*g2^3)/(g2 + gp2)^2 + 
       (29*g2^2)/(2*(g2 + gp2)))*k*yt2 + 
     ((-189*g2)/8 - (3*gp2)/2 - (6*g2^2)/(g2 + gp2))*yt2^2 + 
     ((-120*g2^3)/gp2^3 - (84*g2^2)/gp2^2 + (30*g2)/gp2 - (30*g2)/(g2 + gp2))*
      k*yt2^2 + (2*g2^2*(3*g2 + gp2)*k)/(gp2 + 2*yt2) + 
     (g2^3*(g2 - gp2)*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 21*gp2^3)*k)/
      (2*(g2 + gp2)^3*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2))
 
codFW0WW = (-1239*g2^3)/512 - (3*g2^2*gp2)/16 - (3*g2*gp2^2)/32 - 
     (3*g2^5)/(16*(g2 + gp2)^2) + (105*g2^4)/(32*(g2 + gp2)) + 
     (7*g2^4)/(8*(g2 - 8*k)) + (45*g2^4)/(32*(g2 - 2*k)) + 
     (81*g2^3*k)/(32*(3*g2 + 2*gp2)) + ((-11343*g2^2)/80 + (3*g2*gp2)/2 - 
       (63*g2^6)/(g2 + gp2)^4 - (303*g2^5)/(2*(g2 + gp2)^3) - 
       (51*g2^4)/(10*(g2 + gp2)^2) + (10473*g2^3)/(40*(g2 + gp2)))*k + 
     (-6*g2 - (12*g2^2)/(g2 + gp2))*k^2 - (25*g2^4)/(512*(g2 + 16*k)) - 
     (3*g2*(22*g2^7 + 11*g2^6*gp2 - 16*g2^5*gp2^2 - 4*g2^4*gp2^3 - 
        g2^3*gp2^4 - 176*g2^6*k + 88*g2^5*gp2*k + 600*g2^4*gp2^2*k + 
        304*g2^3*gp2^3*k - 80*g2^2*gp2^4*k - 24*g2*gp2^5*k - 8*gp2^6*k))/
      (32*(g2 + gp2)^2*(g2^3 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
        64*g2*k^2 + 64*gp2*k^2))
 
codFW0ZZ = (-25*g2^3)/64 + g2^7/(16*gp2^4) + (7*g2^6)/(32*gp2^3) + 
     (7*g2^5)/(32*gp2^2) - (g2^2*gp2)/8 + (11*g2*gp2^2)/32 + (5*gp2^3)/32 + 
     gp2^4/(32*g2) + g2^5/(32*(g2 + gp2)^2) + g2^4/(16*(g2 + gp2)) + 
     (3*g2^2*(9*g2^2 + 20*g2*gp2 + 12*gp2^2))/(64*(g2 - 8*k)) + 
     (9*g2^3*k)/(8*(g2 + 2*gp2)) - (81*g2^3*k)/(32*(3*g2 + 2*gp2)) + 
     (g2^3*(149*g2 + 202*gp2)*k)/(4*(g2^2 + 2*g2*gp2 + 2*gp2^2)) + 
     ((-1399*g2^2)/96 + (6*g2^5)/gp2^3 - (3*g2^4)/gp2^2 - 
       (165*g2^3)/(8*gp2) - (123*g2*gp2)/16 - (5*gp2^2)/8 - 
       (9*g2^6)/(16*(g2 + gp2)^4) - (22*g2^5)/(3*(g2 + gp2)^3) - 
       (205*g2^4)/(6*(g2 + gp2)^2) + (23*g2^3)/(2*(g2 + gp2)))*k + 
     ((-5*g2)/2 - (5*g2^3)/(2*(g2 + gp2)^2) - (2*g2^2)/(g2 + gp2))*k^2 - 
     (g2^5*(2*g2 + gp2)*(g2 + 2*gp2)*(g2^2 + g2*gp2 - gp2^2)*
       (g2^2 + 2*g2*gp2 + 2*gp2^2))/(32*gp2^4*(g2 + gp2)^2*
       (g2^2 + 8*gp2*k)) - (gp2*(4*g2^6 + 28*g2^5*gp2 + 25*g2^4*gp2^2 + 
        6*g2^3*gp2^3 + g2^2*gp2^4 - 560*g2^5*k - 872*g2^4*gp2*k - 
        216*g2^3*gp2^2*k + 104*g2^2*gp2^3*k + 32*g2*gp2^4*k + 8*gp2^5*k))/
      (32*g2*(g2^3 + g2^2*gp2 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
        64*g2*k^2))
 
codFWhWZ = (247*g2^3)/32 + (253*g2^2*gp2)/32 + (7*g2*gp2^2)/48 + gp2^3/2 + 
     gp2^4/(8*g2) + gp2^5/(32*g2^2) - g2^6/(8*(g2 + gp2)^3) - 
     g2^5/(8*(g2 + gp2)^2) + (129*g2^4)/(16*(g2 + gp2)) + 
     (g2^4*gp2^2*(10*g2 + gp2))/(16*(g2 + gp2)*(g2 - 8*k)^3) + 
     (g2^3*(2*g2 - 7*gp2)*gp2*(10*g2 + gp2))/(32*(g2 + gp2)*(g2 - 8*k)^2) + 
     (g2^2*(4*g2^3 - 58*g2^2*gp2 + 59*g2*gp2^2 + 7*gp2^3))/
      (32*(g2 + gp2)*(g2 - 8*k)) - 
     (g2*(3*g2 - gp2)*(9*g2^4 - 12*g2^3*gp2 + 30*g2^2*gp2^2 + 4*g2*gp2^3 + 
        gp2^4))/(32*(g2 + gp2)^2*(3*g2 - gp2 - 8*k)) + 
     (g2^3*(3*g2 - gp2)*(33*g2^2 + 22*g2*gp2 + gp2^2))/
      (128*(g2 + gp2)*(g2 - 2*k)^2) + 
     (g2^2*(561*g2^4 + 692*g2^3*gp2 + 58*g2^2*gp2^2 - 180*g2*gp2^3 - 
        11*gp2^4))/(64*(g2 + gp2)^2*(g2 - 2*k)) - 
     (g2*(g2 + gp2)*(33*g2^2 + 22*g2*gp2 + gp2^2))/(32*(g2 + gp2 - 2*k)) + 
     ((-595*g2^2)/8 + (5*g2^5)/gp2^3 + (8*g2^4)/gp2^2 - g2^3/gp2 + 
       (25*g2*gp2)/12 - (3*gp2^2)/8 - gp2^3/(4*g2) - 
       (9*g2^4)/(2*(g2 + gp2)^2) - (145*g2^3)/(3*(g2 + gp2)))*k + 
     ((364*g2)/3 - (80*g2^4)/gp2^3 - (88*g2^3)/gp2^2 + (28*g2^2)/gp2 + 
       9*gp2 + (92*g2^3)/(g2 + gp2)^2 + (12*g2^2)/(g2 + gp2))*k^2 + 
     ((320*g2^3)/gp2^3 + (192*g2^2)/gp2^2 - (96*g2)/gp2 + (64*g2)/(g2 + gp2))*
      k^3 - ((3*g2 - gp2)*gp2*(9*g2^4 + 24*g2^3*gp2 - 12*g2^2*gp2^2 - 
        4*g2*gp2^3 - gp2^4))/(32*g2*(3*g2^2 + 2*g2*gp2 - gp2^2 - 8*g2*k)) + 
     (66*g2^8 + 147*g2^7*gp2 + 83*g2^6*gp2^2 - 17*g2^5*gp2^3 - 
       24*g2^4*gp2^4 - 6*g2^3*gp2^5 - g2^2*gp2^6 - 528*g2^7*k - 
       648*g2^6*gp2*k + 544*g2^5*gp2^2*k + 1024*g2^4*gp2^3*k + 
       256*g2^3*gp2^4*k - 96*g2^2*gp2^5*k - 32*g2*gp2^6*k - 8*gp2^7*k)/
      (32*g2^2*(g2^3 + g2^2*gp2 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
        64*g2*k^2)) - (g2*(66*g2^8 + 121*g2^7*gp2 + 22*g2^6*gp2^2 - 
        37*g2^5*gp2^3 - 10*g2^4*gp2^4 - 2*g2^3*gp2^5 - 528*g2^7*k - 
        440*g2^6*gp2*k + 1416*g2^5*gp2^2*k + 1968*g2^4*gp2^3*k + 
        488*g2^3*gp2^4*k - 200*g2^2*gp2^5*k - 64*g2*gp2^6*k - 16*gp2^7*k))/
      (32*(g2 + gp2)^3*(g2^3 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
        64*g2*k^2 + 64*gp2*k^2))
 
codFZ0hh = (-721*g2^3)/1024 - (2163*g2^2*gp2)/1024 - (2163*g2*gp2^2)/1024 - 
     (721*gp2^3)/1024 + (27*(g2 + gp2)^4)/(128*(g2 + gp2 - 8*k)) + 
     (15*(g2 + gp2)^4)/(32*(g2 + gp2 - 2*k)) + 
     ((-151*g2^2)/64 - (151*g2*gp2)/32 - (151*gp2^2)/64)*k + 
     (-6*g2 - 6*gp2)*k^2 - 12*k^3 + (25*(g2 + gp2)^4)/(1024*(g2 + gp2 + 16*k))
 
codFZ0hW = (-137*g2^3)/64 + g2^7/(16*gp2^4) + (3*g2^6)/(32*gp2^3) + 
     (3*g2^5)/(32*gp2^2) + (3*g2^4)/(32*gp2) - (7*g2^2*gp2)/16 - 
     (9*g2*gp2^2)/16 - (11*gp2^3)/16 - gp2^4/(8*g2) - gp2^5/(32*g2^2) - 
     g2^5/(16*(g2 + gp2)^2) - (35*g2^4)/(32*(g2 + gp2)) - 
     (g2^4*(g2 - gp2))/(16*(g2 - 8*k)^2) + (g2^3*(5*g2 - 6*gp2))/
      (32*(g2 - 8*k)) + (g2^2*(g2 + gp2)^4)/(16*(g2 + gp2 - 8*k)^3) - 
     (g2^2*(g2 + gp2)^2*(5*g2 + 6*gp2))/(32*(g2 + gp2 - 8*k)^2) - 
     ((g2 + gp2)*(25*g2^3 + 42*g2^2*gp2 + 6*g2*gp2^2 - 4*gp2^3))/
      (64*(g2 + gp2 - 8*k)) + (g2*(2*g2 + gp2)*(g2^3 + 2*g2^2*gp2 + 
        3*g2*gp2^2 + gp2^3))/(32*(g2 + gp2)*(2*g2 + gp2 - 8*k)) + 
     (3*(g2 + gp2)*(2*g2 + gp2)^3)/(16*(g2 + gp2 - 2*k)) + 
     ((73*g2^2)/48 + g2^5/(2*gp2^3) - (5*g2^4)/(4*gp2^2) - (3*g2^3)/(4*gp2) + 
       10*g2*gp2 + (17*gp2^2)/12 + gp2^3/(4*g2) + (9*g2^4)/(8*(g2 + gp2)^2) - 
       (409*g2^3)/(48*(g2 + gp2)))*k + (-35*g2 + (4*g2^3)/gp2^2 - 
       (30*g2^2)/gp2 + (89*gp2)/3 + (3*gp2^2)/g2 - (5*g2^3)/(g2 + gp2)^2 - 
       (32*g2^2)/(3*(g2 + gp2)))*k^2 + (56 + (32*g2)/gp2 + (24*gp2)/g2 + 
       (8*g2^2)/(g2 + gp2)^2 - (88*g2)/(g2 + gp2))*k^3 - 
     ((g2 - gp2)^2*(g2 + gp2)^4*(2*g2 + gp2)*(g2^2 + gp2^2))/
      (32*gp2^4*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) - 
     (g2^4*(2*g2 + gp2)*(g2^2 + g2*gp2 - gp2^2)*(g2^2 + 2*g2*gp2 + 2*gp2^2))/
      (32*gp2^3*(g2 + gp2)*(g2^2 + 8*gp2*k)) + 
     ((g2 - 4*k)*k*(g2^2 + 8*g2*k - 64*k^2)*(g2^2 - 8*g2*k - 32*k^2))/
      ((g2 - 8*k)*(g2^2 + g2*gp2 - 8*g2*k - 8*gp2*k + 64*k^2)) - 
     (g2*k*(g2 + 8*k)*(g2^2 - 32*g2*k + 64*k^2))/
      (2*(g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) - 
     (gp2*(22*g2^7 + 33*g2^6*gp2 - 5*g2^5*gp2^2 - 20*g2^4*gp2^3 - 
        5*g2^3*gp2^4 - g2^2*gp2^5 - 176*g2^6*k + 88*g2^5*gp2*k + 
        600*g2^4*gp2^2*k + 304*g2^3*gp2^3*k - 80*g2^2*gp2^4*k - 
        24*g2*gp2^5*k - 8*gp2^6*k))/(32*g2^2*(g2^3 + g2^2*gp2 - 16*g2^2*k - 
        8*g2*gp2*k + 8*gp2^2*k + 64*g2*k^2)) + 
     (66*g2^8 + 81*g2^7*gp2 + 2*g2^6*gp2^2 - 19*g2^5*gp2^3 - 5*g2^4*gp2^4 - 
       g2^3*gp2^5 - 528*g2^7*k - 648*g2^6*gp2*k + 544*g2^5*gp2^2*k + 
       1024*g2^4*gp2^3*k + 256*g2^3*gp2^4*k - 96*g2^2*gp2^5*k - 
       32*g2*gp2^6*k - 8*gp2^7*k)/(32*(g2 + gp2)^2*(g2^3 - 16*g2^2*k - 
        8*g2*gp2*k + 8*gp2^2*k + 64*g2*k^2 + 64*gp2*k^2))
 
codFZ0tt = (-5195*g2^3)/432 + (3593*g2^2*gp2)/432 - (4181*g2*gp2^2)/432 + 
     (2845*gp2^3)/144 + (512*g2^4)/(27*(g2 + gp2)) + (3*g2*gp2 - gp2^2)*k + 
     ((3*g2^6)/256 + (g2^5*gp2)/128 + (55*g2^4*gp2^2)/768 + 
       (7*g2^3*gp2^3)/64 + (53*g2^2*gp2^4)/2304 + (41*g2*gp2^5)/1152 + 
       (107*gp2^6)/2304)/yt2^3 + ((-27*g2^5)/128 - (31*g2^4*gp2)/128 - 
       (39*g2^3*gp2^2)/64 - (407*g2^2*gp2^3)/576 - (2365*g2*gp2^4)/3456 - 
       (1921*gp2^5)/3456)/yt2^2 + ((27*g2^4)/64 + (37*g2^3*gp2)/48 + 
       (235*g2^2*gp2^2)/96 + (103*g2*gp2^3)/144 + (227*gp2^4)/576)/yt2 + 
     (((-3*g2^3)/16 - (g2^2*gp2)/16 - (11*g2*gp2^2)/48 - (17*gp2^3)/48)*k)/
      yt2 + ((-4477*g2^2)/144 - (2923*g2*gp2)/216 - (4415*gp2^2)/432 - 
       (896*g2^4)/(27*(g2 + gp2)^2) + (1376*g2^3)/(27*(g2 + gp2)))*yt2 + 
     (9*(g2 + gp2)^3*yt2)/(16*(g2 + gp2 - 8*k)) + 
     ((-797*g2)/12 + (323*gp2)/12 + (224*g2^2)/(3*(g2 + gp2)))*k*yt2 + 
     ((35131*g2)/216 - (63*gp2)/8 - (8192*g2^4)/(27*(g2 + gp2)^3) + 
       (2048*g2^3)/(3*(g2 + gp2)^2) - (4840*g2^2)/(9*(g2 + gp2)))*yt2^2 - 
     (9*(g2 + gp2)^2*yt2^2)/(2*(g2 + gp2 - 8*k)) + 18*k*yt2^2 + 
     ((g2 + gp2 - 8*yt2)*(12*g2^2*gp2 + 8*g2*gp2^2 - 4*gp2^3 - 27*g2^2*yt2 - 
        6*g2*gp2*yt2 - 43*gp2^2*yt2))/(96*(g2 + gp2 + 8*k - 8*yt2)) + 
     ((g2 + gp2)*(g2 + gp2 - 8*yt2)*(g2 + gp2 - 4*yt2)*
       (9*g2^3 - 69*g2^2*gp2 - 37*g2*gp2^2 + 41*gp2^3 + 36*g2^2*yt2 + 
        264*g2*gp2*yt2 - 28*gp2^2*yt2))/(384*yt2*(g2^2 + 2*g2*gp2 + gp2^2 - 
        8*g2*yt2 - 8*gp2*yt2 + 16*k*yt2)) + 
     g32*(5*g2^2 - (34*g2*gp2)/3 + (109*gp2^2)/9 + 
       (-g2^3 - (g2^2*gp2)/3 - (11*g2*gp2^2)/9 - (17*gp2^3)/9)/yt2 + 
       ((-92*g2)/3 + (68*gp2)/3 + (128*g2^2)/(3*(g2 + gp2)))*yt2 - 24*yt2^2)
 
codFZ0tW = (1063*g2^3)/768 - (1927*g2^2*gp2)/768 - (227*g2*gp2^2)/768 + 
     (25*gp2^3)/256 + (29*g2^4)/(3*(g2 + gp2)) + 
     (2*g2^2 + (12*g2^3)/gp2 + 7*g2*gp2 + gp2^2/2 + (4*g2^5)/(g2 + gp2)^3 + 
       (3*g2^4)/(2*(g2 + gp2)^2) - (33*g2^3)/(2*(g2 + gp2)))*k + 
     ((3*g2 - 5*gp2)^2*(3*g2 - gp2)*(9*g2 + gp2))/(256*(g2 + gp2 - 8*yt2)) - 
     (g2^2*(3*g2 + gp2)^2)/(8*(g2 - 2*yt2)) + 
     ((3*g2^4)/8 - (g2^3*gp2)/4 + (11*g2^2*gp2^2)/8)/yt2 + 
     ((-233*g2^2)/96 - (395*g2*gp2)/48 - (47*gp2^2)/32 - 
       (29*g2^3)/(3*(g2 + gp2)))*yt2 + (3*g2 - (44*g2^2)/gp2 + (17*gp2)/2 - 
       (8*g2^3)/(g2 + gp2)^2 - (15*g2^2)/(g2 + gp2))*k*yt2 + 
     ((-175*g2)/24 + (469*gp2)/24 + (3*gp2^2)/(2*g2) - 
       (58*g2^2)/(3*(g2 + gp2)))*yt2^2 + 
     (6 + (120*g2^3)/gp2^3 + (84*g2^2)/gp2^2 - (30*g2)/gp2 + 
       (24*g2)/(g2 + gp2))*k*yt2^2 - (2*g2*(g2 + gp2)*(3*g2 + gp2)*k)/
      (gp2 + 2*yt2) - (g2^4*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 21*gp2^3)*
       k)/(2*(g2 + gp2)^3*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2))
 
codFZ0WW = (4169*g2^3)/192 + (3*g2^7)/(32*gp2^4) + (3*g2^6)/(64*gp2^3) - 
     (3*g2^5)/(32*gp2^2) - (3*g2^4)/(64*gp2) - (1883*g2^2*gp2)/48 - 
     (5357*g2*gp2^2)/384 + (383*gp2^3)/24 - (79*gp2^4)/(64*g2) - 
     (7*gp2^5)/(16*g2^2) - gp2^6/(128*g2^3) - (96*g2^6)/(g2 + gp2)^3 - 
     (8*g2^5)/(g2 + gp2)^2 + (247*g2^4)/(3*(g2 + gp2)) - 
     ((3*g2 - gp2)^2*(9*g2^4 - 12*g2^3*gp2 + 30*g2^2*gp2^2 + 4*g2*gp2^3 + 
        gp2^4))/(128*g2*(g2 + gp2)*(3*g2 - gp2 - 8*k)) + 
     (3*(g2 + gp2)^2*(9*g2^2 - 2*g2*gp2 + gp2^2))/(64*(g2 + gp2 - 8*k)) - 
     (9*g2^2*(g2 - gp2)*(5*g2 + gp2))/(128*(g2 - 2*k)) + 
     (9*g2^3*k)/(16*(g2 - gp2)) + (729*g2^3*k)/(256*(3*g2 + 2*gp2)) + 
     ((7917*g2^2)/256 - (9*g2^5)/gp2^3 - (72*g2^4)/gp2^2 + 
       (309*g2^3)/(16*gp2) + (3417*g2*gp2)/128 - (443*gp2^2)/64 - 
       (51*gp2^3)/(32*g2) - gp2^4/(16*g2^2) + (177*g2^4)/(8*(g2 + gp2)^2) - 
       (2055*g2^3)/(16*(g2 + gp2)))*k + (-112*g2 + 23*gp2 + gp2^2/g2 - 
       (4*g2^3)/(g2 + gp2)^2 + (113*g2^2)/(g2 + gp2))*k^2 + 
     ((g2 - gp2)*(3*g2 - gp2)^2*(g2 + gp2)*(9*g2^4 + 24*g2^3*gp2 - 
        12*g2^2*gp2^2 - 4*g2*gp2^3 - gp2^4))/
      (128*g2^3*(3*g2^2 + 2*g2*gp2 - gp2^2 - 8*g2*k)) - 
     (3*(g2 - gp2)^2*(g2 + gp2)^4*(2*g2 + gp2)*(g2^2 + gp2^2))/
      (64*gp2^4*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k))
 
codFZ0WZ = (25*g2^3)/16 - g2^7/(16*gp2^4) - (5*g2^6)/(32*gp2^3) - 
     g2^5/(8*gp2^2) + g2^4/(32*gp2) + (75*g2^2*gp2)/32 - (g2*gp2^2)/16 - 
     (11*gp2^3)/8 - (7*gp2^4)/(32*g2) - gp2^5/(16*g2^2) + 
     g2^4/(32*(g2 + gp2)) + (9*(g2 + gp2)^3*(5*g2 + 4*gp2))/
      (64*(g2 + gp2 - 2*k)) - (9*g2^3*k)/(8*(g2 + 2*gp2)) - 
     (81*g2^3*k)/(32*(3*g2 + 2*gp2)) - (g2^3*(149*g2 + 202*gp2)*k)/
      (2*(g2^2 + 2*g2*gp2 + 2*gp2^2)) + ((-2635*g2^2)/96 - (6*g2^5)/gp2^3 + 
       (9*g2^4)/gp2^2 + (123*g2^3)/(8*gp2) + (249*g2*gp2)/16 + (53*gp2^2)/4 + 
       (5*gp2^3)/(4*g2) + g2^6/(8*(g2 + gp2)^4) - 
       (37*g2^5)/(8*(g2 + gp2)^3) - (545*g2^4)/(24*(g2 + gp2)^2) + 
       (523*g2^3)/(24*(g2 + gp2)))*k + (-g2 - 5*gp2 - (7*g2^2)/(g2 + gp2))*
      k^2 + (g2^5*(2*g2 + gp2)*(g2^2 + g2*gp2 - gp2^2)*
       (g2^2 + 2*g2*gp2 + 2*gp2^2))/(32*gp2^4*(g2 + gp2)*(g2^2 + 8*gp2*k)) - 
     (66*g2^8 + 195*g2^7*gp2 + 181*g2^6*gp2^2 + 26*g2^5*gp2^3 - 
       33*g2^4*gp2^4 - 9*g2^3*gp2^5 - 2*g2^2*gp2^6 - 528*g2^7*k - 
       1560*g2^6*gp2*k - 712*g2^5*gp2^2*k + 1136*g2^4*gp2^3*k + 
       752*g2^3*gp2^4*k - 120*g2^2*gp2^5*k - 40*g2*gp2^6*k - 16*gp2^7*k)/
      (32*g2^2*(g2^3 + g2^2*gp2 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
        64*g2*k^2))
 
codFZ0ZZ = (-351*g2^3)/1024 - (1053*g2^2*gp2)/1024 - (1053*g2*gp2^2)/1024 - 
     (351*gp2^3)/1024 + (29*(g2 + gp2)^4)/(128*(g2 + gp2 - 8*k)) + 
     (45*(g2 + gp2)^4)/(128*(g2 + gp2 - 2*k)) + 
     ((-9*g2^2)/64 - (9*g2*gp2)/32 - (9*gp2^2)/64)*k + 
     ((-9*g2)/2 - (9*gp2)/2)*k^2 - (25*(g2 + gp2)^4)/(1024*(g2 + gp2 + 16*k))
 
codFZhtt = (145*g2^3)/512 - (503*g2^2*gp2)/1536 + (299*g2*gp2^2)/4608 + 
     (3113*gp2^3)/4608 - ((g2 + gp2)^3*(9*g2^2 - 6*g2*gp2 + 17*gp2^2))/
      (384*(g2 + gp2 - 2*k)^2) - (5*(g2 + gp2)^2*(9*g2^2 - 6*g2*gp2 + 
        17*gp2^2))/(192*(g2 + gp2 - 2*k)) + 
     ((97*g2^2)/16 + (19*g2*gp2)/24 + (1417*gp2^2)/144)*k + (-g2 - gp2)*k^2 - 
     (9*(3*g2 - 5*gp2)^2*(g2 + gp2)^2)/(512*(g2 + gp2 - 8*yt2)) + 
     (3*(3*g2 - 5*gp2)^2*(g2 + gp2)*k)/(16*(g2 + gp2 - 8*yt2)) + 
     ((-287*g2^2)/64 - (613*g2*gp2)/96 - (3079*gp2^2)/576)*yt2 + 
     (3*(g2 + gp2)^3*yt2)/(4*(g2 + gp2 - 8*k)) + 
     ((g2 + gp2)^2*(9*g2^2 + 66*g2*gp2 - 7*gp2^2)*yt2)/
      (192*(g2 + gp2 - 2*k)^2) + ((g2 + gp2)*(45*g2^2 + 618*g2*gp2 - 
        131*gp2^2)*yt2)/(96*(g2 + gp2 - 2*k)) + 
     ((-255*g2)/4 + (65*gp2)/4 + (64*g2^2)/(g2 + gp2))*k*yt2 + 
     ((575*g2)/24 - (65*gp2)/24 - (64*g2^2)/(3*(g2 + gp2)))*yt2^2 - 
     ((9*g2^2 + 66*g2*gp2 - 7*gp2^2)*yt2^2)/(12*(g2 + gp2 - 2*k)) + 
     (yt2*(12*g2^2*gp2 + 8*g2*gp2^2 - 4*gp2^3 - 27*g2^2*yt2 - 6*g2*gp2*yt2 - 
        43*gp2^2*yt2))/(24*(g2 + gp2 + 8*k - 8*yt2)) + 
     ((g2 + gp2 - 4*yt2)*yt2*(9*g2^3 - 69*g2^2*gp2 - 37*g2*gp2^2 + 41*gp2^3 + 
        36*g2^2*yt2 + 264*g2*gp2*yt2 - 28*gp2^2*yt2))/
      (24*(g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 8*gp2*yt2 + 16*k*yt2))
 
codFZhWW = (191*g2^3)/64 - (221*g2^2*gp2)/64 + (299*g2*gp2^2)/192 - 
     (53*gp2^3)/192 - gp2^4/(16*g2) - gp2^5/(32*g2^2) - 
     g2^5/(16*(g2 + gp2)^2) + (157*g2^4)/(32*(g2 + gp2)) - 
     (g2^3*gp2*(10*g2 + gp2))/(16*(g2 - 8*k)^2) + (3*g2^2*gp2*(10*g2 + gp2))/
      (16*(g2 - 8*k)) + ((3*g2 - gp2)*(9*g2^4 - 12*g2^3*gp2 + 30*g2^2*gp2^2 + 
        4*g2*gp2^3 + gp2^4))/(64*(g2 + gp2)*(3*g2 - gp2 - 8*k)) - 
     (g2^2*(g2 - gp2)*(33*g2^2 + 22*g2*gp2 + gp2^2))/
      (32*(g2 + gp2)*(g2 - 2*k)) + ((3*g2 - gp2)*(g2 + gp2)^2*
       (33*g2^2 + 22*g2*gp2 + gp2^2))/(256*(g2 + gp2 - 2*k)^2) + 
     (627*g2^4 + 904*g2^3*gp2 + 58*g2^2*gp2^2 - 24*g2*gp2^3 + 3*gp2^4)/
      (128*(g2 + gp2 - 2*k)) + ((-1115*g2^2)/48 - (5*g2^5)/gp2^3 - 
       (3*g2^4)/gp2^2 + (3*g2^3)/(2*gp2) + (227*g2*gp2)/8 + (33*gp2^2)/16 + 
       gp2^3/(4*g2) + g2^4/(g2 + gp2)^2 - (83*g2^3)/(2*(g2 + gp2)))*k + 
     ((161*g2)/3 + (80*g2^4)/gp2^3 + (48*g2^3)/gp2^2 - (32*g2^2)/gp2 - 
       (292*gp2)/3 - (7*gp2^2)/g2 + (76*g2^2)/(g2 + gp2))*k^2 + 
     ((-320*g2^3)/gp2^3 - (192*g2^2)/gp2^2 + (96*g2)/gp2 - 
       (64*g2)/(g2 + gp2))*k^3 - ((g2 - gp2)*(3*g2 - gp2)*
       (9*g2^4 + 24*g2^3*gp2 - 12*g2^2*gp2^2 - 4*g2*gp2^3 - gp2^4))/
      (32*g2*(3*g2^2 + 2*g2*gp2 - gp2^2 - 8*g2*k)) - 
     ((3*g2 - gp2)*(g2 + gp2)*(22*g2^6 + 43*g2^5*gp2 + 28*g2^4*gp2^2 + 
        6*g2^3*gp2^3 + g2^2*gp2^4 - 176*g2^5*k - 344*g2^4*gp2*k - 
        96*g2^3*gp2^2*k + 128*g2^2*gp2^3*k + 32*g2*gp2^4*k + 8*gp2^5*k))/
      (32*g2^2*(g2^3 + g2^2*gp2 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
        64*g2*k^2)) + (66*g2^8 + 81*g2^7*gp2 + 2*g2^6*gp2^2 - 19*g2^5*gp2^3 - 
       5*g2^4*gp2^4 - g2^3*gp2^5 - 528*g2^7*k - 648*g2^6*gp2*k + 
       544*g2^5*gp2^2*k + 1024*g2^4*gp2^3*k + 256*g2^3*gp2^4*k - 
       96*g2^2*gp2^5*k - 32*g2*gp2^6*k - 8*gp2^7*k)/
      (32*(g2 + gp2)^2*(g2^3 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
        64*g2*k^2 + 64*gp2*k^2))
 
codFbar00ht = (-9*g2^3)/16 - (3*g2^5)/(1024*k^2) + (15*g2^4)/(256*k) + 
     3*g2^2*k - 12*g2*k^2 - 48*k^3 - (9*g2^2*yt2)/16 + (3*g2^3*yt2)/(64*k) + 
     6*g2*k*yt2 - 18*k^2*yt2 - (144*k^3*yt2)/g2 - (3*g2*yt2^2)/4 + 
     (15*k*yt2^2)/2 + (36*k^2*yt2^2)/g2 + 
     (3*g2^2*(g2 - 8*k)^2*(g2 - 4*k)*(g2^2 - 8*g2*k + 64*k^2))/
      (1024*k^2*(g2^2 - 8*g2*k + 16*k*yt2))
 
codFbar00hW = (5*g2^3)/64 - g2^4/(64*(g2 - 4*k)) + 
     ((-27*g2^2)/4 - g2^4/(8*(g2 + gp2)^2) + (35*g2^3)/(4*(g2 + gp2)))*k + 
     (-43*g2 + (2*g2^3)/(g2 + gp2)^2 + (38*g2^2)/(g2 + gp2))*k^2 + 
     (-16 - (8*g2^2)/(g2 + gp2)^2 + (32*g2)/(g2 + gp2))*k^3 + 
     (g2*(g2 + 8*k)^2*(g2^2 - 32*g2*k + 64*k^2))/
      (32*(g2^2 - 8*g2*k + 8*gp2*k + 64*k^2))
 
codFbar00hZ = g2^3/128 + (3*g2^2*gp2)/128 + (3*g2*gp2^2)/128 + gp2^3/128 + 
     ((7*g2^2)/16 + (g2*gp2)/8 + gp2^2/16)*k + 
     ((-7*g2)/2 - (7*gp2)/2 - (6*g2^2)/(g2 + gp2))*k^2 + 
     (20 + (24*g2^2)/(g2 + gp2)^2)*k^3
 
codFbar00tW = (473*g2^3)/48 - (5*g2^2*gp2)/4 - (g2*gp2^2)/6 - 
     (29*g2^4)/(3*(g2 + gp2)) + (3*g2^2*k)/2 + (3*g2^5)/(16*yt2^2) - 
     (15*g2^4)/(8*yt2) + ((-259*g2^2)/24 + 2*g2*gp2 + gp2^2/3 + 
       (29*g2^3)/(3*(g2 + gp2)))*yt2 + ((-11*g2)/2 + (4*g2^2)/(g2 + gp2))*k*
      yt2 + ((-43*g2)/12 + gp2 + (58*g2^2)/(3*(g2 + gp2)))*yt2^2 + 
     (5 - (8*g2)/(g2 + gp2))*k*yt2^2 + (27*yt2^3)/2 - (18*yt2^4)/g2 - 
     (36*yt2^5)/g2^2 + g32*(8*g2^2 + 4*g2*yt2 - 40*yt2^2)
 
codFbar00tZ = ((-1141*g2^2)/128 - (6*g2^3)/gp2 - (189*g2*gp2)/64 - 
       (335*gp2^2)/384 - (2*g2^7)/(g2 + gp2)^5 + (5*g2^6)/(4*(g2 + gp2)^4) + 
       (7*g2^5)/(g2 + gp2)^3 - (6*g2^4)/(g2 + gp2)^2 + (9*g2^3)/(g2 + gp2))*
      k - (3*(3*g2 - 5*gp2)^2*(g2 + gp2)*k)/(128*(g2 + gp2 - 8*yt2)) + 
     ((637*g2)/48 + (18*g2^2)/gp2 + (5*gp2)/48 + (4*g2^5)/(g2 + gp2)^4 + 
       (3*g2^4)/(2*(g2 + gp2)^3) - (14*g2^3)/(g2 + gp2)^2 - 
       (473*g2^2)/(24*(g2 + gp2)))*k*yt2 + 
     (19 + (9*gp2)/(2*g2) - (8*g2^3)/(g2 + gp2)^3 + 
       (137*g2^2)/(4*(g2 + gp2)^2) - (55*g2)/(2*(g2 + gp2)))*k*yt2^2 + 
     (-9/g2 - 24/gp2 - (3*g2^2)/(g2 + gp2)^3 + (33*g2)/(g2 + gp2)^2)*k*
      yt2^3 + (g2*(3*g2 + gp2)*(g2 + 2*gp2)*k)/(gp2 + 2*yt2) + 
     (g2^4*(g2^2 + g2*gp2 + gp2^2)*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 
        21*gp2^3)*k)/(4*(g2 + gp2)^5*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2))
 
codFbar00WZ = (9*g2^3*k)/(32*(g2 - gp2)) + (9*g2^3*k)/(16*(g2 + 2*gp2)) + 
     (g2^3*(154*g2 - 43*gp2)*k)/(8*(g2^2 + 2*g2*gp2 + 2*gp2^2)) + 
     ((-223*g2^2)/16 - (13*g2*gp2)/2 - (7*gp2^2)/8 - g2^6/(8*(g2 + gp2)^4) + 
       (15*g2^5)/(2*(g2 + gp2)^3) + (197*g2^4)/(16*(g2 + gp2)^2) - 
       (827*g2^3)/(32*(g2 + gp2)))*k
 
codFbar0htt = ((80*g2)/3 - (80*g2^2)/(3*(g2 + gp2)))*k*yt2 + 6*k^2*yt2 + 
     ((-64*g2)/3 + (64*g2^2)/(3*(g2 + gp2)))*yt2^2 - 6*k*yt2^2 + 
     g32*(80*k*yt2 - 64*yt2^2)
 
codFbar0hWW = 6*g2^3 - (6*g2^4)/(g2 + gp2) + 
     (-20*g2^2 + (20*g2^3)/(g2 + gp2))*k + (48*g2 - (48*g2^2)/(g2 + gp2))*k^2
 
codFbar0ttZ = (128*g2^3)/27 - (92*g2^2*gp2)/27 + (68*g2*gp2^2)/27 - 
     (128*g2^4)/(27*(g2 + gp2)) + ((3*g2^2)/4 - (g2*gp2)/2 + (17*gp2^2)/12)*
      k + ((-640*g2^2)/27 + (56*g2*gp2)/27 - (512*g2^4)/(27*(g2 + gp2)^2) + 
       (128*g2^3)/(3*(g2 + gp2)))*yt2 + ((-91*g2)/12 - (11*gp2)/12 + 
       (16*g2^2)/(3*(g2 + gp2)))*k*yt2 + 
     g32*(4*g2^2 - (8*g2*gp2)/3 + (68*gp2^2)/9 + 
       ((-584*g2)/9 + (56*gp2)/9 + (512*g2^2)/(9*(g2 + gp2)))*yt2)
 
codFbar0WWZ = -(g2*(3*g2 - gp2)*gp2*(33*g2^2 + 22*g2*gp2 + gp2^2))/
     (2*(g2 + gp2)^2)
 
codG000ht = (-9*g2^3)/16 - (3*g2^5)/(1024*k^2) + (15*g2^4)/(256*k) + 
     3*g2^2*k - 12*g2*k^2 - 48*k^3 - (9*g2^2*yt2)/16 + (3*g2^3*yt2)/(64*k) + 
     6*g2*k*yt2 - 18*k^2*yt2 - (144*k^3*yt2)/g2 - (3*g2*yt2^2)/4 + 
     (15*k*yt2^2)/2 + (36*k^2*yt2^2)/g2 + 
     (3*g2^2*(g2 - 8*k)^2*(g2 - 4*k)*(g2^2 - 8*g2*k + 64*k^2))/
      (1024*k^2*(g2^2 - 8*g2*k + 16*k*yt2))
 
codG000tZ = ((-1141*g2^2)/128 - (6*g2^3)/gp2 - (189*g2*gp2)/64 - 
       (335*gp2^2)/384 - (2*g2^7)/(g2 + gp2)^5 + (5*g2^6)/(4*(g2 + gp2)^4) + 
       (7*g2^5)/(g2 + gp2)^3 - (6*g2^4)/(g2 + gp2)^2 + (9*g2^3)/(g2 + gp2))*
      k - (3*(3*g2 - 5*gp2)^2*(g2 + gp2)*k)/(128*(g2 + gp2 - 8*yt2)) + 
     ((637*g2)/48 + (18*g2^2)/gp2 + (5*gp2)/48 + (4*g2^5)/(g2 + gp2)^4 + 
       (3*g2^4)/(2*(g2 + gp2)^3) - (14*g2^3)/(g2 + gp2)^2 - 
       (473*g2^2)/(24*(g2 + gp2)))*k*yt2 + 
     (19 + (9*gp2)/(2*g2) - (8*g2^3)/(g2 + gp2)^3 + 
       (137*g2^2)/(4*(g2 + gp2)^2) - (55*g2)/(2*(g2 + gp2)))*k*yt2^2 + 
     (-9/g2 - 24/gp2 - (3*g2^2)/(g2 + gp2)^3 + (33*g2)/(g2 + gp2)^2)*k*
      yt2^3 + (g2*(3*g2 + gp2)*(g2 + 2*gp2)*k)/(gp2 + 2*yt2) + 
     (g2^4*(g2^2 + g2*gp2 + gp2^2)*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 
        21*gp2^3)*k)/(4*(g2 + gp2)^5*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2))
 
codG0ttWW = -4*g2^3 - (8*g2^5)/(g2 + gp2)^2 + (12*g2^4)/(g2 + gp2) + 
     ((-580*g2^2)/9 - (256*g2^5)/(3*(g2 + gp2)^3) + 
       (752*g2^4)/(9*(g2 + gp2)^2) + (596*g2^3)/(9*(g2 + gp2)))*yt2 + 
     (-8*g2 + (8*g2^2)/(g2 + gp2))*yt2^2
 
codGh000W = (g2^2*gp2)/32 + g2^5/(32*(g2 + gp2)^2) - g2^4/(32*(g2 + gp2)) - 
     (g2^2*(2*g2 + gp2)*(g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/
      (32*(g2 + gp2)^2*(2*g2 + gp2 - 8*k)) - g2^4/(32*(g2 - 4*k)) + 
     ((11*g2^2)/4 + g2^4/(4*(g2 + gp2)^2) + (3*g2^3)/(2*(g2 + gp2)))*k + 
     (5*g2 - g2^3/(g2 + gp2)^2 + (10*g2^2)/(g2 + gp2))*k^2 + 
     (-72 - (40*g2^2)/(g2 + gp2)^2 - (32*g2)/(g2 + gp2))*k^3 - 
     (g2^4*(-3 + 4*nG))/(8*(g2 - 8*k)) + (g2^3*(-5 + 8*nG))/16
 
codGh000Z = g2^4/(32*(g2 + gp2)) - 
     (g2*(2*g2 + gp2)*(g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/
      (32*(g2 + gp2)*(2*g2 + gp2 - 8*k)) + 
     ((3*g2^2)/4 + (g2*gp2)/4 + (3*g2^3)/(2*(g2 + gp2)))*k + 
     (-9*g2 - (2*g2^3)/(g2 + gp2)^2 + (18*g2^2)/(g2 + gp2))*k^2 + 
     ((-48*g2^2)/(g2 + gp2)^2 - (24*g2)/(g2 + gp2))*k^3 + 
     (g2*gp2^2*(-1 + 5*nG))/12 + (g2^3*(-3 + 8*nG))/32 + 
     (g2^2*gp2*(1 + 8*nG))/32 + (gp2^3*(-17 + 40*nG))/96 - 
     ((g2 + gp2)^2*(-9*g2^2 + 6*g2*gp2 - 17*gp2^2 + 24*g2^2*nG + 
        40*gp2^2*nG))/(96*(g2 + gp2 - 8*k))
 
codGh00hh = ((9*g2)/2 + (3*gp2)/2)*k^2 + 36*k^3
 
codGh00tt = 36*k^2*yt2 - 21*k*yt2^2
 
codGh00WW = (9*g2^3)/16 - (9*g2^4)/(16*(g2 - 2*k)) + 
     ((9*g2^2)/2 + (g2*gp2)/4 + g2^3/(4*(g2 + gp2)))*k + 
     (-14*g2 + gp2 + (4*g2^3)/(g2 + gp2)^2 - (13*g2^2)/(g2 + gp2))*k^2 + 
     (68 + (16*g2^2)/(g2 + gp2)^2 + (8*g2)/(g2 + gp2))*k^3
 
codGh00ZZ = (9*g2^3)/32 + (27*g2^2*gp2)/32 + (27*g2*gp2^2)/32 + 
     (9*gp2^3)/32 - (9*(g2 + gp2)^4)/(32*(g2 + gp2 - 2*k)) + 
     ((17*g2^2)/8 + 2*g2*gp2 + (15*gp2^2)/8 + g2^3/(4*(g2 + gp2)))*k + 
     ((-5*g2)/2 - (7*gp2)/2 + g2^3/(g2 + gp2)^2 - (10*g2^2)/(g2 + gp2))*k^2 + 
     (22 + (24*g2^2)/(g2 + gp2)^2)*k^3
 
codGh0W0Z = -g2^3/32 - (g2^2*gp2)/16 - (g2*gp2^2)/32 - 
     g2^5/(32*(g2 + gp2)^2) + g2^5/(32*(g2 - 8*k)^2) - 
     (g2^3*(g2 + gp2))/(32*(g2 - 8*k)) + 
     (g2*(2*g2 + gp2)^2*(g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/
      (32*(g2 + gp2)^2*(2*g2 + gp2 - 8*k)) + 
     (-g2^2/2 + (g2*gp2)/4 - g2^4/(4*(g2 + gp2)^2) - g2^3/(2*(g2 + gp2)))*k + 
     (4*g2 + 4*gp2 + (4*g2^3)/(g2 + gp2)^2 - (16*g2^2)/(g2 + gp2))*k^2 + 
     ((64*g2^2)/(g2 + gp2)^2 + (16*g2)/(g2 + gp2))*k^3 + 
     (2*(g2 - 4*k)^2*k*(g2^2 + 8*g2*k - 64*k^2)*(g2^2 - 8*g2*k - 32*k^2))/
      ((g2 - 8*k)^2*(g2^2 + g2*gp2 - 8*g2*k - 8*gp2*k + 64*k^2))
 
codGh0Whh = (-21*g2^3)/64 + (21*g2^4)/(64*(g2 - 8*k)) - (21*g2^2*k)/8 - 
     24*g2*k^2 - 96*k^3
 
codGh0Wtt = (-3*g2^3)/16 + (3*g2^4)/(64*k) - (15*g2^2*yt2)/8 + 
     (9*g2^3*yt2)/(8*(g2 - 8*k)) - (33*g2*k*yt2)/2 - 60*k^2*yt2 + 
     (27*g2*yt2^2)/4 - (9*g2^2*yt2^2)/(g2 - 8*k) + 42*k*yt2^2 - 
     (3*g2^4*(g2 - 8*k)*(g2 - 4*k))/(64*k*(g2^2 - 8*g2*k + 16*k*yt2))
 
codGh0WWW = (-1991*g2^3)/512 + (3*g2^2*gp2)/16 + gp2^3/32 - 
     g2^5/(4*(g2 + gp2)^2) + (35*g2^4)/(16*(g2 + gp2)) + 
     (7*g2^4)/(8*(g2 - 8*k)) + (45*g2^4)/(32*(g2 - 2*k)) + 
     ((-105*g2^2)/32 - g2*gp2 - gp2^2/4 - (2*g2^4)/(g2 + gp2)^2 - 
       g2^3/(2*(g2 + gp2)))*k + ((71*g2)/2 - (32*g2^2)/(g2 + gp2))*k^2 + 
     (-240 + (128*g2)/(g2 + gp2))*k^3 - (25*g2^4)/(512*(g2 + 16*k)) + 
     ((3*g2 - gp2)*gp2*(16*g2^6 + 22*g2^5*gp2 + 5*g2^4*gp2^2 + g2^3*gp2^3 - 
        304*g2^5*k - 520*g2^4*gp2*k - 136*g2^3*gp2^2*k + 120*g2^2*gp2^3*k + 
        32*g2*gp2^4*k + 8*gp2^5*k))/(32*(g2 + gp2)^2*(g2^3 - 16*g2^2*k - 
        8*g2*gp2*k + 8*gp2^2*k + 64*g2*k^2 + 64*gp2*k^2))
 
codGh0WZZ = (-67*g2^3)/64 + g2^6/(16*gp2^3) + (3*g2^5)/(32*gp2^2) + 
     g2^4/(32*gp2) - (9*g2^2*gp2)/8 - (11*g2*gp2^2)/16 - (25*gp2^3)/32 - 
     gp2^4/(16*g2) - gp2^5/(32*g2^2) + g2^5/(32*(g2 + gp2)^2) - 
     g2^4/(32*(g2 + gp2)) + (3*g2^2*(9*g2^2 + 20*g2*gp2 + 12*gp2^2))/
      (64*(g2 - 8*k)) + (9*(g2 + gp2)^3*(5*g2 + 4*gp2))/
      (64*(g2 + gp2 - 2*k)) + ((-17*g2^2)/4 - g2^4/(2*gp2^2) - 
       (3*g2^3)/(4*gp2) + (g2*gp2)/8 - (13*gp2^2)/4 + gp2^3/(4*g2) + 
       g2^4/(4*(g2 + gp2)^2) + (3*g2^3)/(4*(g2 + gp2)))*k + 
     (6*g2 + (4*g2^2)/gp2 + gp2 - g2^3/(g2 + gp2)^2 + (10*g2^2)/(g2 + gp2))*
      k^2 + (-40 - (40*g2^2)/(g2 + gp2)^2)*k^3 - 
     (g2^5*(2*g2 + gp2)*(g2^2 + g2*gp2 - gp2^2)*(g2^2 + 2*g2*gp2 + 2*gp2^2))/
      (32*gp2^3*(g2 + gp2)^2*(g2^2 + 8*gp2*k)) - 
     ((3*g2 - gp2)*gp2*(16*g2^6 + 38*g2^5*gp2 + 27*g2^4*gp2^2 + 
        6*g2^3*gp2^3 + g2^2*gp2^4 - 304*g2^5*k - 520*g2^4*gp2*k - 
        136*g2^3*gp2^2*k + 120*g2^2*gp2^3*k + 32*g2*gp2^4*k + 8*gp2^5*k))/
      (32*g2^2*(g2^3 + g2^2*gp2 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
        64*g2*k^2))
 
codGh0Zhh = (-21*g2^3)/128 - (63*g2^2*gp2)/128 - (63*g2*gp2^2)/128 - 
     (21*gp2^3)/128 + (21*(g2 + gp2)^4)/(128*(g2 + gp2 - 8*k)) + 
     ((-21*g2^2)/16 - (21*g2*gp2)/8 - (21*gp2^2)/16)*k + 
     (-12*g2 - 12*gp2)*k^2 - 48*k^3
 
codGh0Ztt = ((-9*g2^2)/16 - (9*g2*gp2)/8 - (9*gp2^2)/16)*yt2 + 
     (9*(g2 + gp2)^3*yt2)/(16*(g2 + gp2 - 8*k)) + ((-27*g2)/4 - (27*gp2)/4)*k*
      yt2 - 30*k^2*yt2 + ((27*g2)/8 + (27*gp2)/8)*yt2^2 - 
     (9*(g2 + gp2)^2*yt2^2)/(2*(g2 + gp2 - 8*k)) + 27*k*yt2^2
 
codGh0ZWW = (-63*g2^3)/64 - g2^6/(16*gp2^3) - (3*g2^5)/(32*gp2^2) - 
     g2^4/(32*gp2) - (17*g2^2*gp2)/64 + (9*g2*gp2^2)/64 - gp2^3/64 + 
     (3*(g2 + gp2)^2*(9*g2^2 - 2*g2*gp2 + gp2^2))/(64*(g2 + gp2 - 8*k)) + 
     (9*g2^3*(5*g2 + gp2))/(64*(g2 - 2*k)) + 
     ((-7*g2^2)/4 - g2^4/(2*gp2^2) + g2^3/(4*gp2) + (13*g2*gp2)/8 - gp2^2/8 - 
       (3*g2^3)/(2*(g2 + gp2)))*k + (3*g2 - (4*g2^2)/gp2 - 7*gp2 - 
       (8*g2^3)/(g2 + gp2)^2 + (24*g2^2)/(g2 + gp2))*k^2 + 
     (-40 - (32*g2^2)/(g2 + gp2)^2 - (8*g2)/(g2 + gp2))*k^3 + 
     ((g2 - gp2)*(g2 + gp2)^4*(2*g2 + gp2)*(g2^2 + gp2^2))/
      (32*gp2^3*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k))
 
codGh0ZZZ = (-495*g2^3)/1024 - (1485*g2^2*gp2)/1024 - (1485*g2*gp2^2)/1024 - 
     (495*gp2^3)/1024 + (29*(g2 + gp2)^4)/(128*(g2 + gp2 - 8*k)) + 
     (45*(g2 + gp2)^4)/(128*(g2 + gp2 - 2*k)) + 
     ((-89*g2^2)/64 - (89*g2*gp2)/32 - (89*gp2^2)/64)*k + 
     ((-11*g2)/4 - (11*gp2)/4)*k^2 - 32*k^3 - (25*(g2 + gp2)^4)/
      (1024*(g2 + gp2 + 16*k))
 
codGhhhhh = 81*k^3
 
codGhhhtt = 180*k^2*yt2 - 54*k*yt2^2 + 18*yt2^3 - 
     (27*yt2^4)/(4*(4*k - 3*yt2)) + (81*yt2^4)/(4*(k - yt2))
 
codGhhhWW = (279*g2^3)/64 + (135*g2^4)/(64*(3*g2 - 8*k)) - 
     (27*g2^5)/(64*(g2 - 2*k)^2) - (297*g2^4)/(64*(g2 - 2*k)) + 18*g2^2*k - 
     36*g2*k^2 + 132*k^3
 
codGhhhZZ = (279*g2^3)/128 + (837*g2^2*gp2)/128 + (837*g2*gp2^2)/128 + 
     (279*gp2^3)/128 + (135*(g2 + gp2)^4)/(128*(3*g2 + 3*gp2 - 8*k)) - 
     (27*(g2 + gp2)^5)/(128*(g2 + gp2 - 2*k)^2) - (297*(g2 + gp2)^4)/
      (128*(g2 + gp2 - 2*k)) + (9*g2^2 + 18*g2*gp2 + 9*gp2^2)*k + 
     (-18*g2 - 18*gp2)*k^2 + 66*k^3
 
codGhttWW = (45*g2^2*yt2)/8 - (9*g2^4*yt2)/(32*(g2 - 2*k)^2) - 
     (15*g2^3*yt2)/(4*(g2 - 2*k)) - 24*g2*k*yt2 + 84*k^2*yt2 + 
     (27*g2*yt2^2)/2 + (9*g2^3*yt2^2)/(16*(g2 - 2*k)^2) + 
     (99*g2^2*yt2^2)/(16*(g2 - 2*k)) - 48*k*yt2^2 + (9*yt2^3)/2 - 
     (9*yt2^2*(3*g2^2 - 8*g2*yt2 + 16*yt2^2))/(32*(-k + yt2))
 
codGhttZZ = ((21*g2^2)/8 + (53*g2*gp2)/4 - gp2^2/24)*yt2 - 
     (9*(g2 + gp2)^4*yt2)/(64*(g2 + gp2 - 2*k)^2) - 
     ((g2 + gp2)*(45*g2^2 + 42*g2*gp2 + 61*gp2^2)*yt2)/
      (24*(g2 + gp2 - 2*k)) + (-12*g2 - 12*gp2)*k*yt2 + 42*k^2*yt2 + 
     ((15*g2)/4 + (15*gp2)/4)*yt2^2 + (9*(g2 + gp2)^3*yt2^2)/
      (32*(g2 + gp2 - 2*k)^2) + ((225*g2^2 + 66*g2*gp2 + 353*gp2^2)*yt2^2)/
      (96*(g2 + gp2 - 2*k)) - 39*k*yt2^2 + (9*yt2^3)/4 + 
     ((g2 + gp2 - 8*yt2)*yt2*(9*g2^3 - 69*g2^2*gp2 - 37*g2*gp2^2 + 41*gp2^3 + 
        36*g2^2*yt2 + 264*g2*gp2*yt2 - 28*gp2^2*yt2))/
      (48*(g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 8*gp2*yt2 + 16*k*yt2)) - 
     (9*yt2^2*(3*g2^2 + 6*g2*gp2 + 3*gp2^2 - 8*g2*yt2 - 8*gp2*yt2 + 
        16*yt2^2))/(64*(-k + yt2))
 
codGhWWZZ = (123*g2^3)/64 - (73*g2^2*gp2)/16 + (g2*gp2^2)/8 + (11*gp2^3)/16 + 
     gp2^4/(64*g2) - (3*g2^3*(3*g2^2 + 2*g2*gp2 + 3*gp2^2))/
      (256*(g2 - 2*k)^2) + (g2^2*(2*g2 + 9*gp2)*(9*g2^2 - 6*g2*gp2 - 
        11*gp2^2))/(256*gp2*(g2 - 2*k)) - 
     (3*(g2 + gp2)^3*(3*g2^2 + 4*g2*gp2 + 4*gp2^2))/
      (256*(g2 + gp2 - 2*k)^2) - (18*g2^5 + 21*g2^4*gp2 + 20*g2^3*gp2^2 + 
       629*g2^2*gp2^3 + 392*g2*gp2^4 + 164*gp2^5)/
      (256*gp2*(g2 + gp2 - 2*k)) + ((161*g2^2)/8 + (5*g2*gp2)/2 + 
       (21*gp2^2)/4 + g2^3/(g2 + gp2))*k + 
     (-21*g2 - 5*gp2 + (4*g2^3)/(g2 + gp2)^2 - (12*g2^2)/(g2 + gp2))*k^2 + 
     (64 + (16*g2^2)/(g2 + gp2)^2)*k^3 - 
     ((3*g2 - gp2)^2*(9*g2^4 + 24*g2^3*gp2 - 12*g2^2*gp2^2 - 4*g2*gp2^3 - 
        gp2^4))/(64*g2*(3*g2^2 + 2*g2*gp2 - gp2^2 - 8*g2*k))
 
codGt000W = (-6*g2^2 + 2*g2*gp2 + (3*g2^4)/(g2 + gp2)^2)*k + 
     3*g2^3*(-3 + 4*nG) + ((45*g2)/2 + (3*g2^3)/(2*(g2 + gp2)^2) - 
       (9*g2^2)/(g2 + gp2))*k*yt2 + (-5 + (3*g2^2)/(g2 + gp2)^2 + 
       (2*g2)/(g2 + gp2))*k*yt2^2 - (2*g2*gp2*(3*g2 + gp2)*k)/(gp2 + 2*yt2)
 
codGt00ht = (3*g2^3)/16 + (3*g2^5)/(512*k^2) - (9*g2^4)/(128*k) + 
     (3*g2^2*yt2)/8 - (3*g2^3*yt2)/(32*k) - 12*k^2*yt2 + (3*g2*yt2^2)/2 + 
     18*k*yt2^2 - (3*g2^4*(g2 - 8*k)^2*(g2 - 4*k))/
      (512*k^2*(g2^2 - 8*g2*k + 16*k*yt2))
 
codGt00tZ = ((-57*g2^2)/32 + (31*g2*gp2)/16 - (91*gp2^2)/96 - 
       (4*g2^6)/(g2 + gp2)^4 + (5*g2^5)/(2*(g2 + gp2)^3) + 
       (18*g2^4)/(g2 + gp2)^2 - (21*g2^3)/(2*(g2 + gp2)))*k + 
     ((3*g2 - 5*gp2)^2*(g2 + gp2)*k)/(32*(g2 + gp2 - 8*yt2)) + 
     ((347*g2)/12 - (149*gp2)/12 + (8*g2^4)/(g2 + gp2)^3 + 
       (3*g2^3)/(g2 + gp2)^2 - (131*g2^2)/(3*(g2 + gp2)))*k*yt2 + 
     (2 - (16*g2^2)/(g2 + gp2)^2 + (14*g2)/(g2 + gp2))*k*yt2^2 - 
     (g2^4*gp2*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 21*gp2^3)*k)/
      (2*(g2 + gp2)^4*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2))
 
codGt0Wht = (-3*g2^3)/4 - (3*g2^5)/(512*k^2) + (15*g2^4)/(128*k) + 
     15*g2^2*k + (15*g2^2*yt2)/8 + (3*g2^3*yt2)/(32*k) - (21*g2*k*yt2)/2 - 
     (33*g2*yt2^2)/2 + 27*k*yt2^2 - 18*yt2^3 - 
     (9*yt2^2*(g2 + yt2)*(-g2 + 2*yt2))/(16*(k - yt2)) + 
     (3*g2^3*(g2 - 8*k)^3*(g2 - 4*k))/(512*k^2*(g2^2 - 8*g2*k + 16*k*yt2))
 
codGt0WtZ = (-3865*g2^3)/1536 - (71*g2^2*gp2)/1536 + (351*g2*gp2^2)/512 + 
     (25*gp2^3)/512 - (4*g2^4)/(3*(g2 + gp2)) + 
     ((-21*g2^2)/2 + (4*g2^6)/(g2 + gp2)^4 - (13*g2^5)/(2*(g2 + gp2)^3) - 
       (31*g2^4)/(2*(g2 + gp2)^2) + (57*g2^3)/(2*(g2 + gp2)))*k + 
     ((3*g2 - 5*gp2)^2*(3*g2 - gp2)*(9*g2 + gp2))/(512*(g2 + gp2 - 8*yt2)) + 
     ((3*g2^4)/8 - (g2^3*gp2)/4 + (11*g2^2*gp2^2)/8)/yt2 + 
     ((-891*g2^2)/64 + (271*g2*gp2)/32 + (331*gp2^2)/192 + 
       (12*g2^3)/(g2 + gp2))*yt2 + (-17*g2 - (8*g2^4)/(g2 + gp2)^3 + 
       (5*g2^3)/(g2 + gp2)^2 + (20*g2^2)/(g2 + gp2))*k*yt2 + 
     ((-275*g2)/24 + (77*gp2)/24 + (40*g2^2)/(3*(g2 + gp2)))*yt2^2 + 
     (-2 + (16*g2^2)/(g2 + gp2)^2 - (14*g2)/(g2 + gp2))*k*yt2^2 - 
     (g2^3*gp2^2*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 21*gp2^3)*k)/
      (2*(g2 + gp2)^4*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2))
 
codGthttZ = (81*g2^3)/1024 - (189*g2^2*gp2)/1024 - (45*g2*gp2^2)/1024 + 
     (225*gp2^3)/1024 + ((189*g2^2)/32 - (27*g2*gp2)/16 + (333*gp2^2)/32)*k - 
     (9*(3*g2 - 5*gp2)^2*(g2 + gp2)^2)/(1024*(g2 + gp2 - 8*yt2)) + 
     (3*(3*g2 - 5*gp2)^2*(g2 + gp2)*k)/(32*(g2 + gp2 - 8*yt2)) + 
     ((273*g2^2)/128 - (199*g2*gp2)/64 + (1763*gp2^2)/384)*yt2 + 
     ((-17*g2)/4 - (97*gp2)/4 - (16*g2^2)/(g2 + gp2))*k*yt2 + 
     ((-523*g2)/16 + (37*gp2)/16 + (28*g2^2)/(g2 + gp2))*yt2^2 + 24*k*yt2^2 + 
     (yt2^2*(12*g2^2*gp2 + 8*g2*gp2^2 - 4*gp2^3 - 27*g2^2*yt2 - 
        6*g2*gp2*yt2 - 43*gp2^2*yt2))/(6*(g2 + gp2)*(g2 + gp2 + 8*k - 
        8*yt2)) - (yt2^2*(9*g2^3 + 3*g2^2*gp2 + 11*g2*gp2^2 + 17*gp2^3 - 
        18*g2^2*yt2 - 132*g2*gp2*yt2 + 14*gp2^2*yt2))/
      (32*(g2 + gp2)*(-k + yt2)) - 
     (yt2^2*(9*g2^3 - 69*g2^2*gp2 - 37*g2*gp2^2 + 41*gp2^3 + 36*g2^2*yt2 + 
        264*g2*gp2*yt2 - 28*gp2^2*yt2))/(12*(-g2^2 - 2*g2*gp2 - gp2^2 + 
        8*g2*yt2 + 8*gp2*yt2 - 16*k*yt2))
 
codGW000Z = (9*g2^3*k)/(16*(g2 - gp2)) + (9*g2^3*k)/(8*(g2 + 2*gp2)) + 
     (-4*g2 - (4*g2^3)/(g2 + gp2)^2 + (8*g2^2)/(g2 + gp2))*k^2 + 
     k*((-6*g2^3)/gp2 - g2^6/(2*(g2 + gp2)^4) + (2*g2^4)/(g2 + gp2)^2 - 
       g2^2*(7 + 8*nG) - (g2*gp2*(1 + 40*nG))/3 - (gp2^2*(-53 + 160*nG))/24 + 
       (619*g2^3 - 896*g2^3*nG)/(48*(g2 + gp2)) + (-97*g2^5 + 128*g2^5*nG)/
        (12*(g2 + gp2)^3)) + (-4*g2 - 2*gp2 + (4*g2^2)/(g2 + gp2))*k*yt2 + 
     (2*g2*(g2 + gp2)*(3*g2 + gp2)*k)/(gp2 + 2*yt2)
 
codGW00hW = g2^6/(16*gp2^3) + g2^5/(32*gp2^2) - (g2^2*gp2)/16 - 
     (g2*gp2^2)/32 - (3*g2^5)/(16*(g2 + gp2)^2) - (3*g2^4)/(8*(g2 + gp2)) + 
     (-11*g2 + (4*g2^2)/gp2 + 2*gp2 + g2^3/(g2 + gp2)^2 + 
       (2*g2^2)/(g2 + gp2))*k^2 + (56 - (8*g2^2)/(g2 + gp2)^2 - 
       (32*g2)/(g2 + gp2))*k^3 - (g2*(g2 - gp2)*(g2 + gp2)^3*(2*g2 + gp2)*
       (g2^2 + gp2^2))/(32*gp2^3*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) + 
     (g2^5*(-3 + 4*nG))/(32*(g2 - 2*k)^2) + (3*g2^3*(-13 + 24*nG))/16 + 
     (g2^4*(-18*g2^2 - 48*g2*gp2 - 27*gp2^2 + 16*g2^2*nG + 32*g2*gp2*nG + 
        16*gp2^2*nG))/(16*(g2 + gp2)^2*(g2 - 2*k)) + 
     k*(g2^4/(2*gp2^2) - (3*g2^3)/(4*gp2) - (5*g2*gp2)/4 + 
       g2^4/(2*(g2 + gp2)^2) + (13*g2^3)/(2*(g2 + gp2)) - 4*g2^2*(-1 + 3*nG))
 
codGW00WZ = g2^4/(32*(g2 - 8*k)) + ((11*g2^2)/2 + (59*g2*gp2)/8 + 
       (7*gp2^2)/8 - (5*g2^5)/(g2 + gp2)^3 + (27*g2^4)/(g2 + gp2)^2 - 
       (19*g2^3)/(2*(g2 + gp2)))*k + (-10*g2 + 2*gp2 - (4*g2^2)/(g2 + gp2))*
      k^2 + (g2*(g2 - 4*k)*(g2^2 + 8*g2*k - 64*k^2)*(g2^2 - 8*g2*k - 32*k^2))/
      (8*(g2 - 8*k)*(g2^2 + g2*gp2 - 8*g2*k - 8*gp2*k + 64*k^2)) + 
     (3*g2^2*gp2*(-3 + 4*nG))/4 - (g2^3*(-311 + 416*nG))/32 + 
     (119*g2^4 - 160*g2^4*nG)/(8*(g2 + gp2))
 
codGW0h0t = (9*g2^3)/8 - (3*g2^4)/(8*(g2 - 8*k)) - (3*g2^4)/(32*k) - 
     (3*g2^2*k)/2 + (9*g2^2*yt2)/8 + (3*g2^3*yt2)/(8*(g2 - 8*k)) + 
     (3*g2*k*yt2)/2 - 36*k^2*yt2 - (3*g2*yt2^2)/4 + 
     (3*g2^2*yt2^2)/(4*(g2 - 8*k)) - 9*k*yt2^2 - (72*k^2*yt2^2)/g2 + 
     (3*g2^3*(g2 - 8*k)*(g2 - 4*k)^2)/(32*k*(g2^2 - 8*g2*k + 16*k*yt2))
 
codGW0h0Z = g2^3/8 - g2^7/(16*gp2^4) - (7*g2^6)/(32*gp2^3) - 
     (7*g2^5)/(32*gp2^2) - g2^5/(32*(g2 + gp2)^2) + g2^4/(16*(g2 + gp2)) + 
     (2*g2^2 + g2^5/(2*gp2^3) + (7*g2^4)/(4*gp2^2) + (3*g2^3)/(4*gp2) - 
       g2^4/(4*(g2 + gp2)^2) - (7*g2^3)/(4*(g2 + gp2)))*k + 
     ((-4*g2^3)/gp2^2 + (2*g2^2)/gp2 - (2*g2^3)/(g2 + gp2)^2 - 
       (8*g2^2)/(g2 + gp2))*k^2 + ((-32*g2)/gp2 + (16*g2^2)/(g2 + gp2)^2 + 
       (32*g2)/(g2 + gp2))*k^3 + (g2^5*(2*g2 + gp2)*(g2 + 2*gp2)*
       (g2^2 + g2*gp2 - gp2^2)*(g2^2 + 2*g2*gp2 + 2*gp2^2))/
      (32*gp2^4*(g2 + gp2)^2*(g2^2 + 8*gp2*k))
 
codGW0hhW = (271*g2^3)/256 - (7*g2^4)/(32*(g2 - 8*k)) - 
     (15*g2^4)/(16*(g2 - 2*k)) + (37*g2^2*k)/16 - 48*k^3 + (192*k^4)/g2 + 
     (25*g2^4)/(256*(g2 + 16*k))
 
codGW0hWZ = (-17*g2^3)/16 + (3*g2^2*gp2)/8 - (9*g2*gp2^2)/16 - (5*gp2^3)/32 - 
     gp2^4/(32*g2) + g2^6/(8*(g2 + gp2)^3) + g2^5/(8*(g2 + gp2)^2) - 
     (61*g2^4)/(32*(g2 + gp2)) - g2^5/(32*(g2 - 8*k)^2) + 
     (g2^2*(92*g2^3 + 35*g2^2*gp2 - 18*g2*gp2^2 - gp2^3))/
      (32*(g2 + gp2)*(g2 - 8*k)) + ((-47*g2^2)/4 + (53*g2*gp2)/8 + 
       (5*gp2^2)/8 + (5*g2^4)/(2*(g2 + gp2)^2) - (21*g2^3)/(4*(g2 + gp2)))*
      k + (-98*g2 + 45*gp2 + (3*gp2^2)/g2 - (8*g2^3)/(g2 + gp2)^2 + 
       (28*g2^2)/(g2 + gp2))*k^2 - (g2^2*(g2 - 4*k)*(g2^2 + 8*g2*k - 64*k^2)*
       (g2^2 - 8*g2*k - 32*k^2))/(8*(g2 - 8*k)^2*(g2^2 + g2*gp2 - 8*g2*k - 
        8*gp2*k + 64*k^2)) - (g2^2*k*(g2 + 8*k)*(g2^2 - 32*g2*k + 64*k^2))/
      (2*(g2 - 8*k)*(g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) + 
     (gp2*(4*g2^6 + 28*g2^5*gp2 + 25*g2^4*gp2^2 + 6*g2^3*gp2^3 + g2^2*gp2^4 - 
        560*g2^5*k - 872*g2^4*gp2*k - 216*g2^3*gp2^2*k + 104*g2^2*gp2^3*k + 
        32*g2*gp2^4*k + 8*gp2^5*k))/(32*g2*(g2^3 + g2^2*gp2 - 16*g2^2*k - 
        8*g2*gp2*k + 8*gp2^2*k + 64*g2*k^2)) - 
     (g2*gp2*(4*g2^7 + 28*g2^6*gp2 + 25*g2^5*gp2^2 + 6*g2^4*gp2^3 + 
        g2^3*gp2^4 - 560*g2^6*k - 1432*g2^5*gp2*k - 1088*g2^4*gp2^2*k - 
        112*g2^3*gp2^3*k + 136*g2^2*gp2^4*k + 40*g2*gp2^5*k + 8*gp2^6*k))/
      (32*(g2 + gp2)^3*(g2^3 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
        64*g2*k^2 + 64*gp2*k^2))
 
codGW0t0Z = ((13*g2^2)/2 + (12*g2^3)/gp2 + (8*g2^5)/(g2 + gp2)^3 - 
       (4*g2^4)/(g2 + gp2)^2 - (75*g2^3)/(2*(g2 + gp2)))*k + 
     (6*g2 - (12*g2^2)/gp2 - (9*gp2)/2 - (35*g2^3)/(2*(g2 + gp2)^2) - 
       (13*g2^2)/(2*(g2 + gp2)))*k*yt2 + (-24 - (24*g2)/gp2 - (9*gp2)/g2 - 
       (3*g2^2)/(g2 + gp2)^2 + (27*g2)/(g2 + gp2))*k*yt2^2 - 
     (2*g2^2*(3*g2 + gp2)*k)/(gp2 + 2*yt2) - 
     (g2^3*(g2 - gp2)*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 21*gp2^3)*k)/
      (2*(g2 + gp2)^3*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2))
 
codGW0thW = (27*g2^3)/8 + (3*g2^5)/(32*(g2 - 2*k)^2) + 
     (3*g2^4)/(4*(g2 - 2*k)) - 9*g2^2*k + (27*g2^2*yt2)/8 - 
     (3*g2^4*yt2)/(32*(g2 - 2*k)^2) - (3*g2^3*yt2)/(2*(g2 - 2*k)) - 
     6*g2*k*yt2 + 84*k^2*yt2 + (9*g2*yt2^2)/4 - 
     (3*g2^3*yt2^2)/(16*(g2 - 2*k)^2) - (9*g2^2*yt2^2)/(2*(g2 - 2*k)) - 
     48*k*yt2^2 + (168*k^2*yt2^2)/g2
 
codGW0tWZ = (-39*g2^3)/4 + (9*g2^2*gp2)/4 - (15*g2^4)/(g2 + gp2) + 
     (-27*g2^2 + (7*g2*gp2)/4 + (3*gp2^2)/4 - (9*g2^3)/(g2 + gp2))*yt2 + 
     (-45*g2 + (45*gp2)/2 + (3*gp2^2)/(2*g2) + (6*g2^2)/(g2 + gp2))*yt2^2
 
codGW0ZhW = (7*g2^3)/8 + g2^7/(16*gp2^4) + g2^6/(32*gp2^3) + 
     (3*g2^2*gp2)/16 + (g2*gp2^2)/32 + (3*g2^5)/(16*(g2 + gp2)^2) - 
     (27*g2^4)/(16*(g2 + gp2)) - (3*g2^3*(2*g2 + gp2)^3)/
      (16*(g2 + gp2)^2*(g2 - 2*k)) + ((3*g2^2)/4 + g2^5/(2*gp2^3) - 
       (3*g2^4)/(4*gp2^2) + g2^3/gp2 + (7*g2*gp2)/4 + 
       (3*g2^4)/(2*(g2 + gp2)^2) - (8*g2^3)/(g2 + gp2))*k + 
     (-10*g2 + (4*g2^3)/gp2^2 - (14*g2^2)/gp2 - 9*gp2 - g2^3/(g2 + gp2)^2 + 
       (47*g2^2)/(g2 + gp2))*k^2 + (64 + (32*g2)/gp2 + (24*gp2)/g2 + 
       (8*g2^2)/(g2 + gp2)^2 - (88*g2)/(g2 + gp2))*k^3 - 
     (g2^2*(g2 - gp2)*(g2 + gp2)^3*(2*g2 + gp2)*(g2^2 + gp2^2))/
      (32*gp2^4*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) + 
     (g2*(3*g2 - gp2)*(22*g2^6 + 27*g2^5*gp2 + 6*g2^4*gp2^2 + g2^3*gp2^3 - 
        176*g2^5*k - 216*g2^4*gp2*k + 80*g2^3*gp2^2*k + 168*g2^2*gp2^3*k + 
        40*g2*gp2^4*k + 8*gp2^5*k))/(32*(g2 + gp2)^2*(g2^3 - 16*g2^2*k - 
        8*g2*gp2*k + 8*gp2^2*k + 64*g2*k^2 + 64*gp2*k^2))
 
codGW0ZWZ = (31*g2^3)/16 + (89*g2^2*gp2)/32 + (11*g2*gp2^2)/16 - 
     (7*gp2^3)/16 - gp2^4/(8*g2) - gp2^5/(32*g2^2) + g2^4/(8*(g2 + gp2)) - 
     (81*g2^3*k)/(16*(3*g2 + 2*gp2)) - (g2^3*(149*g2 + 202*gp2)*k)/
      (4*(g2^2 + 2*g2*gp2 + 2*gp2^2)) + ((-153*g2^2)/16 + (7*g2*gp2)/8 + 
       (63*gp2^2)/8 + (5*gp2^3)/(8*g2) + (5*g2^5)/(g2 + gp2)^3 - 
       (21*g2^4)/(g2 + gp2)^2 + (129*g2^3)/(2*(g2 + gp2)))*k + 
     (-4*g2 - 2*gp2 + (4*g2^2)/(g2 + gp2))*k^2 - 
     (66*g2^8 + 151*g2^7*gp2 + 111*g2^6*gp2^2 + 8*g2^5*gp2^3 - 
       18*g2^4*gp2^4 - 5*g2^3*gp2^5 - g2^2*gp2^6 - 528*g2^7*k - 
       1208*g2^6*gp2*k - 328*g2^5*gp2^2*k + 808*g2^4*gp2^3*k + 
       360*g2^3*gp2^4*k - 64*g2^2*gp2^5*k - 24*g2*gp2^6*k - 8*gp2^7*k)/
      (32*g2^2*(g2^3 + g2^2*gp2 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
        64*g2*k^2))
 
codGWhWWZ = (-147*g2^3)/32 - (33*g2^2*gp2)/32 + gp2^3/32 - 
     g2^6/(8*(g2 + gp2)^3) + g2^5/(16*(g2 + gp2)^2) - 
     (25*g2^4)/(8*(g2 + gp2)) + (g2*(3*g2 - gp2)*(9*g2^4 - 12*g2^3*gp2 + 
        30*g2^2*gp2^2 + 4*g2*gp2^3 + gp2^4))/(32*(g2 + gp2)^2*
       (3*g2 - gp2 - 8*k)) - (g2^3*(3*g2 - gp2)*(33*g2^2 + 22*g2*gp2 + 
        gp2^2))/(128*(g2 + gp2)*(g2 - 2*k)^2) - 
     (g2^2*(165*g2^4 + 206*g2^3*gp2 + 18*g2^2*gp2^2 - 50*g2*gp2^3 - 3*gp2^4))/
      (16*(g2 + gp2)^2*(g2 - 2*k)) + ((-77*g2^2)/2 + 22*g2*gp2 + 2*gp2^2 - 
       (3*g2^4)/(2*(g2 + gp2)^2) + (103*g2^3)/(4*(g2 + gp2)))*k + 
     (218*g2 - 105*gp2 - (7*gp2^2)/g2 + (8*g2^3)/(g2 + gp2)^2 - 
       (44*g2^2)/(g2 + gp2))*k^2 + 
     ((3*g2 - gp2)*(9*g2^4 + 24*g2^3*gp2 - 12*g2^2*gp2^2 - 4*g2*gp2^3 - 
        gp2^4))/(32*(3*g2^2 + 2*g2*gp2 - gp2^2 - 8*g2*k)) - 
     (g2*gp2*(22*g2^7 + 37*g2^6*gp2 + 23*g2^5*gp2^2 + 5*g2^4*gp2^3 + 
        g2^3*gp2^4 - 176*g2^6*k - 648*g2^5*gp2*k - 744*g2^4*gp2^2*k - 
        184*g2^3*gp2^3*k + 112*g2^2*gp2^4*k + 32*g2*gp2^5*k + 8*gp2^6*k))/
      (32*(g2 + gp2)^3*(g2^3 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
        64*g2*k^2 + 64*gp2*k^2))
 
codGZ00hZ = -g2^6/(16*gp2^3) - (5*g2^5)/(32*gp2^2) - g2^4/(8*gp2) - 
     g2^4/(32*(g2 + gp2)) + (4*g2 - (4*g2^2)/gp2 - (11*g2^2)/(g2 + gp2))*
      k^2 + (24*g2^2*k^3)/(g2 + gp2)^2 + 
     (g2^4*(2*g2 + gp2)*(g2^2 + g2*gp2 - gp2^2)*(g2^2 + 2*g2*gp2 + 2*gp2^2))/
      (32*gp2^3*(g2 + gp2)*(g2^2 + 8*gp2*k)) + (15*g2*gp2^2*(-3 + 8*nG))/32 + 
     (3*gp2^3*(-17 + 40*nG))/32 + (g2^3*(-19 + 72*nG))/32 + 
     (g2^2*gp2*(-13 + 72*nG))/32 + 
     ((g2 + gp2)^3*(-9*g2^2 + 6*g2*gp2 - 17*gp2^2 + 24*g2^2*nG + 
        40*gp2^2*nG))/(384*(g2 + gp2 - 2*k)^2) + 
     ((g2 + gp2)^2*(-18*g2^2 + 24*g2*gp2 - 17*gp2^2 + 24*g2^2*nG + 
        40*gp2^2*nG))/(48*(g2 + gp2 - 2*k)) + 
     k*(g2^4/(2*gp2^2) + (5*g2^3)/(4*gp2) - (g2*gp2)/2 - 
       (7*g2^3)/(4*(g2 + gp2)) - (g2^2*(-11 + 12*nG))/2 - 
       (gp2^2*(-17 + 40*nG))/4)
 
codGZ00tt = ((331*g2^2)/96 + (37*g2*gp2)/48 + gp2^2/6 + 
       (6*g2^4)/(g2 + gp2)^2 - (73*g2^3)/(6*(g2 + gp2)))*k + 
     (37*gp2^3*(-17 + 40*nG))/192 + (g2^3*(-3829 + 440*nG))/1728 - 
     (g2*gp2^2*(-2609 + 2680*nG))/1728 + (g2^2*gp2*(-743 + 2872*nG))/1728 + 
     (4*(-17*g2^4 + 16*g2^4*nG))/(27*(g2 + gp2)) - 
     (g2*(3*g2 - 5*gp2)^2*(g2 - 2*gp2)*k)/(32*(g2 + gp2)*
       (g2 + gp2 - 8*yt2)) + ((3*g2 - 5*gp2)^2*(-9*g2^2 + 6*g2*gp2 - 
        17*gp2^2 + 24*g2^2*nG + 40*gp2^2*nG))/(576*(g2 + gp2 - 8*yt2)) + 
     ((-89*g2)/6 + (8*gp2)/3 + (48*g2^4)/(g2 + gp2)^3 - 
       (284*g2^3)/(3*(g2 + gp2)^2) + (249*g2^2)/(4*(g2 + gp2)))*k*yt2 + 
     ((gp2^2*(-143 + 280*nG))/72 - (g2*gp2*(-431 + 1600*nG))/108 - 
       (g2^2*(-1627 + 2696*nG))/216 + (4*(-29*g2^3 + 64*g2^3*nG))/
        (9*(g2 + gp2)) - (256*(-g2^4 + 2*g2^4*nG))/(27*(g2 + gp2)^2))*yt2 + 
     ((-8*g2)/3 - (4*gp2)/3 + (8*g2^2)/(3*(g2 + gp2)))*yt2^2
 
codGZ00WW = (g2^3*(101*g2 + 53*gp2)*k)/(8*(g2^2 + 2*g2*gp2 + 2*gp2^2)) + 
     (-12*g2^2 + 4*g2*gp2 + gp2^2/4 - (27*g2^5)/(g2 + gp2)^3 + 
       (53*g2^4)/(2*(g2 + gp2)^2) + (19*g2^3)/(2*(g2 + gp2)))*k + 
     (4*g2 - (12*g2^2)/(g2 + gp2))*k^2 + 
     (g2*k*(g2 + 8*k)*(g2^2 - 32*g2*k + 64*k^2))/
      (4*(g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) + (gp2^3*(-17 + 40*nG))/48 - 
     (13*g2^2*gp2*(-35 + 88*nG))/144 + (g2^3*(-773 + 952*nG))/144 + 
     (g2*gp2^2*(-623 + 1480*nG))/144 - (152*(-g2^4 + 2*g2^4*nG))/
      (9*(g2 + gp2)) + (16*(-g2^5 + 2*g2^5*nG))/(3*(g2 + gp2)^2) + 
     ((-13*g2^2)/4 + gp2^2/4 - (2*g2^3)/(g2 + gp2))*yt2 + 
     (g2 + gp2 - (4*g2^2)/(g2 + gp2))*yt2^2
 
codGZ0h0W = g2^3/16 - g2^7/(16*gp2^4) - g2^6/(32*gp2^3) + g2^5/(16*gp2^2) + 
     g2^4/(32*gp2) + (g2^2*gp2)/32 - (g2*gp2^2)/16 - gp2^3/32 + 
     (-2*g2^2 - g2^5/(2*gp2^3) + (3*g2^4)/(4*gp2^2) + g2^3/(2*gp2) - g2*gp2 - 
       gp2^2/4 + (5*g2^3)/(2*(g2 + gp2)))*k + 
     (-4*g2 - (4*g2^3)/gp2^2 - (2*g2^2)/gp2 + 6*gp2 - (4*g2^2)/(g2 + gp2))*
      k^2 + ((32*g2)/gp2 - (16*g2)/(g2 + gp2))*k^3 + 
     ((-g2 + gp2)^2*(g2 + gp2)^4*(2*g2 + gp2)*(g2^2 + gp2^2))/
      (32*gp2^4*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k))
 
codGZ0hhZ = (271*g2^3)/512 + (813*g2^2*gp2)/512 + (813*g2*gp2^2)/512 + 
     (271*gp2^3)/512 - (7*(g2 + gp2)^4)/(64*(g2 + gp2 - 8*k)) - 
     (15*(g2 + gp2)^4)/(32*(g2 + gp2 - 2*k)) + 
     ((37*g2^2)/32 + (37*g2*gp2)/16 + (37*gp2^2)/32)*k - 24*k^3 + 
     (96*k^4)/(g2 + gp2) + (25*(g2 + gp2)^4)/(512*(g2 + gp2 + 16*k))
 
codGZ0htt = (3*g2^3)/32 + (g2^2*gp2)/32 + (11*g2*gp2^2)/96 + (17*gp2^3)/96 - 
     ((g2 + gp2)^2*(9*g2^2 - 6*g2*gp2 + 17*gp2^2))/(96*(g2 + gp2 - 8*k)) + 
     ((9*g2^2)/64 - (15*g2*gp2)/32 + (25*gp2^2)/64)*k + 
     ((-55*g2)/8 + (25*gp2)/8 + (8*g2^2)/(g2 + gp2))*k^2 - 
     ((3*g2 - 5*gp2)^2*(g2 + gp2)*k)/(64*(g2 + gp2 - 8*yt2)) - 
     ((3*g2 - 5*gp2)^2*k^2)/(8*(g2 + gp2 - 8*yt2)) + 
     ((-3*g2^2)/16 - (11*g2*gp2)/8 + (7*gp2^2)/48)*yt2 + 
     ((g2 + gp2)*(9*g2^2 + 66*g2*gp2 - 7*gp2^2)*yt2)/(48*(g2 + gp2 - 8*k)) + 
     ((-49*g2)/8 + (31*gp2)/8 + (8*g2^2)/(g2 + gp2))*k*yt2 + 
     (7 + (64*g2^2)/(g2 + gp2)^2 - (80*g2)/(g2 + gp2))*k^2*yt2
 
codGZ0hWW = (-97*g2^3)/64 - (33*g2^2*gp2)/64 + (19*g2*gp2^2)/64 + gp2^3/64 - 
     g2^4/(32*(g2 - 8*k)) + ((3*g2 - gp2)*(g2 + gp2)*(33*g2^2 + 22*g2*gp2 + 
        gp2^2))/(64*(g2 + gp2 - 8*k)) + ((-17*g2^2)/8 + (5*g2*gp2)/8 - 
       (13*g2^3)/(2*(g2 + gp2)))*k + 
     (19*g2 - 6*gp2 - (36*g2^3)/(g2 + gp2)^2 - (20*g2^2)/(g2 + gp2))*k^2 + 
     16*k^3 - ((g2 - 4*k)*k*(g2^2 + 8*g2*k - 64*k^2)*
       (g2^2 - 8*g2*k - 32*k^2))/((g2 - 8*k)*(g2^2 + g2*gp2 - 8*g2*k - 
        8*gp2*k + 64*k^2))
 
codGZ0WhZ = (-11*g2^3)/16 + g2^7/(16*gp2^4) + (7*g2^6)/(32*gp2^3) + 
     (9*g2^5)/(32*gp2^2) + (3*g2^4)/(32*gp2) - (37*g2^2*gp2)/32 - 
     (5*g2*gp2^2)/32 + gp2^3/2 + (3*gp2^4)/(32*g2) + gp2^5/(32*g2^2) - 
     (3*(g2 + gp2)*(2*g2 + gp2)^3)/(16*(g2 + gp2 - 2*k)) + 
     ((-23*g2^2)/4 - g2^5/(2*gp2^3) - (7*g2^4)/(4*gp2^2) - (9*g2^3)/(4*gp2) - 
       (51*g2*gp2)/4 - (3*gp2^2)/2 - gp2^3/(4*g2) + g2^3/(2*(g2 + gp2)))*k + 
     (34*g2 + (4*g2^3)/gp2^2 + (14*g2^2)/gp2 - gp2 - (9*g2^3)/(g2 + gp2)^2 - 
       (3*g2^2)/(g2 + gp2))*k^2 + (-8 - (32*g2)/gp2 + 
       (24*g2^3)/(g2 + gp2)^3 + (40*g2^2)/(g2 + gp2)^2 - (8*g2)/(g2 + gp2))*
      k^3 - (g2^4*(2*g2 + gp2)*(g2^2 + g2*gp2 - gp2^2)*
       (g2^2 + 2*g2*gp2 + 2*gp2^2))/(32*gp2^4*(g2^2 + 8*gp2*k)) + 
     ((3*g2 - gp2)*(g2 + gp2)*(22*g2^6 + 43*g2^5*gp2 + 28*g2^4*gp2^2 + 
        6*g2^3*gp2^3 + g2^2*gp2^4 - 176*g2^5*k - 344*g2^4*gp2*k - 
        96*g2^3*gp2^2*k + 128*g2^2*gp2^3*k + 32*g2*gp2^4*k + 8*gp2^5*k))/
      (32*g2^2*(g2^3 + g2^2*gp2 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
        64*g2*k^2))
 
codGZ0Wtt = ((-17*g2^2)/32 - (6*g2^3)/gp2 - (361*g2*gp2)/96 - 
       (197*gp2^2)/96 + (10*g2^5)/(3*(g2 + gp2)^3) + (4*g2^4)/(g2 + gp2)^2 + 
       (811*g2^3)/(96*(g2 + gp2)))*k - ((3*g2 - 5*gp2)^2*(2*g2 + gp2)^3*k)/
      (32*(g2 + gp2)^2*(g2 + gp2 - 8*yt2)) + 
     ((110*g2)/3 + (12*g2^2)/gp2 + (89*gp2)/12 + 
       (112*g2^5)/(3*(g2 + gp2)^4) + (36*g2^4)/(g2 + gp2)^3 - 
       (379*g2^3)/(12*(g2 + gp2)^2) - (101*g2^2)/(12*(g2 + gp2)))*k*yt2 + 
     (g2^4*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 21*gp2^3)*k)/
      (2*(g2 + gp2)^3*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2))
 
codGZ0WWW = (29*g2^3)/32 - (3*g2^2*gp2)/8 - (3*g2*gp2^2)/32 - gp2^3/32 + 
     g2^5/(16*(g2 + gp2)^2) + (35*g2^4)/(32*(g2 + gp2)) + 
     (81*g2^3*k)/(32*(3*g2 + 2*gp2)) + ((1485*g2^2)/32 - (359*g2*gp2)/16 - 
       3*gp2^2 - (21*g2^6)/(g2 + gp2)^4 - (61*g2^5)/(g2 + gp2)^3 - 
       (133*g2^4)/(4*(g2 + gp2)^2) + (68*g2^3)/(g2 + gp2))*k + 
     (12*g2 - 6*gp2 - (12*g2^2)/(g2 + gp2))*k^2 - 
     (66*g2^8 + 81*g2^7*gp2 + 2*g2^6*gp2^2 - 19*g2^5*gp2^3 - 5*g2^4*gp2^4 - 
       g2^3*gp2^5 - 528*g2^7*k - 648*g2^6*gp2*k + 544*g2^5*gp2^2*k + 
       1024*g2^4*gp2^3*k + 256*g2^3*gp2^4*k - 96*g2^2*gp2^5*k - 
       32*g2*gp2^6*k - 8*gp2^7*k)/(32*(g2 + gp2)^2*(g2^3 - 16*g2^2*k - 
        8*g2*gp2*k + 8*gp2^2*k + 64*g2*k^2 + 64*gp2*k^2))
 
codGZhZtt = (63*g2^3)/128 + (141*g2^2*gp2)/128 + (157*g2*gp2^2)/128 + 
     (79*gp2^3)/128 + ((g2 + gp2)^3*(9*g2^2 - 6*g2*gp2 + 17*gp2^2))/
      (384*(g2 + gp2 - 2*k)^2) + ((g2 + gp2)^2*(171*g2^2 - 186*g2*gp2 + 
        347*gp2^2))/(768*(g2 + gp2 - 2*k)) + 
     ((-39*g2^2)/32 - (31*g2*gp2)/16 - (133*gp2^2)/96)*k + 
     ((385*g2)/24 - (175*gp2)/24 - (56*g2^2)/(3*(g2 + gp2)))*k^2 + 
     (5*(3*g2 - 5*gp2)^2*(g2 + gp2)^2)/(128*(g2 + gp2 - 8*yt2)) - 
     ((3*g2 - 5*gp2)^2*(g2 + gp2)^3)/(256*(g2 + gp2 - 2*k)*
       (g2 + gp2 - 8*yt2)) - (11*(3*g2 - 5*gp2)^2*(g2 + gp2)*k)/
      (96*(g2 + gp2 - 8*yt2)) + (7*(3*g2 - 5*gp2)^2*k^2)/
      (24*(g2 + gp2 - 8*yt2)) + ((-3*g2^2)/4 - (11*g2*gp2)/2 + (7*gp2^2)/12)*
      yt2 - ((g2 + gp2)^2*(9*g2^2 + 66*g2*gp2 - 7*gp2^2)*yt2)/
      (192*(g2 + gp2 - 2*k)^2) - ((g2 + gp2)*(45*g2^2 + 618*g2*gp2 - 
        131*gp2^2)*yt2)/(96*(g2 + gp2 - 2*k)) + 
     ((-257*g2)/12 + (143*gp2)/12 + (80*g2^2)/(3*(g2 + gp2)))*k*yt2 + 
     (-49/3 - (448*g2^2)/(3*(g2 + gp2)^2) + (560*g2)/(3*(g2 + gp2)))*k^2*
      yt2 + ((9*g2^2 + 66*g2*gp2 - 7*gp2^2)*yt2^2)/(12*(g2 + gp2 - 2*k)) - 
     ((g2 + gp2 - 4*yt2)*yt2*(9*g2^3 - 69*g2^2*gp2 - 37*g2*gp2^2 + 41*gp2^3 + 
        36*g2^2*yt2 + 264*g2*gp2*yt2 - 28*gp2^2*yt2))/
      (24*(g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 8*gp2*yt2 + 16*k*yt2))
 
codGZhZWW = (-249*g2^3)/64 + (99*g2^2*gp2)/64 + (189*g2*gp2^2)/64 + 
     (41*gp2^3)/64 + (3*gp2^4)/(32*g2) + gp2^5/(32*g2^2) - 
     ((3*g2 - gp2)*(g2 + gp2)^2*(33*g2^2 + 22*g2*gp2 + gp2^2))/
      (256*(g2 + gp2 - 2*k)^2) - (165*g2^4 + 248*g2^3*gp2 + 34*g2^2*gp2^2 + 
       gp2^4)/(32*(g2 + gp2 - 2*k)) + ((47*g2^2)/8 + 2*g2*gp2 - 
       (25*gp2^2)/8 - gp2^3/(4*g2) - (13*g2^3)/(g2 + gp2))*k + 
     (-29*g2 + 8*gp2 + (84*g2^3)/(g2 + gp2)^2 + (36*g2^2)/(g2 + gp2))*k^2 + 
     ((g2 - gp2)*(3*g2 - gp2)*(9*g2^4 + 24*g2^3*gp2 - 12*g2^2*gp2^2 - 
        4*g2*gp2^3 - gp2^4))/(32*g2*(3*g2^2 + 2*g2*gp2 - gp2^2 - 8*g2*k)) + 
     (gp2*(22*g2^7 + 33*g2^6*gp2 - 5*g2^5*gp2^2 - 20*g2^4*gp2^3 - 
        5*g2^3*gp2^4 - g2^2*gp2^5 - 176*g2^6*k + 88*g2^5*gp2*k + 
        600*g2^4*gp2^2*k + 304*g2^3*gp2^3*k - 80*g2^2*gp2^4*k - 
        24*g2*gp2^5*k - 8*gp2^6*k))/(32*g2^2*(g2^3 + g2^2*gp2 - 16*g2^2*k - 
        8*g2*gp2*k + 8*gp2^2*k + 64*g2*k^2))
 
codGZttWW = (-1895*g2^3)/1152 + (2963*g2^2*gp2)/1152 + (3799*g2*gp2^2)/1152 + 
     (37*gp2^3)/128 + (40*g2^5)/(3*(g2 + gp2)^2) - 
     (140*g2^4)/(9*(g2 + gp2)) - ((3*g2 - 5*gp2)^2*(3*g2 - gp2)*
       (33*g2^2 + 22*g2*gp2 + gp2^2))/(384*(g2 + gp2)*(g2 + gp2 - 8*yt2)) + 
     ((9797*g2^2)/144 - (473*g2*gp2)/72 - (41*gp2^2)/48 + 
       (256*g2^5)/(3*(g2 + gp2)^3) - (656*g2^4)/(9*(g2 + gp2)^2) - 
       (224*g2^3)/(3*(g2 + gp2)))*yt2 + (5*g2 - gp2 - (8*g2^2)/(g2 + gp2))*
      yt2^2
 
codH00000h = (-4*g2 + (4*g2^2)/(g2 + gp2))*k^3*phi2
 
codH00000t = (-2*g2 + (2*g2^2)/(g2 + gp2))*k*phi2*yt2^2
 
codH00000W = ((g2^3/4 + g2^5/(4*(g2 + gp2)^2) - g2^4/(2*(g2 + gp2)))*k + 
      (g2^4*(-1 + nG))/3 - 2*g2^3*g32*(-1 + nG) + (g2^5 - g2^5*nG)/
       (3*(g2 + gp2)))*phi2
 
codH00000Z = (((15*g2^3)/16 - (3*g2^2*gp2)/8 - (15*g2^4)/(16*(g2 + gp2)))*k - 
      (g2^3*gp2*(-1 + 2*nG))/6 + (g2^2*gp2^2*(-1 + 3*nG))/9 - 
      (g2*gp2^3*(-17 + 52*nG))/54 + g32*(-(g2^3*(-1 + 2*nG))/2 - 
        (11*g2*gp2^2*(-1 + 2*nG))/18 - (g2^2*gp2*(-1 + 6*nG))/6 - 
        (gp2^3*(-17 + 22*nG))/18))*phi2
 
codH0000hW = ((-g2^3/16 + g2^4/(16*(g2 + gp2)))*k + 
      ((3*g2^2)/2 - (3*g2^3)/(2*(g2 + gp2)))*k^2 + 
      (-8*g2 + (8*g2^2)/(g2 + gp2))*k^3)*phi2
 
codH0000tt = phi2*(16*g32*k*yt2^2 + ((-8*g2)/3 + (8*g2^2)/(3*(g2 + gp2)))*k*
       yt2^2)
 
codH0000tW = phi2*((g2^2 - g2^3/(g2 + gp2))*k*yt2 + 
      (-2*g2 + (2*g2^2)/(g2 + gp2))*k*yt2^2)
 
codH0000WW = (((3*g2^3)/8 - g2^6/(8*(g2 + gp2)^3) + 
        (13*g2^5)/(8*(g2 + gp2)^2) - (15*g2^4)/(8*(g2 + gp2)))*k + 
      (g2^4*(-3 + 4*nG))/2 + (3*g2^5 - 4*g2^5*nG)/(2*(g2 + gp2)))*phi2
 
codH0000WZ = (g2^3/16 - (9*g2^2*gp2)/16 - g2^5/(2*(g2 + gp2)^2) + 
      (7*g2^4)/(16*(g2 + gp2)))*k*phi2
 
codH000htt = 3*k*phi2*yt2^3
 
codH000hWW = (((-9*g2^3)/16 + g2^5/(16*(g2 + gp2)^2) + 
        (5*g2^4)/(8*(g2 + gp2)))*k + 
      ((15*g2^2)/4 + (5*g2^4)/(4*(g2 + gp2)^2) - g2^3/(2*(g2 + gp2)))*k^2 + 
      (-4*g2 - (4*g2^3)/(g2 + gp2)^2 + (8*g2^2)/(g2 + gp2))*k^3)*phi2
 
codH000hZZ = ((g2^3/16 + (3*g2^2*gp2)/16 + (g2*gp2^2)/8)*k + 
      ((9*g2^2)/4 + (g2*gp2)/2)*k^2)*phi2
 
codH000ttZ = ((25*g2)/6 + (4*gp2)/3 - (8*g2^2)/(3*(g2 + gp2)))*k*phi2*yt2^2
 
codH000WWZ = ((g2^3/2 + (g2^2*gp2)/8 + g2^6/(8*(g2 + gp2)^3) - 
        (19*g2^5)/(16*(g2 + gp2)^2) - (3*g2^4)/(16*(g2 + gp2)))*k + 
      g2^4*(-3 + 4*nG) + (-3*g2^5 + 4*g2^5*nG)/(2*(g2 + gp2)))*phi2
 
codH00h0WW = ((-g2^3/8 + g2^4/(8*(g2 + gp2)))*k + 
      (-2*g2^2 + (2*g2^3)/(g2 + gp2))*k^2 + (24*g2 - (24*g2^2)/(g2 + gp2))*
       k^3)*phi2
 
codH00hhWW = (-(g2^3*k)/16 + (3*g2^2*k^2)/4 - 8*g2*k^3 - 16*k^4)*phi2
 
codH00hhZZ = ((-g2^3/32 - (3*g2^2*gp2)/32 - (3*g2*gp2^2)/32 - gp2^3/32)*k + 
      ((3*g2^2)/8 + (3*g2*gp2)/4 + (3*gp2^2)/8)*k^2 + (-4*g2 - 4*gp2)*k^3 - 
      8*k^4)*phi2
 
codH00hW00 = ((-g2^2/4 - g2^4/(4*(g2 + gp2)^2))*k^2 + 
      (-4*g2 - (4*g2^3)/(g2 + gp2)^2)*k^3)*phi2
 
codH00hW0Z = ((-g2^3/16 - (g2^2*gp2)/16 + g2^4/(16*(g2 + gp2)))*k + 
      ((3*g2^2)/2 + g2^4/(2*(g2 + gp2)^2) - (2*g2^3)/(g2 + gp2))*k^2 + 
      ((8*g2^3)/(g2 + gp2)^2 - (8*g2^2)/(g2 + gp2))*k^3)*phi2
 
codH00hWWZ = ((-g2^3/4 - (5*g2^2*gp2)/16 - (g2*gp2^2)/16 - 
        (3*g2^4)/(4*(g2 + gp2)))*k + (-3*g2^2 + (3*g2*gp2)/2 + gp2^2/2 - 
        (2*g2^3)/(g2 + gp2))*k^2 + (16*g2 - 4*gp2 + (8*g2^2)/(g2 + gp2))*k^3)*
     phi2
 
codH00hZ00 = (-(g2^2*k^2)/4 - (4*g2^2*k^3)/(g2 + gp2))*phi2
 
codH00hZ0W = ((g2^3/16 + (g2^2*gp2)/16 - g2^4/(16*(g2 + gp2)))*k + 
      ((-3*g2^2)/2 + (g2*gp2)/2 + (3*g2^3)/(2*(g2 + gp2)))*k^2 + 
      (8*g2 - (8*g2^2)/(g2 + gp2))*k^3)*phi2
 
codH00hZWW = (((-3*g2^3)/8 - (g2^2*gp2)/16 - g2^4/(8*(g2 + gp2)))*k + 
      (-g2^2/2 - (g2*gp2)/2 - (2*g2^3)/(g2 + gp2))*k^2 + 
      (-12*g2 + (24*g2^2)/(g2 + gp2))*k^3)*phi2
 
codH00t0tW = phi2*(g2^4/3 - g2^5/(3*(g2 + gp2)) + (-g2^3 + g2^4/(g2 + gp2))*
       yt2 + ((4*g2)/3 - (4*g2^2)/(3*(g2 + gp2)))*yt2^3 + 
      g32*(-2*g2^3 + 6*g2^2*yt2 - 8*yt2^3))
 
codH00t0WW = phi2*(g2^4/2 - g2^5/(2*(g2 + gp2)) + 
      ((-3*g2^3)/2 + (3*g2^4)/(2*(g2 + gp2)))*yt2 + 
      (2*g2 - (2*g2^2)/(g2 + gp2))*yt2^3)
 
codH00thtt = 6*k^2*phi2*yt2^2
 
codH00tW0t = phi2*((-6*g2^2 + (6*g2^3)/(g2 + gp2))*k*yt2 + 
      ((-3*g2)/2 - (3*g2^2)/(g2 + gp2))*k*yt2^2)
 
codH00tZ00 = (-g2 - (2*g2^2)/(g2 + gp2))*k*phi2*yt2^2
 
codH00tZ0W = phi2*((-g2^2 - (g2*gp2)/2 + g2^3/(g2 + gp2))*k*yt2 + 
      (2*g2 + gp2 - (2*g2^2)/(g2 + gp2))*k*yt2^2)
 
codH00tZWW = phi2*((7*g2^4)/4 + (g2^3*gp2)/2 + g2^5/(2*(g2 + gp2)) + 
      ((-9*g2^3)/8 + (11*g2^2*gp2)/8 + (g2*gp2^2)/2 - 
        (3*g2^4)/(2*(g2 + gp2)))*yt2 + ((9*g2^2)/4 - gp2^2/4)*yt2^2 + 
      (-g2/2 - gp2/2 + (2*g2^2)/(g2 + gp2))*yt2^3)
 
codH00W0WZ = ((-9*g2^3)/4 + (7*g2^2*gp2)/8 + (3*g2*gp2^2)/8 + 
      g2^6/(8*(g2 + gp2)^3) - (13*g2^5)/(8*(g2 + gp2)^2) + 
      (15*g2^4)/(4*(g2 + gp2)))*k*phi2
 
codH00Whhh = ((-3*g2^2*k^2)/4 - 48*k^4)*phi2
 
codH00WhZZ = ((g2^3/16 - (g2^2*gp2)/16 - (11*g2*gp2^2)/16 - gp2^3/16 - 
        g2^4/(16*(g2 + gp2)))*k + ((-7*g2^2)/4 + (3*g2*gp2)/2 - gp2^2/4 - 
        g2^4/(4*(g2 + gp2)^2) + (2*g2^3)/(g2 + gp2))*k^2 + 
      (-4*g2 - (4*g2^3)/(g2 + gp2)^2 + (8*g2^2)/(g2 + gp2))*k^3)*phi2
 
codH00Wtht = phi2*(12*g2*k^2*yt2 - 6*g2*k*yt2^2 - 12*k^2*yt2^2 - 6*k*yt2^3)
 
codH00WttZ = phi2*((6*g2^2 - (9*g2*gp2)/2 - (6*g2^3)/(g2 + gp2))*k*yt2 + 
      (-3*g2 - (3*gp2)/2 + (3*g2^2)/(g2 + gp2))*k*yt2^2)
 
codH00WW00 = (g2^3/16 - (9*g2^5)/(16*(g2 + gp2)^2) + (7*g2^4)/(8*(g2 + gp2)))*
     k*phi2
 
codH00WW0h = ((-9*g2^3*k)/16 + (3*g2^2*k^2)/2)*phi2
 
codH00WW0W = ((87*g2^3)/16 + (87*g2^5)/(16*(g2 + gp2)^2) - 
      (87*g2^4)/(8*(g2 + gp2)))*k*phi2
 
codH00WW0Z = ((5*g2^3)/16 + (g2^2*gp2)/4 + (9*g2^5)/(16*(g2 + gp2)^2) - 
      (7*g2^4)/(8*(g2 + gp2)))*k*phi2
 
codH00WWhW = (((17*g2^3)/8 - (17*g2^4)/(8*(g2 + gp2)))*k + 
      (-10*g2^2 + (10*g2^3)/(g2 + gp2))*k^2 + (24*g2 - (24*g2^2)/(g2 + gp2))*
       k^3)*phi2
 
codH00WWWZ = ((-89*g2^3)/8 + (g2^2*gp2)/4 + (3*g2*gp2^2)/8 - 
      (87*g2^5)/(8*(g2 + gp2)^2) + (22*g2^4)/(g2 + gp2))*k*phi2
 
codH00WZ00 = (g2*(2*g2 + gp2)^2*(-9*g2^2 + gp2^2 + 12*g2^2*nG - 4*gp2^2*nG)*
      phi2)/(24*(g2 + gp2))
 
codH00WZ0h = (((-3*g2^3)/4 - (3*g2^2*gp2)/16 - (3*g2^4)/(8*(g2 + gp2)))*k + 
      (2*g2^2 + (g2*gp2)/2 + g2^3/(g2 + gp2))*k^2 + 
      (-4*g2 + (4*g2^2)/(g2 + gp2))*k^3)*phi2
 
codH00WZhZ = (((-3*g2^3)/8 - (7*g2^2*gp2)/8 - (g2*gp2^2)/8 + 
        (3*g2^4)/(8*(g2 + gp2)))*k + (g2^2 - (7*g2*gp2)/2 - g2^3/(g2 + gp2))*
       k^2 + (4*g2 - (4*g2^2)/(g2 + gp2))*k^3)*phi2
 
codH00WZtt = phi2*((7*g2^4)/6 + (g2^3*gp2)/3 - (g2^2*gp2^2)/8 - 
      (g2*gp2^3)/24 + g2^5/(3*(g2 + gp2)) + 
      (-2*g2^3 - g2^2*gp2 - (g2*gp2^2)/6 - g2^4/(g2 + gp2))*yt2 + 
      ((9*g2^2)/4 + (g2*gp2)/2 - gp2^2/12)*yt2^2 + 
      ((-4*g2)/3 - (2*gp2)/3 + (4*g2^2)/(3*(g2 + gp2)))*yt2^3)
 
codH00Zhhh = (((-3*g2^2)/8 - (3*g2*gp2)/4 - (3*gp2^2)/8)*k^2 - 24*k^4)*phi2
 
codH00ZhWW = (((9*g2^3)/16 - (5*g2^2*gp2)/8 - (g2*gp2^2)/16 - 
        g2^5/(16*(g2 + gp2)^2) - g2^4/(2*(g2 + gp2)))*k + 
      ((-7*g2^2)/4 + (3*g2*gp2)/2 - gp2^2/4 - g2^4/(4*(g2 + gp2)^2) + 
        (2*g2^3)/(g2 + gp2))*k^2 + (4*g2 - 4*gp2 - (4*g2^2)/(g2 + gp2))*k^3)*
     phi2
 
codH00ZWhW = (((3*g2^3)/8 + (7*g2^2*gp2)/8 + (g2*gp2^2)/4 - 
        (3*g2^4)/(8*(g2 + gp2)))*k + ((7*g2^2)/2 - 3*g2*gp2 - gp2^2/2 - 
        (2*g2^4)/(g2 + gp2)^2 - (3*g2^3)/(2*(g2 + gp2)))*k^2 + 
      (4*gp2 + (8*g2^3)/(g2 + gp2)^2 - (8*g2^2)/(g2 + gp2))*k^3)*phi2
 
codH00ZZ00 = (-(g2^3*gp2)/4 - (g2*gp2^3)/36 + 
      ((-3*g2^3)/4 + (15*g2^4)/(16*(g2 + gp2)))*k - (g2^4*(-3 + 8*nG))/16 - 
      (g2^2*gp2^2*(-1 + 8*nG))/8 - (gp2^4*(-257 + 760*nG))/432)*phi2
 
codH00ZZ0W = ((-5*g2^3)/16 + (9*g2^2*gp2)/16 + g2^5/(4*(g2 + gp2)^2) + 
      g2^4/(16*(g2 + gp2)))*k*phi2
 
codH00ZZWW = ((5*g2^3)/8 + (5*g2^2*gp2)/16 - (3*g2*gp2^2)/8 - 
      g2^6/(8*(g2 + gp2)^3) + (19*g2^5)/(16*(g2 + gp2)^2) - 
      (27*g2^4)/(16*(g2 + gp2)))*k*phi2
 
codH0hhWhW = (3*g2^2*k^2 + 12*g2*k^3 + 96*k^4)*phi2
 
codH0hhZhZ = (((3*g2^2)/2 + 3*g2*gp2 + (3*gp2^2)/2)*k^2 + 
      (6*g2 + 6*gp2)*k^3 + 48*k^4)*phi2
 
codH0htZtt = phi2*((6*g2 + 6*gp2)*k^2*yt2 + (-3*g2 - 3*gp2)*k*yt2^2 - 
      24*k^2*yt2^2)
 
codH0hWWWh = ((7*g2^3*k)/16 - 2*g2^2*k^2 + 16*g2*k^3 + 32*k^4)*phi2
 
codH0hWWWZ = (((-17*g2^3)/8 + (11*g2^2*gp2)/8 + (g2*gp2^2)/8 + 
        (17*g2^4)/(8*(g2 + gp2)))*k + (10*g2^2 - (3*g2*gp2)/2 + gp2^2/2 - 
        (10*g2^3)/(g2 + gp2))*k^2 + (-24*g2 + 12*gp2 + (24*g2^2)/(g2 + gp2))*
       k^3)*phi2
 
codH0hZWZW = (((-3*g2^3)/4 + (3*g2^2*gp2)/2 + (7*g2*gp2^2)/4 + gp2^3/8 + 
        (3*g2^4)/(4*(g2 + gp2)))*k + (-2*g2^2 - (13*g2*gp2)/2 + (3*gp2^2)/2 + 
        (2*g2^3)/(g2 + gp2))*k^2 + (8*g2 + 4*gp2 - (8*g2^2)/(g2 + gp2))*k^3)*
     phi2
 
codH0hZZZh = (((7*g2^3)/32 + (21*g2^2*gp2)/32 + (21*g2*gp2^2)/32 + 
        (7*gp2^3)/32)*k + (-g2^2 - 2*g2*gp2 - gp2^2)*k^2 + 
      (8*g2 + 8*gp2)*k^3 + 16*k^4)*phi2
 
codH0ttt0t = phi2*((-16*g32^2*yt2^2)/3 + 
      ((128*g2^2)/27 + (128*g2^4)/(27*(g2 + gp2)^2) - 
        (256*g2^3)/(27*(g2 + gp2)))*yt2^2 + 
      ((8*g2)/3 - (8*g2^2)/(3*(g2 + gp2)))*k*yt2^2 + 
      g32*(((256*g2)/9 - (256*g2^2)/(9*(g2 + gp2)))*yt2^2 + 8*k*yt2^2))
 
codH0tttht = phi2*((-32*g2 + (32*g2^2)/(g2 + gp2))*k^2*yt2 + 
      (40*g2 - (40*g2^2)/(g2 + gp2))*k*yt2^2 + 3*k^2*yt2^2 + 
      ((-32*g2)/3 + (32*g2^2)/(3*(g2 + gp2)))*yt2^3 - 3*k*yt2^3 + 
      g32*(-96*k^2*yt2 + 120*k*yt2^2 - 32*yt2^3))
 
codH0tttZt = phi2*(-(g2^3*gp2)/6 + (g2^2*gp2^2)/9 - (17*g2*gp2^3)/54 + 
      (g2^2*gp2 + g2*gp2^2)*yt2 + ((-320*g2^2)/27 + (28*g2*gp2)/27 - 
        (256*g2^4)/(27*(g2 + gp2)^2) + (64*g2^3)/(3*(g2 + gp2)))*yt2^2 + 
      ((-55*g2)/24 + (25*gp2)/24 + (8*g2^2)/(3*(g2 + gp2)))*k*yt2^2 + 
      g32*(-g2^3/2 - (g2^2*gp2)/6 - (11*g2*gp2^2)/18 - (17*gp2^3)/18 + 
        (3*g2^2 + 6*g2*gp2 + 3*gp2^2)*yt2 + ((-292*g2)/9 + (28*gp2)/9 + 
          (256*g2^2)/(9*(g2 + gp2)))*yt2^2))
 
codH0ttW0W = phi2*(g2^4 - g2^5/(g2 + gp2) + (g2^3 - g2^4/(g2 + gp2))*yt2 + 
      (-4*g2^2 + (4*g2^3)/(g2 + gp2))*yt2^2 + (-4*g2 + (4*g2^2)/(g2 + gp2))*
       yt2^3)
 
codH0ttWhW = phi2*((-3*g2^3*yt2)/2 + (15*g2^2*k*yt2)/2 + (3*g2^2*yt2^2)/2 - 
      (45*g2*k*yt2^2)/2 + 3*g2*yt2^3 + 15*k*yt2^3)
 
codH0ttWZW = phi2*((5*g2^4)/4 - (g2^3*gp2)/2 + g2^5/(g2 + gp2) + 
      ((-25*g2^3)/4 - (5*g2^2*gp2)/4 + g2^4/(g2 + gp2))*yt2 + 
      ((25*g2^2)/4 + (19*g2*gp2)/4 - (4*g2^3)/(g2 + gp2))*yt2^2 + 
      ((5*g2)/2 - gp2/2 - (4*g2^2)/(g2 + gp2))*yt2^3)
 
codH0WWW0W = (-3*g2^4*gp2^2*phi2)/(g2 + gp2)^2
 
codH0WWWhW = ((3*g2^4)/2 - (3*g2^5)/(2*(g2 + gp2)) + 
      ((-25*g2^3)/2 + (25*g2^4)/(2*(g2 + gp2)))*k + 
      (36*g2^2 - (36*g2^3)/(g2 + gp2))*k^2 + (-56*g2 + (56*g2^2)/(g2 + gp2))*
       k^3)*phi2
 
codH0WWWZW = -(g2*(g2 - gp2)*(3*g2 - gp2)*gp2*(33*g2^2 + 22*g2*gp2 + gp2^2)*
       phi2)/(16*(g2 + gp2)^2)
 
codH0WWZhZ = ((-g2^3/4 + (g2^2*gp2)/4 + (g2*gp2^2)/4 + g2^4/(4*(g2 + gp2)))*
       k + (-g2^2 + 2*g2*gp2 + gp2^2 + g2^4/(g2 + gp2)^2)*k^2 + 
      (-4*gp2 - (4*g2^3)/(g2 + gp2)^2 + (4*g2^2)/(g2 + gp2))*k^3)*phi2
 
codH0WZZWW = ((91*g2^3)/16 - (g2^2*gp2)/4 - (5*g2*gp2^2)/16 + (3*gp2^3)/16 + 
      (87*g2^5)/(16*(g2 + gp2)^2) - (89*g2^4)/(8*(g2 + gp2)))*k*phi2
 
codHhhhhhh = -216*k^4*phi2
 
codHhhthtt = phi2*(-90*k^2*yt2^2 + 48*k*yt2^3)
 
codHhhWhWW = (-3*g2^3*k + 15*g2^2*k^2 - 112*k^4)*phi2
 
codHhhZhZZ = (((-3*g2^3)/2 - (9*g2^2*gp2)/2 - (9*g2*gp2^2)/2 - (3*gp2^3)/2)*
       k + ((15*g2^2)/2 + 15*g2*gp2 + (15*gp2^2)/2)*k^2 - 56*k^4)*phi2
 
codHhtttht = phi2*(-9*k^2*yt2^2 - 15*k*yt2^3 + 6*yt2^4)
 
codHhtttZt = phi2*((32*g2 - 8*gp2 - (32*g2^2)/(g2 + gp2))*k^2*yt2 + 
      ((-3*g2^2)/4 + (g2*gp2)/2 - (17*gp2^2)/12)*yt2^2 + 
      ((-335*g2)/8 + (65*gp2)/8 + (40*g2^2)/(g2 + gp2))*k*yt2^2 + 
      ((73*g2)/6 - (7*gp2)/6 - (32*g2^2)/(3*(g2 + gp2)))*yt2^3)
 
codHhtZttZ = phi2*(((-3*g2^3)/4 - (g2^2*gp2)/4 - (11*g2*gp2^2)/12 - 
        (17*gp2^3)/12)*yt2 + ((15*g2^2)/4 - (25*g2*gp2)/2 + (125*gp2^2)/12)*k*
       yt2 + ((3*g2^2)/2 + 11*g2*gp2 - (7*gp2^2)/6)*yt2^2 + 
      (-15*g2 - 15*gp2)*k*yt2^2 + 36*k^2*yt2^2)
 
codHhWWWhW = ((-3*g2^4)/16 + (5*g2^3*k)/4 + 3*g2^2*k^2 - 28*g2*k^3 - 32*k^4)*
     phi2
 
codHhWWWZW = ((51*g2^4)/32 - (9*g2^3*gp2)/16 - (g2^2*gp2^2)/32 + 
      (3*g2^5)/(2*(g2 + gp2)) + ((5*g2^3)/16 - (15*g2^2*gp2)/4 - 
        (5*g2*gp2^2)/16 - (25*g2^4)/(2*(g2 + gp2)))*k + 
      ((-111*g2^2)/4 + (21*g2*gp2)/2 - (3*gp2^2)/4 + (36*g2^3)/(g2 + gp2))*
       k^2 + (42*g2 - 14*gp2 - (56*g2^2)/(g2 + gp2))*k^3)*phi2
 
codHhWZWWZ = ((99*g2^4)/16 + (33*g2^3*gp2)/16 - (19*g2^2*gp2^2)/16 - 
      (g2*gp2^3)/16 + ((-195*g2^3)/8 + (55*g2^2*gp2)/16 - (5*g2*gp2^2)/4 - 
        (5*gp2^3)/16)*k + ((33*g2^2)/2 + 9*g2*gp2 - (3*gp2^2)/2)*k^2 - 
      28*g2*k^3)*phi2
 
codHhZZZhZ = ((-3*g2^4)/32 - (3*g2^3*gp2)/8 - (9*g2^2*gp2^2)/16 - 
      (3*g2*gp2^3)/8 - (3*gp2^4)/32 + ((5*g2^3)/8 + (15*g2^2*gp2)/8 + 
        (15*g2*gp2^2)/8 + (5*gp2^3)/8)*k + 
      ((3*g2^2)/2 + 3*g2*gp2 + (3*gp2^2)/2)*k^2 + (-14*g2 - 14*gp2)*k^3 - 
      16*k^4)*phi2
 
codHttZZtt = phi2*((-3*g2^4)/16 + (g2^3*gp2)/4 - (g2^2*gp2^2)/8 + 
      (g2*gp2^3)/36 - (257*gp2^4)/432 + ((3*g2^3)/4 - g2^2*gp2 + 
        (g2*gp2^2)/12 + (11*gp2^3)/6)*yt2 + 
      ((1913*g2^2)/288 - (997*g2*gp2)/432 - (437*gp2^2)/864 + 
        (128*g2^4)/(27*(g2 + gp2)^2) - (320*g2^3)/(27*(g2 + gp2)))*yt2^2)
 
codHWWZZWW = -((1377*g2^6 + 918*g2^5*gp2 + 1287*g2^4*gp2^2 + 820*g2^3*gp2^3 - 
        177*g2^2*gp2^4 - 10*g2*gp2^5 + 9*gp2^6)*phi2)/(256*(g2 + gp2)^2)
 
codZeta2 = phi2*((-3*g2^6)/(64*gp2^2) - (9*g2^5)/(128*gp2) + 
      (13*g2^6)/(64*(g2 + gp2)^2) + (g2^4*(2*g2^3 + 11*g2^2*gp2 - g2*gp2^2 - 
         gp2^3))/(64*(g2 + gp2)*(g2 - 8*k)^2) + (g2^3*(g2 + gp2)^3)/
       (64*(g2 + gp2 - 8*k)^2) - (g2*(2*g2 + gp2)*(3*g2^2 + 3*g2*gp2 + gp2^2)*
        (g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/(64*(g2 + gp2)^2*
        (2*g2 + gp2 - 8*k)) - (3*g2^5)/(128*(g2 - 4*k)) - 
      (3*g2^7)/(16384*k^3) + (15*g2^6)/(4096*k^2) - (3*g2^5)/(128*k) + 
      (27*g2^4*k)/(64*(g2 - gp2)) + (27*g2^4*k)/(64*(g2 + 2*gp2)) + 
      (g2^4*(149*g2 + 202*gp2)*k)/(64*(g2^2 + 2*g2*gp2 + 2*gp2^2)) + 
      (60 - (96*g2^2)/(g2 + gp2)^2 - (96*g2)/(g2 + gp2))*k^4 - 
      (g2^2*(g2 - gp2)*(g2 + gp2)^3*(2*g2 + gp2)*(g2^2 + gp2^2))/
       (128*gp2^3*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) + 
      (g2^4*(2*g2 + gp2)*(g2^2 + g2*gp2 - gp2^2)*(g2^2 + 2*g2*gp2 + 2*gp2^2))/
       (128*gp2^3*(g2^2 + 8*gp2*k)) + 
      (g2^2*(g2 - 4*k)*(g2^2 + 8*g2*k - 64*k^2)*(g2^2 - 8*g2*k - 32*k^2))/
       (32*(g2 - 8*k)*(g2^2 + g2*gp2 - 8*g2*k - 8*gp2*k + 64*k^2)) - 
      (g2*(g2 - 8*k)^2*(g2 + 8*k)*(g2^2 - 32*g2*k + 64*k^2))/
       (128*(g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) + (g2^6*(-3 + 4*nG))/
       (128*(g2 - 2*k)^2) + (611*g2^5 - 880*g2^5*nG)/(48*(g2 + gp2)) - 
      (g2^3*(-17*g2^3 + 35*g2^2*gp2 - 8*g2*gp2^2 - 6*gp2^3 + 32*g2^3*nG + 
         32*g2^2*gp2*nG))/(128*(g2 + gp2)*(g2 - 8*k)) + 
      (g2^5*(-48*g2^2 - 108*g2*gp2 - 57*gp2^2 + 8*g2^2*nG + 16*g2*gp2*nG + 
         8*gp2^2*nG))/(64*(g2 + gp2)^2*(g2 - 2*k)) + 
      ((g2 + gp2)^3*(-135*g2^2 - 174*g2*gp2 - 125*gp2^2 + 24*g2^2*nG + 
         40*gp2^2*nG))/(384*(g2 + gp2 - 2*k)) + 
      ((g2 + gp2)^4*(-9*g2^2 + 6*g2*gp2 - 17*gp2^2 + 24*g2^2*nG + 
         40*gp2^2*nG))/(1536*(g2 + gp2 - 2*k)^2) - 
      ((g2 + gp2)*(-6*g2^4 - 9*g2^3*gp2 - 28*g2^2*gp2^2 - 56*g2*gp2^3 - 
         34*gp2^4 + 48*g2^4*nG + 96*g2^3*gp2*nG + 128*g2^2*gp2^2*nG + 
         160*g2*gp2^3*nG + 80*gp2^4*nG))/(384*(g2 + gp2 - 8*k)) - 
      (g2^3*gp2*(2617 - 3064*nG + 256*nG^2))/1152 + 
      (g2^4*(-14045 + 18472*nG + 768*nG^2))/768 - 
      (g2*gp2^3*(10359 - 45844*nG + 3200*nG^2))/5184 + 
      (g2^2*gp2^2*(5095 - 10032*nG + 3200*nG^2))/1728 + 
      (gp2^4*(3409 - 13000*nG + 6400*nG^2))/6912 + 
      k^2*((185*g2*gp2)/8 + g2^4/(g2 + gp2)^2 + (9*g2^3)/(g2 + gp2) + 
        (gp2^2*(37 + 40*nG))/6 + (g2^2*(-19 + 48*nG))/4) + 
      k^3*((2*g2*(5 + 8*nG))/3 + (4*gp2*(-13 + 20*nG))/3 + 
        (8*(-35*g2^2 + 16*g2^2*nG))/(3*(g2 + gp2))) + 
      k*((-3*g2^5)/gp2^2 - (57*g2^4)/(4*gp2) + (613*gp2^3)/1536 + 
        g2^8/(g2 + gp2)^5 - (119*g2^7)/(64*(g2 + gp2)^4) - 
        (7*g2*gp2^2*(-2307 + 5888*nG))/4608 - (g2^2*gp2*(-1003 + 22016*nG))/
         1536 + (g2^3*(-457601 + 106240*nG))/23040 + 
        (8603*g2^4 - 6220*g2^4*nG)/(360*(g2 + gp2)) + 
        (6521*g2^5 + 860*g2^5*nG)/(360*(g2 + gp2)^2) + 
        (-1349*g2^6 + 832*g2^6*nG)/(144*(g2 + gp2)^3)) - 
      ((3*g2 - 5*gp2)^2*(3*g2^2 - 10*g2*gp2 - gp2^2)*k)/
       (512*(g2 + gp2 - 8*yt2)) + ((3*g2 - 5*gp2)^2*(g2 + gp2)*
        (-9*g2^2 + 6*g2*gp2 - 17*gp2^2 + 24*g2^2*nG + 40*gp2^2*nG))/
       (2304*(g2 + gp2 - 8*yt2)) + (g2^2*(g2 + gp2)*(3*g2 + gp2)^2)/
       (32*(g2 - 2*yt2)) + (9*g2^4*k)/(8*(g2 - 2*yt2)) + 
      ((g2^4/15 + g2^6/(15*(g2 + gp2)^2) - (2*g2^5)/(15*(g2 + gp2)))*k)/yt2 + 
      (3*g2^5*yt2)/(1024*k^2) - (9*g2^4*yt2)/(256*k) + 
      ((-3287*g2^2)/192 + (385*g2*gp2)/96 - (25*gp2^2)/64 - 
        (2*g2^6)/(g2 + gp2)^4 + (5*g2^5)/(4*(g2 + gp2)^3) - 
        (9*g2^4)/(4*(g2 + gp2)^2) + (457*g2^3)/(24*(g2 + gp2)))*k*yt2 + 
      84*k^3*yt2 + ((-5*g2*gp2^2*(-31 + 206*nG))/216 - 
        (gp2^3*(-124 + 305*nG))/36 + (g2^2*gp2*(-521 + 502*nG))/216 - 
        (g2^3*(-7313 + 12520*nG))/864 + (64*(-g2^4 + 2*g2^4*nG))/
         (27*(g2 + gp2)))*yt2 - (3*g2^3*yt2^2)/(64*k) + 
      ((631*g2)/24 - (37*gp2)/24 + (4*g2^4)/(g2 + gp2)^3 + 
        (3*g2^3)/(g2 + gp2)^2 - (397*g2^2)/(6*(g2 + gp2)))*k*yt2^2 - 
      30*k^2*yt2^2 + ((3*g2*gp2)/2 + (15*gp2^2)/8 - 
        (9*g2^4)/(8*(g2 + gp2)^2) - (9*g2^3)/(4*(g2 + gp2)) + 
        (3*g2^2*(43 + 32*nG))/16)*yt2^2 - (3*g2^3*yt2^3)/(4*(g2 - 8*k)^2) + 
      (9*g2^2*yt2^3)/(4*(g2 - 8*k)) + (-3/4 + (60*g2^2)/gp2^2 + (12*g2)/gp2 - 
        (37*g2^2)/(4*(g2 + gp2)^2) + (6*g2)/(g2 + gp2))*k*yt2^3 + 
      (g2*(-15 + 16*nG)*yt2^3)/4 - 18*yt2^4 + 
      (g2*(3*g2 + gp2)*(g2^2 + g2*gp2 + gp2^2)*k)/(gp2 + 2*yt2) - 
      (g2^5*gp2^2*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 21*gp2^3)*k)/
       (8*(g2 + gp2)^5*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2)) + 
      (3*g2^5*(g2 - 8*k)^3*(g2 - 4*k))/(16384*k^3*(g2^2 - 8*g2*k + 
         16*k*yt2)) + g32*((11*g2*gp2^2*(-1 + 2*nG))/12 + 
        (3*g2^3*(-5 + 6*nG))/4 + (g2^2*gp2*(-1 + 6*nG))/4 + 
        (gp2^3*(-17 + 22*nG))/12 + 72*k*yt2^2))
 
codI20hW = -g2^8/(16*gp2^5) - g2^7/(32*gp2^4) + g2^6/(16*gp2^3) + 
     (3*g2^5)/(32*gp2^2) + g2^4/(32*gp2) + (41*g2^2*gp2)/16 + 
     (31*g2*gp2^2)/16 + (29*gp2^3)/32 + (3*gp2^4)/(32*g2) + gp2^5/(32*g2^2) - 
     g2^6/(8*(g2 + gp2)^3) + (11*g2^5)/(16*(g2 + gp2)^2) + 
     (7*g2^4)/(8*(g2 + gp2)) - (g2*(2*g2 + gp2)*(g2^3 + 2*g2^2*gp2 + 
        3*g2*gp2^2 + gp2^3))/(16*(g2 + gp2)*(2*g2 + gp2 - 8*k)) - 
     g2^4/(32*(g2 - 4*k)) - (9*(g2 + gp2)^3*(5*g2 + 4*gp2))/
      (64*(g2 + gp2 - 2*k)) + (3*g2^4)/(64*k) + 
     (500 + (288*g2^2)/gp2^2 + (16*g2)/gp2 + (76*g2^2)/(3*(g2 + gp2)^2) - 
       (440*g2)/(3*(g2 + gp2)))*k^3 + 
     (-960/g2 + 256/gp2 - (128*g2)/(g2 + gp2)^2 + 256/(g2 + gp2))*k^4 - 
     (25*g2^4)/(512*(g2 + 16*k)) + (g2*(g2 - gp2)*(g2 + gp2)^3*(2*g2 + gp2)*
       (g2^2 + gp2^2)*(g2^2 + g2*gp2 + gp2^2))/
      (32*gp2^5*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) - 
     (g2^5*(2*g2 + gp2)*(g2^2 + g2*gp2 - gp2^2)*(g2^2 + 2*g2*gp2 + 2*gp2^2))/
      (32*gp2^4*(g2 + gp2)*(g2^2 + 8*gp2*k)) + 
     ((g2 - 4*k)*(g2^2 + 8*g2*k - 64*k^2)*(g2^2 - 8*g2*k - 32*k^2))/
      (8*(g2^2 + g2*gp2 - 8*g2*k - 8*gp2*k + 64*k^2)) + 
     (k*(g2 + 8*k)*(3*g2^2 - 64*k^2)*(g2^2 - 32*g2*k + 64*k^2))/
      (4*(g2 - 8*k)*(g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) + 
     (gp2*(44*g2^7 + 70*g2^6*gp2 + 18*g2^5*gp2^2 - 15*g2^4*gp2^3 - 
        4*g2^3*gp2^4 - g2^2*gp2^5 - 352*g2^6*k - 384*g2^5*gp2*k + 
        328*g2^4*gp2^2*k + 392*g2^3*gp2^3*k - 56*g2^2*gp2^4*k - 
        16*g2*gp2^5*k - 8*gp2^6*k))/(32*g2^2*(g2^3 + g2^2*gp2 - 16*g2^2*k - 
        8*g2*gp2*k + 8*gp2^2*k + 64*g2*k^2)) + 
     (gp2*(-44*g2^8 - 70*g2^7*gp2 - 18*g2^6*gp2^2 + 15*g2^5*gp2^3 + 
        4*g2^4*gp2^4 + g2^3*gp2^5 + 352*g2^7*k + 736*g2^6*gp2*k + 
        56*g2^5*gp2^2*k - 720*g2^4*gp2^3*k - 336*g2^3*gp2^4*k + 
        72*g2^2*gp2^5*k + 24*g2*gp2^6*k + 8*gp2^7*k))/
      (32*(g2 + gp2)^3*(g2^3 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
        64*g2*k^2 + 64*gp2*k^2)) - (3*g2^5*(-3 + 4*nG))/(32*(g2 - 2*k)^2) + 
     (g2^3*(-5797 + 6400*nG))/1536 + 
     (g2^2*(20*g2^3 + 47*g2^2*gp2 - 51*g2*gp2^2 - 18*gp2^3 + 8*g2^3*nG + 
        8*g2^2*gp2*nG))/(48*(g2 + gp2)*(g2 - 8*k)) - 
     (g2^4*(-99*g2^2 - 270*g2*gp2 - 153*gp2^2 + 104*g2^2*nG + 208*g2*gp2*nG + 
        104*gp2^2*nG))/(32*(g2 + gp2)^2*(g2 - 2*k)) + 
     k*(-g2^6/(2*gp2^4) - g2^5/(4*gp2^3) + (3*g2^4)/gp2^2 + g2^3/(2*gp2) + 
       (113*g2*gp2)/8 + (33*gp2^2)/4 - gp2^3/(4*g2) + 
       (25*g2^4)/(48*(g2 + gp2)^2) - (157*g2^3)/(24*(g2 + gp2)) + 
       (5*g2^2*(99 + 128*nG))/96) + k^2*((-4*g2^4)/gp2^3 - (66*g2^3)/gp2^2 - 
       (12*g2^2)/gp2 - 7*gp2 + (38*g2^3)/(3*(g2 + gp2)^2) - 
       (256*g2^2)/(3*(g2 + gp2)) + (g2*(279 + 320*nG))/6) - 
     (3*g2^3*yt2)/(4*(g2 - 8*k)) + (21*g2*k*yt2)/2 + 84*k^2*yt2 - 
     (27*g2*yt2^2)/4 - 54*k*yt2^2 - (3*g2^3*(g2 - 8*k)^2*(g2 - 4*k))/
      (64*k*(g2^2 - 8*g2*k + 16*k*yt2))
 
codI20hZ = g2^8/(16*gp2^5) + (9*g2^7)/(32*gp2^4) + (7*g2^6)/(16*gp2^3) + 
     (9*g2^5)/(32*gp2^2) + g2^5/(16*(g2 + gp2)^2) - g2^4/(32*(g2 + gp2)) - 
     g2^5/(32*(g2 - 8*k)^2) + (g2^3*(2*g2 + gp2))/(32*(g2 - 8*k)) - 
     (g2^2*(2*g2 + gp2)*(g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/
      (16*(g2 + gp2)^2*(2*g2 + gp2 - 8*k)) - (9*g2^3*(5*g2 + gp2))/
      (64*(g2 - 2*k)) + (108 - (32*g2^2)/gp2^2 + (48*g2)/gp2 + 
       (100*g2^2)/(g2 + gp2)^2 - (152*g2)/(g2 + gp2))*k^3 + 
     (-256/gp2 + (128*g2)/(g2 + gp2)^2 + 224/(g2 + gp2))*k^4 - 
     (25*(g2 + gp2)^4)/(1024*(g2 + gp2 + 16*k)) - 
     (g2*(g2 - gp2)*(g2 + gp2)^4*(2*g2 + gp2)*(g2^2 + gp2^2))/
      (32*gp2^4*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) - 
     (g2^4*(2*g2 + gp2)*(g2^2 + g2*gp2 - gp2^2)*(g2^2 + g2*gp2 + gp2^2)*
       (g2^2 + 2*g2*gp2 + 2*gp2^2))/(32*gp2^5*(g2 + gp2)*(g2^2 + 8*gp2*k)) - 
     (g2*(g2 - 4*k)*k*(g2^2 + 8*g2*k - 64*k^2)*(g2^2 - 8*g2*k - 32*k^2))/
      ((g2 - 8*k)^2*(g2^2 + g2*gp2 - 8*g2*k - 8*gp2*k + 64*k^2)) + 
     (g2^3*(-277 + 6400*nG))/3072 + (g2^2*gp2*(7393 + 6400*nG))/3072 + 
     (gp2^3*(-10847 + 32000*nG))/9216 + (g2*gp2^2*(9859 + 32000*nG))/9216 - 
     ((g2 + gp2)^3*(-9*g2^2 + 6*g2*gp2 - 17*gp2^2 + 24*g2^2*nG + 
        40*gp2^2*nG))/(128*(g2 + gp2 - 2*k)^2) - 
     ((g2 + gp2)^2*(-495*g2^2 + 498*g2*gp2 - 487*gp2^2 + 624*g2^2*nG + 
        1040*gp2^2*nG))/(384*(g2 + gp2 - 2*k)) + 
     ((g2 + gp2)*(12*g2^3 - 123*g2^2*gp2 - 48*g2*gp2^2 - 21*gp2^3 + 
        12*g2^3*nG + 12*g2^2*gp2*nG + 20*g2*gp2^2*nG + 20*gp2^3*nG))/
      (144*(g2 + gp2 - 8*k)) + k*(-g2^6/(2*gp2^4) - (5*g2^5)/(4*gp2^3) - 
       (3*g2^4)/gp2^2 - (7*g2^3)/(4*gp2) + (583*g2*gp2)/48 + 
       g2^4/(2*(g2 + gp2)^2) - (11*g2^3)/(2*(g2 + gp2)) + 
       (g2^2*(777 + 320*nG))/96 + (gp2^2*(613 + 1600*nG))/288) + 
     k^2*((4*g2^4)/gp2^3 + (18*g2^3)/gp2^2 + (4*g2^2)/gp2 - 
       (22*g2^3)/(g2 + gp2)^2 - (5*g2*(-749 + 640*nG))/72 + 
       (gp2*(-439 + 3200*nG))/72 + (16*(-23*g2^2 + 40*g2^2*nG))/
        (9*(g2 + gp2))) + ((3*g2 - 5*gp2)^2*(g2 + gp2)*k)/
      (64*(g2 + gp2 - 8*yt2)) + ((3*g2 - 5*gp2)^2*k^2)/
      (8*(g2 + gp2 - 8*yt2)) + ((3*g2^2)/8 - (g2*gp2)/4 + (17*gp2^2)/24)*
      yt2 - ((g2 + gp2)*(9*g2^2 - 6*g2*gp2 + 17*gp2^2)*yt2)/
      (24*(g2 + gp2 - 8*k)) + ((-25*g2)/8 + (55*gp2)/8 + (8*g2^2)/(g2 + gp2))*
      k*yt2 + (55 + (64*g2^2)/(g2 + gp2)^2 - (80*g2)/(g2 + gp2))*k^2*yt2 + 
     ((-27*g2)/8 - (27*gp2)/8)*yt2^2 - 27*k*yt2^2
 
codI20tW = (-2233*g2^2*gp2)/1536 + (35*g2*gp2^2)/1536 - (25*gp2^3)/512 + 
     (48*g2^4)/(g2 + gp2) + (3*g2^4)/(8*(g2 - 8*k)) - 
     (3*g2^5)/(32*(g2 - 2*k)^2) - (3*g2^4)/(8*(g2 - 2*k)) + 
     (3*g2^5)/(512*k^2) - (3*g2^4)/(128*k) + 
     (35*g2^2 - (12*g2^3)/gp2 - 2*g2*gp2 - (4*g2^6)/(g2 + gp2)^4 - 
       (3*g2^5)/(2*(g2 + gp2)^3) + (27*g2^4)/(2*(g2 + gp2)^2) + 
       (21*g2^3)/(2*(g2 + gp2)))*k - (g2^3*(19661 + 13312*nG))/512 - 
     ((3*g2 - 5*gp2)^2*(3*g2 - gp2)*(9*g2 + gp2))/(512*(g2 + gp2 - 8*yt2)) + 
     (9*g2^4)/(8*yt2) - (3*g2^3*yt2)/(8*(g2 - 8*k)) + 
     (3*g2^4*yt2)/(32*(g2 - 2*k)^2) + (9*g2^3*yt2)/(8*(g2 - 2*k)) - 
     (3*g2^3*yt2)/(32*k) + ((-369*g2)/4 + (12*g2^2)/gp2 + 
       (8*g2^4)/(g2 + gp2)^3 + (31*g2^3)/(2*(g2 + gp2)^2) + 
       (11*g2^2)/(2*(g2 + gp2)))*k*yt2 + 
     ((-1153*g2*gp2)/96 - (43*gp2^2)/192 - (54*g2^3)/(g2 + gp2) + 
       (7*g2^2*(421 + 256*nG))/64)*yt2 - (3*g2^2*yt2^2)/(4*(g2 - 8*k)) + 
     (3*g2^3*yt2^2)/(16*(g2 - 2*k)^2) + (15*g2^2*yt2^2)/(4*(g2 - 2*k)) + 
     (5/2 + (24*g2)/gp2 - (16*g2^2)/(g2 + gp2)^2 - (23*g2)/(g2 + gp2))*k*
      yt2^2 + ((53*gp2)/24 + gp2^2/(6*g2) - (52*g2^2)/(g2 + gp2) + 
       (g2*(75 + 64*nG))/8)*yt2^2 + (-9 - (5*gp2)/(3*g2) + 
       (16*g2)/(g2 + gp2))*yt2^3 + (-24/g2 + (6*g2)/(g2 + gp2)^2)*k*yt2^3 - 
     (15*yt2^4)/g2 - (36*yt2^5)/g2^2 + (9*(g2 - 2*yt2)*yt2^2*(g2 + yt2))/
      (16*(-k + yt2)) + (2*g2*(g2 + gp2)*(3*g2 + gp2)*k)/(gp2 + 2*yt2) + 
     (g2^5*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 21*gp2^3)*k)/
      (2*(g2 + gp2)^4*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2)) - 
     (3*g2^5*(g2 - 8*k)*(g2 - 4*k))/(512*k^2*(g2^2 - 8*g2*k + 16*k*yt2)) + 
     g32*(-20*g2^2 + 12*g2*yt2 + 8*yt2^2)
 
codI20WZ = -g2^5/(8*gp2^2) - g2^4/(8*gp2) + (185*gp2^3)/64 + 
     (57*gp2^4)/(64*g2) + gp2^5/(64*g2^2) + (22*g2^6)/(g2 + gp2)^3 - 
     (g2^3*gp2^2*(10*g2 + gp2))/(16*(g2 + gp2)*(g2 - 8*k)^2) - 
     (g2^2*(g2^3 + g2^2*gp2 - 60*g2*gp2^2 - 6*gp2^3))/
      (32*(g2 + gp2)*(g2 - 8*k)) - (g2*gp2*(2*g2 + gp2)*
       (g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/(32*(g2 + gp2)^2*
       (2*g2 + gp2 - 8*k)) + (3*g2^3*gp2*(3*g2^2 + 2*g2*gp2 + 3*gp2^2))/
      (256*(g2 + gp2)*(g2 - 2*k)^2) + 
     (g2^2*(384*g2^4 + 519*g2^3*gp2 + 325*g2^2*gp2^2 + 241*g2*gp2^3 + 
        99*gp2^4))/(256*(g2 + gp2)^2*(g2 - 2*k)) - 
     (3*gp2*(g2 + gp2)^2*(3*g2^2 + 4*g2*gp2 + 4*gp2^2))/
      (256*(g2 + gp2 - 2*k)^2) + (384*g2^5 + 1401*g2^4*gp2 + 
       1954*g2^3*gp2^2 + 733*g2^2*gp2^3 + 88*g2*gp2^4 - 92*gp2^5)/
      (256*(g2 + gp2)*(g2 + gp2 - 2*k)) + g2^5/(64*(g2 + gp2)*k) - 
     (9*g2^3*k)/(32*(g2 - gp2)) + (9*g2^3*k)/(8*(g2 + 2*gp2)) - 
     (567*g2^3*k)/(64*(3*g2 + 2*gp2)) + (g2^3*(452*g2 + 361*gp2)*k)/
      (8*(g2^2 + 2*g2*gp2 + 2*gp2^2)) + 
     (47*g2 + gp2 - (4*g2^4)/(g2 + gp2)^3 + (24*g2^3)/(g2 + gp2)^2 + 
       g2^2/(g2 + gp2))*k^2 + 16*k^3 + 
     ((3*g2 - gp2)^2*gp2^2*(9*g2^4 + 24*g2^3*gp2 - 12*g2^2*gp2^2 - 
        4*g2*gp2^3 - gp2^4))/(64*g2^2*(g2 + gp2)*(3*g2^2 + 2*g2*gp2 - gp2^2 - 
        8*g2*k)) + ((g2 - gp2)*(g2 + gp2)^3*(2*g2 + gp2)*(g2^2 + gp2^2))/
      (32*gp2^2*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) + 
     (g2^4*(2*g2 + gp2)*(g2^2 + g2*gp2 - gp2^2)*(g2^2 + 2*g2*gp2 + 2*gp2^2))/
      (32*gp2^2*(g2 + gp2)^2*(g2^2 + 8*gp2*k)) - 
     ((g2 - 4*k)*(g2^2 + 8*g2*k - 64*k^2)*(g2^2 - 8*g2*k - 32*k^2)*
       (g2^2 - 8*g2*k + 64*k^2))/(64*(g2 - 8*k)*k*(g2^2 + g2*gp2 - 8*g2*k - 
        8*gp2*k + 64*k^2)) - (gp2*(22*g2^6 + 37*g2^5*gp2 + 23*g2^4*gp2^2 + 
        5*g2^3*gp2^3 + g2^2*gp2^4 - 176*g2^5*k - 472*g2^4*gp2*k - 
        272*g2^3*gp2^2*k + 88*g2^2*gp2^3*k + 24*g2*gp2^4*k + 8*gp2^5*k))/
      (32*g2*(g2^3 + g2^2*gp2 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
        64*g2*k^2)) - (gp2*(-22*g2^7 - 11*g2^6*gp2 + 16*g2^5*gp2^2 + 
        4*g2^4*gp2^3 + g2^3*gp2^4 + 176*g2^6*k - 88*g2^5*gp2*k - 
        600*g2^4*gp2^2*k - 304*g2^3*gp2^3*k + 80*g2^2*gp2^4*k + 
        24*g2*gp2^5*k + 8*gp2^6*k))/(32*(g2 + gp2)^2*(g2^3 - 16*g2^2*k - 
        8*g2*gp2*k + 8*gp2^2*k + 64*g2*k^2 + 64*gp2*k^2)) - 
     (g2^3*(1009 + 192*nG))/24 - (g2*gp2^2*(5645 + 192*nG))/192 + 
     (g2^2*gp2*(6751 + 528*nG))/96 - (8*(-25*g2^4 + 3*g2^4*nG))/
      (3*(g2 + gp2)) + (-613*g2^5 + 256*g2^5*nG)/(16*(g2 + gp2)^2) + 
     k*(gp2^3/(8*g2) - (3*g2^7)/(8*(g2 + gp2)^5) + (g2^2*(9341 + 1152*nG))/
        192 + (g2*gp2*(-1791 + 1664*nG))/72 + (gp2^2*(-1461 + 3520*nG))/288 + 
       (-5193*g2^3 + 2432*g2^3*nG)/(144*(g2 + gp2)) + 
       (-4019*g2^4 - 352*g2^4*nG)/(48*(g2 + gp2)^2) - 
       (11*(69*g2^5 + 16*g2^5*nG))/(36*(g2 + gp2)^3) + 
       (-527*g2^6 + 256*g2^6*nG)/(24*(g2 + gp2)^4)) + 
     ((3*g2 - 5*gp2)^2*(2*g2 + gp2)^3*k)/(32*(g2 + gp2)^2*
       (g2 + gp2 - 8*yt2)) + ((169*g2)/6 + (95*gp2)/12 + 
       (112*g2^5)/(3*(g2 + gp2)^4) + (36*g2^4)/(g2 + gp2)^3 - 
       (295*g2^3)/(12*(g2 + gp2)^2) - (299*g2^2)/(12*(g2 + gp2)))*k*yt2 + 
     (-18*g2 - (9*gp2)/2 - (9*g2^3)/(2*(g2 + gp2)^2) - 
       (27*g2^2)/(2*(g2 + gp2)))*yt2^2 - (4*g2*gp2*(3*g2 + gp2)*k)/
      (gp2 + 2*yt2) - (g2^3*gp2*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 
        21*gp2^3)*k)/(2*(g2 + gp2)^3*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2))
 
codI2hhh = (-117*g2^3)/16 - (117*g2^2*gp2)/16 - (117*g2*gp2^2)/16 - 
     (39*gp2^3)/16 - (21*g2^4)/(64*(g2 - 8*k)) - 
     (135*g2^4)/(64*(3*g2 - 8*k)) - (21*(g2 + gp2)^4)/
      (128*(g2 + gp2 - 8*k)) - (135*(g2 + gp2)^4)/
      (128*(3*g2 + 3*gp2 - 8*k)) + (27*g2^5)/(64*(g2 - 2*k)^2) + 
     (351*g2^4)/(64*(g2 - 2*k)) + (27*(g2 + gp2)^5)/
      (128*(g2 + gp2 - 2*k)^2) + (351*(g2 + gp2)^4)/(128*(g2 + gp2 - 2*k)) + 
     ((-855*g2^2)/16 - (285*g2*gp2)/8 - (285*gp2^2)/16)*k + 
     ((495*g2)/4 + (165*gp2)/4)*k^2 - 396*k^3 - 243*k^2*yt2 + 
     (225*k*yt2^2)/2 - 18*yt2^3 + (81*yt2^4)/(4*(-k + yt2)) - 
     (27*yt2^4)/(4*(-4*k + 3*yt2))
 
codI2htt = (687*g2^3)/1024 + (61*g2^2*gp2)/1024 - (121*g2*gp2^2)/3072 - 
     (547*gp2^3)/3072 - (3*g2^4)/(32*k) + 
     ((-15*g2^2)/16 - (7*g2*gp2)/8 + (59*gp2^2)/48)*k + 
     ((119*g2)/3 - 3*gp2 - (128*g2^2)/(3*(g2 + gp2)))*k^2 + 
     (-550 + (128*g2^2)/(g2 + gp2)^2 - (160*g2)/(g2 + gp2))*k^3 + 
     (9*(3*g2 - 5*gp2)^2*(g2 + gp2)^2)/(1024*(g2 + gp2 - 8*yt2)) - 
     ((3*g2 - 5*gp2)^2*(g2 + gp2)*k)/(16*(g2 + gp2 - 8*yt2)) - 
     (2*(3*g2 - 5*gp2)^2*k^3)/((g2 + gp2)*(g2 + gp2 - 8*yt2)) + 
     (576*k^4)/yt2 + ((-4221*g2^2)/128 - (1301*g2*gp2)/64 - (4823*gp2^2)/384)*
      yt2 - (9*g2^3*yt2)/(8*(g2 - 8*k)) - (9*(g2 + gp2)^3*yt2)/
      (16*(g2 + gp2 - 8*k)) + (9*g2^4*yt2)/(32*(g2 - 2*k)^2) + 
     (69*g2^3*yt2)/(16*(g2 - 2*k)) + (9*(g2 + gp2)^4*yt2)/
      (64*(g2 + gp2 - 2*k)^2) + ((g2 + gp2)*(207*g2^2 + 222*g2*gp2 + 
        271*gp2^2)*yt2)/(96*(g2 + gp2 - 2*k)) + 
     ((-275*g2)/2 - gp2 + (160*g2^2)/(g2 + gp2))*k*yt2 + 
     (-500 - (128*g2^2)/(g2 + gp2)^2 + (160*g2)/(g2 + gp2))*k^2*yt2 + 
     ((6973*g2)/48 + (421*gp2)/48 - (388*g2^2)/(3*(g2 + gp2)))*yt2^2 + 
     (9*g2^2*yt2^2)/(g2 - 8*k) + (9*(g2 + gp2)^2*yt2^2)/
      (2*(g2 + gp2 - 8*k)) - (9*g2^3*yt2^2)/(16*(g2 - 2*k)^2) - 
     (117*g2^2*yt2^2)/(16*(g2 - 2*k)) - (9*(g2 + gp2)^3*yt2^2)/
      (32*(g2 + gp2 - 2*k)^2) - ((279*g2^2 + 174*g2*gp2 + 407*gp2^2)*yt2^2)/
      (96*(g2 + gp2 - 2*k)) + (((513*g2^2)/64 + (171*g2*gp2)/32 + 
        (171*gp2^2)/64)*yt2^2)/k + (1191*k*yt2^2)/2 - (489*yt2^3)/8 - 
     (117*yt2^4)/(4*k) - (3*yt2^4)/(-2*k + yt2) - (6*g32*yt2^3)/(-k + yt2) + 
     (27*yt2^4)/(8*(-4*k + 3*yt2)) + 
     (yt2^2*(27*g2^3 + 45*g2^2*gp2 + 27*g2*gp2^2 + 9*gp2^3 - 54*g2^2*yt2 - 
        184*g2*gp2*yt2 - 2*gp2^2*yt2))/(32*(g2 + gp2)*(-k + yt2)) + 
     (3*g2^3*(g2 - 8*k)*(g2 - 4*k)^2)/(32*k*(g2^2 - 8*g2*k + 16*k*yt2)) - 
     ((g2 + gp2 - 4*yt2)*yt2*(9*g2^3 - 69*g2^2*gp2 - 37*g2*gp2^2 + 41*gp2^3 + 
        36*g2^2*yt2 + 264*g2*gp2*yt2 - 28*gp2^2*yt2))/
      (48*(g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 8*gp2*yt2 + 16*k*yt2)) + 
     ((12*g2^2*gp2 + 8*g2*gp2^2 - 4*gp2^3 - 27*g2^2*yt2 - 6*g2*gp2*yt2 - 
        43*gp2^2*yt2)*(g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 8*gp2*yt2 - 
        16*yt2^2))/(96*(g2 + gp2)*(g2 + gp2 + 8*k - 8*yt2)) + 
     g32*(128*k^2 - 528*k*yt2 + 320*yt2^2)
 
codI2hWW = -g2^7/(16*gp2^4) - g2^6/(32*gp2^3) + g2^5/(16*gp2^2) + 
     g2^4/(32*gp2) + (367*g2^2*gp2)/64 + (3*g2*gp2^2)/4 - (53*gp2^3)/64 - 
     (3*gp2^4)/(128*g2) + g2^6/(8*(g2 + gp2)^3) + 
     (3*g2^5)/(16*(g2 + gp2)^2) + (1357*g2^4)/(32*(g2 + gp2)) - 
     (3*g2^6*(g2 + 10*gp2))/(32*(g2 + gp2)*(g2 - 8*k)^3) + 
     (g2^5*(16*g2 + 241*gp2))/(64*(g2 + gp2)*(g2 - 8*k)^2) - 
     (9*g2^4*(g2 + 59*gp2))/(128*(g2 + gp2)*(g2 - 8*k)) + 
     (135*g2^4)/(128*(3*g2 - 8*k)) - 
     ((3*g2 - gp2)*(7*g2^2 + 2*g2*gp2 - gp2^2)*(9*g2^4 - 12*g2^3*gp2 + 
        30*g2^2*gp2^2 + 4*g2*gp2^3 + gp2^4))/(128*g2*(g2 + gp2)^2*
       (3*g2 - gp2 - 8*k)) - (3*(g2 + gp2)^2*(9*g2^2 - 2*g2*gp2 + gp2^2))/
      (64*(g2 + gp2 - 8*k)) - (17*g2^4)/(32*(g2 - 4*k)) + 
     (3*(g2 + gp2)^3*(3*g2^2 + 4*g2*gp2 + 4*gp2^2))/
      (256*(g2 + gp2 - 2*k)^2) + (18*g2^5 + 39*g2^4*gp2 + 80*g2^3*gp2^2 + 
       719*g2^2*gp2^3 + 464*g2*gp2^4 + 188*gp2^5)/
      (256*gp2*(g2 + gp2 - 2*k)) + ((-513*g2^4)/512 - (171*g2^3*gp2)/256 - 
       (171*g2^2*gp2^2)/512)/k + (6805/3 - (32*g2)/gp2 - (12*gp2)/g2 - 
       (144*g2^2)/(g2 + gp2)^2 - (672*g2)/(g2 + gp2))*k^3 + 
     (-6992/g2 + 512/(g2 + gp2))*k^4 + (11520*k^5)/g2^2 - (10240*k^6)/g2^3 - 
     (425*g2^4)/(4096*(g2 + 16*k)) + ((g2 - gp2)*(3*g2 - gp2)*
       (9*g2^4 + 24*g2^3*gp2 - 12*g2^2*gp2^2 - 4*g2*gp2^3 - gp2^4))/
      (64*g2*(3*g2^2 + 2*g2*gp2 - gp2^2 - 8*g2*k)) + 
     ((g2 - gp2)^2*(g2 + gp2)^4*(2*g2 + gp2)*(g2^2 + gp2^2))/
      (32*gp2^4*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) - 
     (2*(g2 - 4*k)*(g2 - 2*k)*k*(g2^2 + 8*g2*k - 64*k^2)*
       (g2^2 - 8*g2*k - 32*k^2))/((g2 - 8*k)^2*(g2^2 + g2*gp2 - 8*g2*k - 
        8*gp2*k + 64*k^2)) - (66*g2^9 + 151*g2^8*gp2 + 111*g2^7*gp2^2 + 
       8*g2^6*gp2^3 - 18*g2^5*gp2^4 - 5*g2^4*gp2^5 - g2^3*gp2^6 - 
       528*g2^8*k - 1736*g2^7*gp2*k - 1536*g2^6*gp2^2*k + 480*g2^5*gp2^3*k + 
       1168*g2^4*gp2^4*k + 296*g2^3*gp2^5*k - 88*g2^2*gp2^6*k - 
       32*g2*gp2^7*k - 8*gp2^8*k)/(32*(g2 + gp2)^3*(g2^3 - 16*g2^2*k - 
        8*g2*gp2*k + 8*gp2^2*k + 64*g2*k^2 + 64*gp2*k^2)) - 
     (g2^3*(117367 + 34816*nG))/4096 - 
     (g2^3*(106*g2^3 + 238*g2^2*gp2 - 21*g2*gp2^2 - 9*gp2^3 + 16*g2^3*nG + 
        16*g2^2*gp2*nG))/(384*(g2 + gp2)*(g2 - 2*k)^2) - 
     (g2^2*(27*g2^5 - 2446*g2^4*gp2 - 2480*g2^3*gp2^2 - 973*g2^2*gp2^3 - 
        633*g2*gp2^4 - 243*gp2^5 + 128*g2^4*gp2*nG + 256*g2^3*gp2^2*nG + 
        128*g2^2*gp2^3*nG))/(384*gp2*(g2 + gp2)^2*(g2 - 2*k)) + 
     k^2*((-4*g2^3)/gp2^2 + (14*g2^2)/gp2 + 20*gp2 - gp2^2/(2*g2) + 
       (64*g2^3)/(g2 + gp2)^2 + (1435*g2^2)/(3*(g2 + gp2)) - 
       (g2*(23221 + 1792*nG))/48) + k*(-g2^5/(2*gp2^3) + (3*g2^4)/(4*gp2^2) - 
       g2^3/(2*gp2) - (265*g2*gp2)/16 - (179*gp2^2)/16 + gp2^3/(16*g2) + 
       (3*g2^4)/(2*(g2 + gp2)^2) - (4225*g2^3)/(24*(g2 + gp2)) + 
       (g2^2*(108661 + 17408*nG))/768) - (27*g2^2*yt2)/8 + 
     (3*g2^4*yt2)/(16*(g2 - 2*k)^2) + (21*g2^3*yt2)/(4*(g2 - 2*k)) + 
     42*g2*k*yt2 - 186*k^2*yt2 - (39*g2*yt2^2)/2 - 
     (9*g2^2*yt2^2)/(2*(g2 - 2*k)) + (117*g2^2*yt2^2)/(32*k) + 75*k*yt2^2 - 
     (9*yt2^3)/2 + (9*yt2^2*(3*g2^2 - 8*g2*yt2 + 16*yt2^2))/(32*(-k + yt2))
 
codI2hZZ = -g2^7/(16*gp2^4) - (7*g2^6)/(32*gp2^3) - (7*g2^5)/(32*gp2^2) - 
     (9*gp2^4)/(64*g2) - gp2^5/(32*g2^2) - g2^5/(32*(g2 + gp2)^2) + 
     g2^4/(16*(g2 + gp2)) - (3*g2^2*(9*g2^2 + 20*g2*gp2 + 12*gp2^2))/
      (64*(g2 - 8*k)) - (15*(g2 + gp2)^4)/(128*(g2 + gp2 - 8*k)) + 
     (135*(g2 + gp2)^4)/(256*(3*g2 + 3*gp2 - 8*k)) - 
     (g2 + gp2)^4/(4*(g2 + gp2 - 4*k)) + 
     (3*g2^3*(3*g2^2 + 2*g2*gp2 + 3*gp2^2))/(256*(g2 - 2*k)^2) - 
     (g2^2*(18*g2^3 + 51*g2^2*gp2 - 88*g2*gp2^2 - 117*gp2^3))/
      (256*gp2*(g2 - 2*k)) + ((-513*g2^4)/1024 - (171*g2^3*gp2)/128 - 
       (171*g2^2*gp2^2)/128 - (171*g2*gp2^3)/256 - (171*gp2^4)/1024)/k + 
     (1459/2 + (32*g2)/gp2 + (16*g2^2)/(g2 + gp2)^2 - (32*g2)/(g2 + gp2))*
      k^3 - (3160*k^4)/(g2 + gp2) + (5760*k^5)/(g2 + gp2)^2 - 
     (5120*k^6)/(g2 + gp2)^3 - (425*(g2 + gp2)^4)/(8192*(g2 + gp2 + 16*k)) + 
     ((3*g2 - gp2)*(g2 + gp2)*(9*g2^4 + 24*g2^3*gp2 - 12*g2^2*gp2^2 - 
        4*g2*gp2^3 - gp2^4))/(64*g2*(3*g2^2 + 2*g2*gp2 - gp2^2 - 8*g2*k)) + 
     (g2^5*(2*g2 + gp2)*(g2 + 2*gp2)*(g2^2 + g2*gp2 - gp2^2)*
       (g2^2 + 2*g2*gp2 + 2*gp2^2))/(32*gp2^4*(g2 + gp2)^2*
       (g2^2 + 8*gp2*k)) - (66*g2^8 + 147*g2^7*gp2 + 83*g2^6*gp2^2 - 
       17*g2^5*gp2^3 - 24*g2^4*gp2^4 - 6*g2^3*gp2^5 - g2^2*gp2^6 - 
       528*g2^7*k - 648*g2^6*gp2*k + 544*g2^5*gp2^2*k + 1024*g2^4*gp2^3*k + 
       256*g2^3*gp2^4*k - 96*g2^2*gp2^5*k - 32*g2*gp2^6*k - 8*gp2^7*k)/
      (32*g2^2*(g2^3 + g2^2*gp2 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
        64*g2*k^2)) - (g2^3*(-43913 + 34816*nG))/8192 - 
     (5*gp2^3*(23265 + 34816*nG))/24576 - (g2^2*gp2*(50021 + 34816*nG))/
      8192 - (5*g2*gp2^2*(92835 + 34816*nG))/24576 - 
     ((g2 + gp2)^2*(555*g2^3 - 255*g2^2*gp2 + 21*g2*gp2^2 - 33*gp2^3 + 
        96*g2^3*nG + 96*g2^2*gp2*nG + 160*g2*gp2^2*nG + 160*gp2^3*nG))/
      (4608*(g2 + gp2 - 2*k)^2) - ((g2 + gp2)*(-324*g2^4 - 18807*g2^3*gp2 - 
        56265*g2^2*gp2^2 - 41889*g2*gp2^3 - 12747*gp2^4 + 768*g2^3*gp2*nG + 
        768*g2^2*gp2^2*nG + 1280*g2*gp2^3*nG + 1280*gp2^4*nG))/
      (4608*gp2*(g2 + gp2 - 2*k)) + k*(g2^5/(2*gp2^3) + (7*g2^4)/(4*gp2^2) + 
       (7*g2^3)/(4*gp2) + (6167*g2*gp2)/256 + gp2^3/(4*g2) - 
       g2^4/(4*(g2 + gp2)^2) - (61*g2^3)/(4*(g2 + gp2)) + 
       (g2^2*(-35131 + 17408*nG))/1536 + (gp2^2*(-17841 + 87040*nG))/4608) + 
     k^2*((-4*g2^3)/gp2^2 - (14*g2^2)/gp2 + (82*g2^3)/(g2 + gp2)^2 + 
       (g2*(-23451 + 8960*nG))/288 - (gp2*(11307 + 8960*nG))/288 - 
       (2*(-111*g2^2 + 224*g2^2*nG))/(9*(g2 + gp2))) - 
     (5*(3*g2 - 5*gp2)^2*(g2 + gp2)^2)/(128*(g2 + gp2 - 8*yt2)) + 
     ((3*g2 - 5*gp2)^2*(g2 + gp2)^3)/(256*(g2 + gp2 - 2*k)*
       (g2 + gp2 - 8*yt2)) + (11*(3*g2 - 5*gp2)^2*(g2 + gp2)*k)/
      (96*(g2 + gp2 - 8*yt2)) - (7*(3*g2 - 5*gp2)^2*k^2)/
      (24*(g2 + gp2 - 8*yt2)) + ((15*g2^2)/16 - (17*g2*gp2)/8 + 
       (109*gp2^2)/48)*yt2 + ((g2 + gp2)^2*(9*g2^2 - 6*g2*gp2 + 17*gp2^2)*
       yt2)/(96*(g2 + gp2 - 2*k)^2) + 
     (5*(g2 + gp2)*(45*g2^2 + 42*g2*gp2 + 61*gp2^2)*yt2)/
      (96*(g2 + gp2 - 2*k)) + ((-167*g2)/12 + (233*gp2)/12 + 
       (80*g2^2)/(3*(g2 + gp2)))*k*yt2 + 
     (-328/3 - (448*g2^2)/(3*(g2 + gp2)^2) + (560*g2)/(3*(g2 + gp2)))*k^2*
      yt2 + ((-39*g2)/4 - (39*gp2)/4)*yt2^2 - (9*(g2 + gp2)^2*yt2^2)/
      (4*(g2 + gp2 - 2*k)) + (((117*g2^2)/64 + (117*g2*gp2)/32 + 
        (117*gp2^2)/64)*yt2^2)/k + (75*k*yt2^2)/2 - (9*yt2^3)/4 + 
     ((g2 + gp2)*yt2*(9*g2^3 - 69*g2^2*gp2 - 37*g2*gp2^2 + 41*gp2^3 + 
        36*g2^2*yt2 + 264*g2*gp2*yt2 - 28*gp2^2*yt2))/
      (48*(g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 8*gp2*yt2 + 16*k*yt2)) + 
     (9*yt2^2*(3*g2^2 + 6*g2*gp2 + 3*gp2^2 - 8*g2*yt2 - 8*gp2*yt2 + 
        16*yt2^2))/(64*(-k + yt2))
 
codI2ttZ = (40*g2^5)/(3*(g2 + gp2)^2) + 
     ((g2 + gp2)^2*(9*g2^2 - 6*g2*gp2 + 17*gp2^2))/(96*(g2 + gp2 - 8*k)) - 
     ((g2 + gp2)^3*(9*g2^2 - 6*g2*gp2 + 17*gp2^2))/(384*(g2 + gp2 - 2*k)^2) - 
     ((g2 + gp2)^2*(99*g2^2 - 138*g2*gp2 + 211*gp2^2))/
      (768*(g2 + gp2 - 2*k)) + ((1013*g2^2)/32 + (6*g2^3)/gp2 + 
       (203*g2*gp2)/48 + (503*gp2^2)/96 + (8*g2^5)/(g2 + gp2)^3 + 
       (13*g2^4)/(3*(g2 + gp2)^2) - (311*g2^3)/(6*(g2 + gp2)))*k - 
     (gp2^3*(-306349 + 132320*nG))/13824 + (g2*gp2^2*(-1105743 + 230240*nG))/
      41472 + (g2^3*(-927765 + 342944*nG))/41472 - 
     (g2^2*gp2*(-934101 + 381536*nG))/41472 + (1359*g2^4 - 928*g2^4*nG)/
      (81*(g2 + gp2)) - (g32*(3*g2 - 5*gp2)^2*(g2 + gp2))/
      (24*(g2 + gp2 - 8*yt2)) + ((g2 + gp2)^3*(-3*g2 + 5*gp2)^2)/
      (256*(g2 + gp2 - 2*k)*(g2 + gp2 - 8*yt2)) + 
     ((17*g2 - 7*gp2)*(3*g2 - 5*gp2)^2*k)/(96*(g2 + gp2 - 8*yt2)) - 
     ((3*g2 - 5*gp2)^2*(-591*g2^3 - 705*g2^2*gp2 + 387*g2*gp2^2 - 
        1227*gp2^3 + 480*g2^3*nG + 480*g2^2*gp2*nG + 800*g2*gp2^2*nG + 
        800*gp2^3*nG))/(13824*(g2 + gp2)*(g2 + gp2 - 8*yt2)) + 
     ((3*g2^6)/256 + (g2^5*gp2)/128 + (55*g2^4*gp2^2)/768 + 
       (7*g2^3*gp2^3)/64 + (53*g2^2*gp2^4)/2304 + (41*g2*gp2^5)/1152 + 
       (107*gp2^6)/2304)/yt2^3 + ((-27*g2^5)/128 - (31*g2^4*gp2)/128 - 
       (39*g2^3*gp2^2)/64 - (407*g2^2*gp2^3)/576 - (2365*g2*gp2^4)/3456 - 
       (1921*gp2^5)/3456)/yt2^2 + ((39*g2^4)/64 + (25*g2^3*gp2)/48 + 
       (125*g2^2*gp2^2)/32 - (29*g2*gp2^3)/144 + (655*gp2^4)/576)/yt2 + 
     (((-3*g2^3)/16 - (g2^2*gp2)/16 - (11*g2*gp2^2)/48 - (17*gp2^3)/48)*k)/
      yt2 - ((g2 + gp2)*(9*g2^2 + 66*g2*gp2 - 7*gp2^2)*yt2)/
      (48*(g2 + gp2 - 8*k)) + ((g2 + gp2)^2*(9*g2^2 + 66*g2*gp2 - 7*gp2^2)*
       yt2)/(192*(g2 + gp2 - 2*k)^2) + 
     (3*(g2 + gp2)*(3*g2^2 + 54*g2*gp2 - 13*gp2^2)*yt2)/
      (32*(g2 + gp2 - 2*k)) + (-236*g2 - (12*g2^2)/gp2 + (101*gp2)/3 + 
       (64*g2^4)/(3*(g2 + gp2)^3) - (448*g2^3)/(3*(g2 + gp2)^2) + 
       (279*g2^2)/(g2 + gp2))*k*yt2 + ((256*g2^5)/(3*(g2 + gp2)^3) - 
       (5*gp2^2*(4979 + 2016*nG))/1728 + (g2*gp2*(-19107 + 108800*nG))/2592 - 
       (g2^2*(-162015 + 230624*nG))/5184 + (2*(259*g2^3 + 960*g2^3*nG))/
        (27*(g2 + gp2)) - (8*(1509*g2^4 + 224*g2^4*nG))/(81*(g2 + gp2)^2))*
      yt2 + ((35365*g2)/108 + (13*gp2)/12 - (16384*g2^4)/(27*(g2 + gp2)^3) + 
       (4096*g2^3)/(3*(g2 + gp2)^2) - (9632*g2^2)/(9*(g2 + gp2)))*yt2^2 - 
     ((9*g2^2 + 66*g2*gp2 - 7*gp2^2)*yt2^2)/(12*(g2 + gp2 - 2*k)) + 
     12*k*yt2^2 - (g2^3*(g2 - gp2)*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 
        21*gp2^3)*k)/(2*(g2 + gp2)^3*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2)) + 
     (yt2^2*(9*g2^3 + 3*g2^2*gp2 + 11*g2*gp2^2 + 17*gp2^3 - 18*g2^2*yt2 - 
        132*g2*gp2*yt2 + 14*gp2^2*yt2))/(32*(g2 + gp2)*(-k + yt2)) + 
     g32*((19*g2^2)/8 - (127*g2*gp2)/12 + (539*gp2^2)/72 + 
       (-g2^3 - (g2^2*gp2)/3 - (11*g2*gp2^2)/9 - (17*gp2^3)/9)/yt2 + 
       (91*g2 + 11*gp2 - (64*g2^2)/(g2 + gp2))*yt2 - 48*yt2^2) + 
     ((12*g2^2*gp2 + 8*g2*gp2^2 - 4*gp2^3 - 27*g2^2*yt2 - 6*g2*gp2*yt2 - 
        43*gp2^2*yt2)*(g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 8*gp2*yt2 - 
        16*yt2^2))/(96*(g2 + gp2)*(g2 + gp2 + 8*k - 8*yt2)) + 
     ((9*g2^3 - 69*g2^2*gp2 - 37*g2*gp2^2 + 41*gp2^3 + 36*g2^2*yt2 + 
        264*g2*gp2*yt2 - 28*gp2^2*yt2)*(-g2^3 - 3*g2^2*gp2 - 3*g2*gp2^2 - 
        gp2^3 + 12*g2^2*yt2 + 24*g2*gp2*yt2 + 12*gp2^2*yt2 - 48*g2*yt2^2 - 
        48*gp2*yt2^2 + 96*yt2^3))/(384*yt2*(-g2^2 - 2*g2*gp2 - gp2^2 + 
        8*g2*yt2 + 8*gp2*yt2 - 16*k*yt2))
 
codI2WWZ = (3*g2^7)/(32*gp2^4) + (7*g2^6)/(64*gp2^3) - g2^4/(64*gp2) - 
     (79*gp2^4)/(64*g2) - (7*gp2^5)/(16*g2^2) - gp2^6/(128*g2^3) - 
     (192*g2^6)/(g2 + gp2)^3 + g2^5/(32*(g2 - 8*k)^2) - 
     (g2^2*(92*g2^3 + 35*g2^2*gp2 - 18*g2*gp2^2 - gp2^3))/
      (32*(g2 + gp2)*(g2 - 8*k)) - ((3*g2 - gp2)*(7*g2^2 + 2*g2*gp2 - gp2^2)*
       (9*g2^4 - 12*g2^3*gp2 + 30*g2^2*gp2^2 + 4*g2*gp2^3 + gp2^4))/
      (128*g2*(g2 + gp2)^2*(3*g2 - gp2 - 8*k)) - 
     ((3*g2 - gp2)*(g2 + gp2)*(33*g2^2 + 22*g2*gp2 + gp2^2))/
      (64*(g2 + gp2 - 8*k)) + (g2^3*(3*g2 - gp2)*(33*g2^2 + 22*g2*gp2 + 
        gp2^2))/(128*(g2 + gp2)*(g2 - 2*k)^2) + 
     (g2^2*(789*g2^4 + 868*g2^3*gp2 - 2*g2^2*gp2^2 - 284*g2*gp2^3 - 
        11*gp2^4))/(128*(g2 + gp2)^2*(g2 - 2*k)) + 
     ((3*g2 - gp2)*(g2 + gp2)^2*(33*g2^2 + 22*g2*gp2 + gp2^2))/
      (256*(g2 + gp2 - 2*k)^2) + (231*g2^4 + 364*g2^3*gp2 + 54*g2^2*gp2^2 + 
       20*g2*gp2^3 + 3*gp2^4)/(64*(g2 + gp2 - 2*k)) + 
     (9*g2^3*k)/(16*(g2 - gp2)) + (1377*g2^3*k)/(256*(3*g2 + 2*gp2)) + 
     (g2^3*(197*g2 + 351*gp2)*k)/(8*(g2^2 + 2*g2*gp2 + 2*gp2^2)) + 
     ((-32763*g2^2)/256 - (9*g2^5)/gp2^3 - (78*g2^4)/gp2^2 - 
       (399*g2^3)/(16*gp2) + (27083*g2*gp2)/384 - (629*gp2^2)/192 - 
       (51*gp2^3)/(32*g2) - gp2^4/(16*g2^2) - (12*g2^5)/(g2 + gp2)^3 + 
       (305*g2^4)/(4*(g2 + gp2)^2) - (4251*g2^3)/(16*(g2 + gp2)))*k + 
     (-116*g2 + (67*gp2)/2 + gp2^2/g2 - (8*g2^3)/(g2 + gp2)^2 + 
       (180*g2^2)/(g2 + gp2))*k^2 - 16*k^3 - 
     ((3*g2 - gp2)*(5*g2^3 - 3*g2^2*gp2 + 3*g2*gp2^2 - gp2^3)*
       (9*g2^4 + 24*g2^3*gp2 - 12*g2^2*gp2^2 - 4*g2*gp2^3 - gp2^4))/
      (128*g2^3*(3*g2^2 + 2*g2*gp2 - gp2^2 - 8*g2*k)) - 
     ((g2 - gp2)*(3*g2 - gp2)*(g2 + gp2)^4*(2*g2 + gp2)*(g2^2 + gp2^2))/
      (64*gp2^4*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) + 
     (2*(g2 - 4*k)^2*k*(g2^2 + 8*g2*k - 64*k^2)*(g2^2 - 8*g2*k - 32*k^2))/
      ((g2 - 8*k)^2*(g2^2 + g2*gp2 - 8*g2*k - 8*gp2*k + 64*k^2)) + 
     (g2*k*(g2 + 8*k)^2*(g2^2 - 32*g2*k + 64*k^2))/
      (4*(g2 - 8*k)*(g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) + 
     ((3*g2 - gp2)*(22*g2^6 + 49*g2^5*gp2 + 33*g2^4*gp2^2 + 7*g2^3*gp2^3 + 
        g2^2*gp2^4 - 176*g2^5*k - 216*g2^4*gp2*k + 80*g2^3*gp2^2*k + 
        168*g2^2*gp2^3*k + 40*g2*gp2^4*k + 8*gp2^5*k))/
      (32*g2*(g2^3 + g2^2*gp2 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
        64*g2*k^2)) + ((3*g2 - gp2)*(22*g2^7 + 43*g2^6*gp2 + 28*g2^5*gp2^2 + 
        6*g2^4*gp2^3 + g2^3*gp2^4 - 176*g2^6*k - 520*g2^5*gp2*k - 
        440*g2^4*gp2^2*k + 32*g2^3*gp2^3*k + 160*g2^2*gp2^4*k + 
        40*g2*gp2^5*k + 8*gp2^6*k))/(32*(g2 + gp2)^2*(g2^3 - 16*g2^2*k - 
        8*g2*gp2*k + 8*gp2^2*k + 64*g2*k^2 + 64*gp2*k^2)) - 
     (7*gp2^3*(-2391 + 160*nG))/1152 - (g2*gp2^2*(2865 + 1471*nG))/108 + 
     (7*g2^3*(90567 + 6880*nG))/3456 + (g2^2*gp2*(-48591 + 58208*nG))/3456 + 
     (44613*g2^4 + 27808*g2^4*nG)/(432*(g2 + gp2)) + 
     (-2979*g2^5 + 448*g2^5*nG)/(36*(g2 + gp2)^2) + 
     ((3*g2 - 5*gp2)^2*(3*g2 - gp2)*(33*g2^2 + 22*g2*gp2 + gp2^2))/
      (384*(g2 + gp2)*(g2 + gp2 - 8*yt2)) + 
     ((2687*g2^2)/144 + (139*g2*gp2)/72 + (25*gp2^2)/48 + 
       (256*g2^5)/(3*(g2 + gp2)^3) - (656*g2^4)/(9*(g2 + gp2)^2) - 
       (311*g2^3)/(3*(g2 + gp2)))*yt2
 
codZeta2Ah = -g2^5/(8*gp2^2) - g2^4/(8*gp2) + (5*g2^5)/(32*(g2 + gp2)^2) - 
     (51*g2^4)/(64*(g2 + gp2)) + (g2^4*(2*g2^3 + 11*g2^2*gp2 - g2*gp2^2 - 
        gp2^3))/(16*(g2 + gp2)*(g2 - 8*k)^3) - 
     (g2^3*(5*g2^3 + 48*g2^2*gp2 - 7*g2*gp2^2 - 5*gp2^3))/
      (32*(g2 + gp2)*(g2 - 8*k)^2) - 
     (g2^2*(15*g2^3 + 6*g2^2*gp2 - 5*g2*gp2^2 + gp2^3))/
      (16*(g2 + gp2)*(g2 - 8*k)) + (g2^3*(g2 + gp2)^3)/
      (16*(g2 + gp2 - 8*k)^3) - (g2^3*(g2 + gp2)*(3*g2 + 4*gp2))/
      (32*(g2 + gp2 - 8*k)^2) - (30*g2^4 + 42*g2^3*gp2 - 10*g2^2*gp2^2 - 
       16*g2*gp2^3 - 3*gp2^4)/(64*(g2 + gp2 - 8*k)) + 
     (g2^2*(g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/
      (16*(g2 + gp2)*(2*g2 + gp2 - 8*k)) + g2^4/(64*(g2 - 4*k)) - 
     (3*g2^6)/(4096*k^3) + (9*g2^5)/(1024*k^2) + 
     ((-37*g2^2)/8 + (g2*gp2)/2 - (3*gp2^2)/8 + (9*g2^4)/(8*(g2 + gp2)^2) + 
       (2*g2^3)/(g2 + gp2))*k + (-35*g2 - 4*gp2 + (3*g2^3)/(g2 + gp2)^2 + 
       (17*g2^2)/(g2 + gp2))*k^2 + (126 + (48*g2^2)/(g2 + gp2)^2 + 
       (48*g2)/(g2 + gp2))*k^3 + (g2*(g2 - gp2)*(g2 + gp2)^2*(2*g2 + gp2)*
       (g2^2 + gp2^2))/(32*gp2^2*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) + 
     (g2^3*(2*g2 + gp2)*(g2^2 + g2*gp2 - gp2^2)*(g2^2 + 2*g2*gp2 + 2*gp2^2))/
      (32*gp2^2*(g2 + gp2)*(g2^2 + 8*gp2*k)) + 
     (g2*(g2 - 4*k)^2*(g2^2 + 8*g2*k - 64*k^2)*(g2^2 - 8*g2*k - 32*k^2))/
      (4*(g2 - 8*k)^2*(g2^2 + g2*gp2 - 8*g2*k - 8*gp2*k + 64*k^2)) - 
     (g2*(g2 - 8*k)*(g2 + 8*k)^2*(g2^2 - 32*g2*k + 64*k^2))/
      (256*k*(g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) - 
     (g2^5*(-3 + 4*nG))/(64*(g2 - 2*k)^2) - (3*g2^3*(-49 + 16*nG))/64 - 
     (5*g2*gp2^2*(-11 + 16*nG))/192 - (5*gp2^3*(-5 + 16*nG))/192 - 
     (g2^2*gp2*(13 + 16*nG))/64 - (g2^4*(-18*g2^2 - 48*g2*gp2 - 27*gp2^2 + 
        16*g2^2*nG + 32*g2*gp2*nG + 16*gp2^2*nG))/(32*(g2 + gp2)^2*
       (g2 - 2*k)) - ((g2 + gp2)^3*(-9*g2^2 + 6*g2*gp2 - 17*gp2^2 + 
        24*g2^2*nG + 40*gp2^2*nG))/(768*(g2 + gp2 - 2*k)^2) - 
     ((g2 + gp2)^2*(-18*g2^2 + 24*g2*gp2 - 17*gp2^2 + 24*g2^2*nG + 
        40*gp2^2*nG))/(96*(g2 + gp2 - 2*k)) + 
     ((g2^3*gp2*(-1 + 4*nG))/16 + (g2*gp2^3*(-7 + 20*nG))/48 + 
       (g2^2*gp2^2*(-7 + 32*nG))/96 + (gp2^4*(-17 + 40*nG))/192 + 
       (g2^4*(-65 + 96*nG))/256)/k + (3*g2^4*yt2)/(256*k^2) - 
     (3*g2^3*yt2)/(64*k) - 3*g2*yt2^2 + (9*g2^2*yt2^2)/(4*(g2 - 8*k)) - 
     (3*g2^2*yt2^2)/(16*k) + 21*k*yt2^2 + 3*yt2^3 - 
     (3*g2^3*yt2^3)/(g2 - 8*k)^3 + (15*g2^2*yt2^3)/(2*(g2 - 8*k)^2) - 
     (3*g2*yt2^3)/(g2 - 8*k) + (3*g2^5*(g2 - 8*k)^2*(g2 - 4*k))/
      (4096*k^3*(g2^2 - 8*g2*k + 16*k*yt2))
 
codZeta2At = (-3*g2^5)/(512*k^2) + (15*g2^4)/(128*k) + 
     ((-4079*g2^2)/96 + (385*g2*gp2)/48 - (107*gp2^2)/96 + 
       (4*g2^6)/(g2 + gp2)^4 - (13*g2^5)/(2*(g2 + gp2)^3) - 
       (79*g2^4)/(2*(g2 + gp2)^2) + (467*g2^3)/(6*(g2 + gp2)))*k + 144*k^3 - 
     (gp2^3*(-737 + 1720*nG))/144 - (g2*gp2^2*(-737 + 1960*nG))/432 + 
     (g2^2*gp2*(-1247 + 3304*nG))/432 - (g2^3*(-7151 + 11224*nG))/432 + 
     (128*(-g2^4 + 2*g2^4*nG))/(27*(g2 + gp2)) + 
     ((3*g2 - 5*gp2)^2*(g2 - gp2)*(5*g2 - gp2)*k)/
      (32*(g2 + gp2)*(g2 + gp2 - 8*yt2)) - 
     ((3*g2 - 5*gp2)^2*(-9*g2^2 + 6*g2*gp2 - 17*gp2^2 + 24*g2^2*nG + 
        40*gp2^2*nG))/(144*(g2 + gp2 - 8*yt2)) + 
     (g2^2*(g2 + gp2)*(3*g2 + gp2)^2)/(8*(g2 - 2*yt2)^2) + 
     (9*g2^4*k)/(2*(g2 - 2*yt2)^2) + (g2*(g2 + gp2)*(3*g2 + gp2)^2)/
      (6*(g2 - 2*yt2)) - (3*g2^3*k)/(g2 - 2*yt2) + 
     (((-107*g2^3)/12 - (5*g2^2*gp2)/4 - (7*g2*gp2^2)/12 - gp2^3/12 - 
        (8*g2^6)/(3*(g2 + gp2)^3) + (19*g2^5)/(6*(g2 + gp2)^2) + 
        (14*g2^4)/(3*(g2 + gp2)))*k)/yt2 + (3*g2^4*(-3 + 4*nG))/(2*yt2) + 
     ((111*g2^2)/8 - (7*g2*gp2)/2 + gp2^2/6 - (9*g2^4)/(4*(g2 + gp2)^2) - 
       (9*g2^3)/(2*(g2 + gp2)))*yt2 + (3*g2^3*yt2)/(32*k) - 192*g32*k*yt2 + 
     ((-1127*g2)/12 - (79*gp2)/12 - (8*g2^4)/(g2 + gp2)^3 + 
       (5*g2^3)/(g2 + gp2)^2 + (284*g2^2)/(3*(g2 + gp2)))*k*yt2 - 
     132*k^2*yt2 - (3*g2*yt2^2)/2 + (75 + (13*g2^2)/(g2 + gp2)^2 - 
       (10*g2)/(g2 + gp2))*k*yt2^2 - 36*yt2^3 + 
     (2*g2*(g2 + gp2)*(3*g2 + gp2)*k)/(gp2 + 2*yt2) - 
     (g2^3*gp2^2*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 21*gp2^3)*k)/
      (2*(g2 + gp2)^4*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2)) + 
     (3*g2^3*(g2 - 8*k)^3*(g2 - 4*k))/(512*k^2*(g2^2 - 8*g2*k + 16*k*yt2))
 
codZeta2AW = -g2^6/(4*gp2^3) - (7*g2^5)/(16*gp2^2) - (7*g2^4)/(32*gp2) + 
     (11*g2^5)/(32*(g2 + gp2)^2) - 
     (g2^4*(2*g2^3 + 11*g2^2*gp2 - g2*gp2^2 - gp2^3))/
      (16*(g2 + gp2)*(g2 - 8*k)^3) + 
     (g2^3*(9*g2^3 + 70*g2^2*gp2 - 9*g2*gp2^2 - 7*gp2^3))/
      (32*(g2 + gp2)*(g2 - 8*k)^2) + 
     (g2^2*(2*g2 + gp2)*(g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/
      (32*(g2 + gp2)^2*(2*g2 + gp2 - 8*k)) + g2^4/(32*(g2 - 4*k)) + 
     (3*g2^5)/(256*k^2) - (3*g2^4)/(16*k) + (9*g2^3*k)/(16*(g2 - gp2)) - 
     (9*g2^3*k)/(16*(g2 + 2*gp2)) - (g2^3*(48*g2 + 149*gp2)*k)/
      (4*(g2^2 + 2*g2*gp2 + 2*gp2^2)) + (15*g2 - 4*gp2 + g2^3/(g2 + gp2)^2 - 
       (16*g2^2)/(g2 + gp2))*k^2 + (-224 - (160*g2)/gp2 - 
       (32*g2^2)/(g2 + gp2)^2 + (32*g2)/(g2 + gp2))*k^3 - 
     (g2^2*(g2 - gp2)*(g2 + gp2)^3*(2*g2 + gp2)*(g2^2 + gp2^2))/
      (32*gp2^4*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) + 
     (g2^4*(2*g2 + gp2)*(g2 + 2*gp2)*(g2^2 + g2*gp2 - gp2^2)*
       (g2^2 + 2*g2*gp2 + 2*gp2^2))/(32*gp2^4*(g2 + gp2)*(g2^2 + 8*gp2*k)) - 
     (g2^2*(g2 - 4*k)*(g2^2 + 8*g2*k - 64*k^2)*(g2^2 - 8*g2*k - 32*k^2))/
      (8*(g2 - 8*k)^2*(g2^2 + g2*gp2 - 8*g2*k - 8*gp2*k + 64*k^2)) + 
     (g2*(g2 - 8*k)*(g2 + 8*k)*(g2^2 - 32*g2*k + 64*k^2))/
      (16*(g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) + (g2^5*(-3 + 4*nG))/
      (32*(g2 - 2*k)^2) - (gp2^3*(-27 + 88*nG))/24 - 
     (g2^2*gp2*(-317 + 688*nG))/48 - (g2*gp2^2*(-925 + 2768*nG))/144 + 
     (-959*g2^4 + 1216*g2^4*nG)/(48*(g2 + gp2)) + 
     (g2^2*(13*g2^3 - 48*g2^2*gp2 - 3*g2*gp2^2 + 7*gp2^3 + 16*g2^3*nG + 
        16*g2^2*gp2*nG))/(32*(g2 + gp2)*(g2 - 8*k)) + 
     (3*g2^4*(7*g2^2 + 10*g2*gp2 + 4*gp2^2 + 4*g2^2*nG + 8*g2*gp2*nG + 
        4*gp2^2*nG))/(16*(g2 + gp2)^2*(g2 - 2*k)) + 
     (g2^3*(1333 - 2240*nG + 384*nG^2))/24 + 
     k*((-12*g2^5)/gp2^3 - (51*g2^4)/gp2^2 + (161*g2^3)/(4*gp2) - 26*g2*gp2 - 
       (61*g2^6)/(8*(g2 + gp2)^4) - (5*gp2^2*(1 + 16*nG))/6 - 
       (gp2^3*(-53 + 160*nG))/(24*g2) - (g2^2*(-5971 + 2048*nG))/48 + 
       (-10243*g2^3 + 896*g2^3*nG)/(48*(g2 + gp2)) + 
       (4*(17*g2^4 + 11*g2^4*nG))/(3*(g2 + gp2)^2) + (583*g2^5 - 128*g2^5*nG)/
        (12*(g2 + gp2)^3)) - (g2^2*(g2 + gp2)*(3*g2 + gp2)^2)/
      (8*(g2 - 2*yt2)^2) - (9*g2^4*k)/(2*(g2 - 2*yt2)^2) - 
     (g2*(g2 + gp2)*(3*g2 + gp2)^2)/(24*(g2 - 2*yt2)) + 
     (15*g2^3*k)/(2*(g2 - 2*yt2)) - (3*g2^3*yt2)/(16*k) + 
     (53*g2 + (24*g2^2)/gp2 - 6*gp2 - (2*gp2^2)/g2 + (16*g2^4)/(g2 + gp2)^3 - 
       (8*g2^3)/(g2 + gp2)^2 - (73*g2^2)/(g2 + gp2))*k*yt2 + 
     (-(g2*gp2) - gp2^2/6 - 6*g2^2*(-3 + 4*nG))*yt2 + (57*g2*yt2^2)/4 - 
     (9*g2^2*yt2^2)/(4*(g2 - 8*k)) + (-77 - (148*g2)/gp2 - 
       (35*g2^2)/(g2 + gp2)^2 - (10*g2)/(g2 + gp2))*k*yt2^2 - 3*yt2^3 + 
     (3*g2^3*yt2^3)/(g2 - 8*k)^3 - (21*g2^2*yt2^3)/(2*(g2 - 8*k)^2) + 
     (21*g2*yt2^3)/(2*(g2 - 8*k)) + (24/g2 + (240*g2^2)/gp2^3 + 
       (168*g2)/gp2^2 - 60/gp2 - (6*g2)/(g2 + gp2)^2 + 60/(g2 + gp2))*k*
      yt2^3 + (2*gp2*(2*g2 + gp2)*(3*g2 + gp2)*k)/(gp2 + 2*yt2) - 
     (g2^3*(g2 - gp2)*gp2*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 21*gp2^3)*k)/
      (2*(g2 + gp2)^4*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2)) - 
     (3*g2^3*(g2 - 8*k)^2*(g2 - 4*k)^2)/(256*k^2*(g2^2 - 8*g2*k + 16*k*yt2))
 
codZeta2AZ = g2^6/(4*gp2^3) + (5*g2^5)/(16*gp2^2) + (3*g2^4)/(32*gp2) - 
     (g2^3*(g2 + gp2)^3)/(16*(g2 + gp2 - 8*k)^3) + 
     (g2^3*(g2 + gp2)*(5*g2 + 6*gp2))/(32*(g2 + gp2 - 8*k)^2) + 
     (g2*(2*g2 + gp2)*(g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/
      (32*(g2 + gp2)*(2*g2 + gp2 - 8*k)) - g2^5/(64*(g2 + gp2)*k) - 
     (9*g2^3*k)/(16*(g2 - gp2)) - (9*g2^3*k)/(8*(g2 + 2*gp2)) + 
     (g2^3*(197*g2 + 351*gp2)*k)/(8*(g2^2 + 2*g2*gp2 + 2*gp2^2)) + 
     (25*g2 + 15*gp2 - (16*g2^3)/(g2 + gp2)^2 - (7*g2^2)/(g2 + gp2))*k^2 + 
     (-104 + (160*g2)/gp2 - (200*g2^2)/(g2 + gp2)^2 + (56*g2)/(g2 + gp2))*
      k^3 + (g2*(g2 - gp2)^2*(g2 + gp2)^3*(2*g2 + gp2)*(g2^2 + gp2^2))/
      (32*gp2^4*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) - 
     (g2^4*(2*g2 + gp2)*(g2^2 + g2*gp2 - gp2^2)*(g2^2 + 2*g2*gp2 + 2*gp2^2))/
      (32*gp2^4*(g2^2 + 8*gp2*k)) + (g2*(g2 - 4*k)*(g2^2 + 8*g2*k - 64*k^2)*
       (g2^2 - 8*g2*k - 32*k^2))/(64*k*(g2^2 + g2*gp2 - 8*g2*k - 8*gp2*k + 
        64*k^2)) + (11*g2^5 - 16*g2^5*nG)/(g2 + gp2)^2 + 
     ((g2 + gp2)^3*(-9*g2^2 + 6*g2*gp2 - 17*gp2^2 + 24*g2^2*nG + 
        40*gp2^2*nG))/(384*(g2 + gp2 - 2*k)^2) + 
     ((g2 + gp2)^2*(51*g2^2 + 174*g2*gp2 + 55*gp2^2 + 24*g2^2*nG + 
        40*gp2^2*nG))/(64*(g2 + gp2 - 2*k)) + 
     (54*g2^4 + 78*g2^3*gp2 - 58*g2^2*gp2^2 - 104*g2*gp2^3 - 43*gp2^4 + 
       48*g2^4*nG + 96*g2^3*gp2*nG + 128*g2^2*gp2^2*nG + 160*g2*gp2^3*nG + 
       80*gp2^4*nG)/(192*(g2 + gp2 - 8*k)) - 
     (g2*gp2^2*(10769 - 19136*nG + 12800*nG^2))/1728 + 
     (gp2^3*(2099 - 11840*nG + 12800*nG^2))/576 - 
     (g2^3*(5573 - 12032*nG + 18944*nG^2))/1728 + 
     (g2^2*gp2*(-2275 - 26432*nG + 28160*nG^2))/1728 + 
     (12215*g2^4 - 32768*g2^4*nG + 32768*g2^4*nG^2)/(1728*(g2 + gp2)) + 
     k*((12*g2^5)/gp2^3 + (39*g2^4)/gp2^2 - (293*g2^3)/(4*gp2) + 
       (33*g2^7)/(8*(g2 + gp2)^5) + (g2*gp2*(-459 + 640*nG))/32 - 
       (gp2^2*(-59 + 640*nG))/192 - (g2^2*(-2323 + 1664*nG))/192 + 
       (2837*g2^3 + 512*g2^3*nG)/(48*(g2 + gp2)) + (1957*g2^4 + 448*g2^4*nG)/
        (24*(g2 + gp2)^2) + (-77*g2^5 - 8*g2^5*nG)/(2*(g2 + gp2)^3) - 
       (8*(g2^6 + 4*g2^6*nG))/(3*(g2 + gp2)^4)) - 
     ((3*g2 - 5*gp2)^2*(g2 + gp2)*k)/(64*(g2 + gp2 - 8*yt2)) + 
     ((-173*g2)/24 - (24*g2^2)/gp2 + (83*gp2)/24 - (8*g2^5)/(g2 + gp2)^4 - 
       (3*g2^4)/(g2 + gp2)^3 + (29*g2^3)/(g2 + gp2)^2 + 
       (106*g2^2)/(3*(g2 + gp2)))*k*yt2 + ((9*g2)/2 + (9*gp2)/2)*yt2^2 + 
     (-30 + (148*g2)/gp2 + (16*g2^3)/(g2 + gp2)^3 - (74*g2^2)/(g2 + gp2)^2 - 
       (40*g2)/(g2 + gp2))*k*yt2^2 + ((-240*g2^2)/gp2^3 + (72*g2)/gp2^2 - 
       12/gp2 + (6*g2^2)/(g2 + gp2)^3 - (72*g2)/(g2 + gp2)^2)*k*yt2^3 - 
     (2*g2*(g2 + gp2)*(3*g2 + gp2)*k)/(gp2 + 2*yt2) + 
     (g2^5*gp2*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 21*gp2^3)*k)/
      (2*(g2 + gp2)^5*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2))
 
codAhI20hW = ((81*g2^2)/64 + (5*g2^3)/(4*(g2 - 8*k)) - 
      (15*g2^3)/(8*(g2 - 2*k)) + (7*g2*k)/4 + 48*k^2 + (96*k^3)/g2 - 
      (25*g2^3)/(64*(g2 + 16*k)))/phi2
 
codAtI20hW = (3*g2^2 - (3*g2^3)/(2*(g2 - 8*k)) + 6*g2*k + 96*k^2 - 
      15*g2*yt2 + (3*g2^2*yt2)/(2*(g2 - 8*k)) - 150*k*yt2 - 
      (144*k^2*yt2)/g2 - (3*g2^2*(g2 - 8*k)*(g2 - 4*k))/
       (2*(g2^2 - 8*g2*k + 16*k*yt2)))/phi2
 
codAWI20hW = ((-189*g2^2)/16 - (93*g2*gp2)/8 - 3*gp2^2 + (7*gp2^3)/(4*g2) + 
      gp2^4/(2*g2^2) + gp2^5/(8*g2^3) + g2^5/(2*(g2 + gp2)^3) - 
      g2^4/(4*(g2 + gp2)^2) + (11*g2^3)/(2*(g2 + gp2)) + 
      (g2^2*(3*g2^2 - 36*g2*gp2 + gp2^2))/(8*(g2 + gp2)*(g2 - 8*k)) - 
      g2^3/(16*(g2 - 4*k)) + (75*g2^3)/(8*(g2 - 2*k)) + 
      ((9*g2)/2 + (20*g2^4)/gp2^3 + (12*g2^3)/gp2^2 - (16*g2^2)/gp2 - 
        (47*gp2)/2 - (5*gp2^2)/g2 - gp2^3/g2^2 - (2*g2^3)/(g2 + gp2)^2 - 
        (21*g2^2)/(g2 + gp2))*k + (-276 - (320*g2^3)/gp2^3 - 
        (192*g2^2)/gp2^2 + (48*g2)/gp2 + (4*gp2)/g2 - 
        (32*g2^2)/(g2 + gp2)^2 - (128*g2)/(g2 + gp2))*k^2 + 
      (-800/g2 + (1280*g2^2)/gp2^3 + (768*g2)/gp2^2 - 384/gp2 + 
        768/(g2 + gp2))*k^3 - ((g2 - 4*k)*(g2^2 + 8*g2*k - 64*k^2)*
        (g2^2 - 8*g2*k - 32*k^2))/(2*(g2 - 8*k)*(g2^2 + g2*gp2 - 8*g2*k - 
         8*gp2*k + 64*k^2)) - ((g2 + 8*k)*(g2^2 + 64*k^2)*
        (g2^2 - 32*g2*k + 64*k^2))/(8*(g2 - 8*k)*(g2^2 - 8*g2*k + 8*gp2*k + 
         64*k^2)) + (66*g2^8 + 151*g2^7*gp2 + 111*g2^6*gp2^2 + 8*g2^5*gp2^3 - 
        18*g2^4*gp2^4 - 5*g2^3*gp2^5 - g2^2*gp2^6 - 528*g2^7*k - 
        1208*g2^6*gp2*k - 328*g2^5*gp2^2*k + 808*g2^4*gp2^3*k + 
        360*g2^3*gp2^4*k - 64*g2^2*gp2^5*k - 24*g2*gp2^6*k - 8*gp2^7*k)/
       (8*g2^3*(g2^3 + g2^2*gp2 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
         64*g2*k^2)) - (66*g2^8 + 103*g2^7*gp2 + 13*g2^6*gp2^2 - 
        35*g2^5*gp2^3 - 9*g2^4*gp2^4 - 2*g2^3*gp2^5 - 528*g2^7*k - 
        824*g2^6*gp2*k + 632*g2^5*gp2^2*k + 1624*g2^4*gp2^3*k + 
        560*g2^3*gp2^4*k - 176*g2^2*gp2^5*k - 56*g2*gp2^6*k - 16*gp2^7*k)/
       (8*(g2 + gp2)^3*(g2^3 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
         64*g2*k^2 + 64*gp2*k^2)))/phi2
 
codAZI20hW = ((31*g2^2)/4 - g2^6/(4*gp2^4) - (3*g2^5)/(8*gp2^3) - 
      g2^4/(8*gp2^2) + g2^3/(4*gp2) + 6*g2*gp2 - (19*gp2^2)/4 - 
      (5*gp2^3)/(8*g2) - gp2^4/(4*g2^2) - g2^5/(4*(g2 + gp2)^3) - 
      (35*g2^4)/(8*(g2 + gp2)^2) - (19*g2^3)/(4*(g2 + gp2)) + 
      g2^5/((g2 + gp2)*(g2 - 8*k)^2) - (g2^2*(2*g2^2 + 7*g2*gp2 + gp2^2))/
       (8*(g2 + gp2)*(g2 - 8*k)) + (g2*(2*g2 + gp2)*(g2^3 + 2*g2^2*gp2 + 
         3*g2*gp2^2 + gp2^3))/(8*(g2 + gp2)^2*(2*g2 + gp2 - 8*k)) + 
      (9*(g2 + gp2)^2*(5*g2 + 4*gp2))/(16*(g2 + gp2 - 2*k)) + 
      g2^4/(16*(g2 + gp2)*k) + (65*g2 - (18*g2^4)/gp2^3 + (11*g2^3)/gp2^2 + 
        (5*g2^2)/gp2 + (37*gp2)/2 + (2*gp2^2)/g2 + 
        (9*g2^4)/(2*(g2 + gp2)^3) - (37*g2^3)/(g2 + gp2)^2 - 
        (79*g2^2)/(g2 + gp2))*k + (40 + (320*g2^3)/gp2^3 - (144*g2^2)/gp2^2 + 
        (120*g2)/gp2 + (12*gp2)/g2 - (8*g2^3)/(g2 + gp2)^3 - 
        (56*g2^2)/(g2 + gp2)^2 - (280*g2)/(g2 + gp2))*k^2 + 
      ((-1280*g2^2)/gp2^3 + (512*g2)/gp2^2 - 256/gp2 + 
        (32*g2^2)/(g2 + gp2)^3 - (320*g2)/(g2 + gp2)^2 + 256/(g2 + gp2))*
       k^3 + (g2^5*(2*g2 + gp2)*(g2^2 + g2*gp2 - gp2^2)*
        (g2^2 + 2*g2*gp2 + 2*gp2^2))/(8*gp2^4*(g2 + gp2)^2*
        (g2^2 + 8*gp2*k)) - ((g2 - 4*k)*(g2^2 + 8*g2*k - 64*k^2)*
        (g2^2 - 8*g2*k - 32*k^2))/(16*k*(g2^2 + g2*gp2 - 8*g2*k - 8*gp2*k + 
         64*k^2)) + (16*g2*k^2*(g2 + 8*k)*(g2^2 - 32*g2*k + 64*k^2))/
       ((g2 - 8*k)^2*(g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) - 
      (66*g2^8 + 195*g2^7*gp2 + 181*g2^6*gp2^2 + 26*g2^5*gp2^3 - 
        33*g2^4*gp2^4 - 9*g2^3*gp2^5 - 2*g2^2*gp2^6 - 528*g2^7*k - 
        1560*g2^6*gp2*k - 712*g2^5*gp2^2*k + 1136*g2^4*gp2^3*k + 
        752*g2^3*gp2^4*k - 120*g2^2*gp2^5*k - 40*g2*gp2^6*k - 16*gp2^7*k)/
       (8*g2^2*(g2 + gp2)*(g2^3 + g2^2*gp2 - 16*g2^2*k - 8*g2*gp2*k + 
         8*gp2^2*k + 64*g2*k^2)) + (66*g2^8 + 81*g2^7*gp2 + 2*g2^6*gp2^2 - 
        19*g2^5*gp2^3 - 5*g2^4*gp2^4 - g2^3*gp2^5 - 528*g2^7*k - 
        648*g2^6*gp2*k + 544*g2^5*gp2^2*k + 1024*g2^4*gp2^3*k + 
        256*g2^3*gp2^4*k - 96*g2^2*gp2^5*k - 32*g2*gp2^6*k - 8*gp2^7*k)/
       (8*(g2 + gp2)^3*(g2^3 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
         64*g2*k^2 + 64*gp2*k^2)))/phi2
 
codAhI20hZ = ((81*g2^2)/128 + (81*g2*gp2)/64 + (81*gp2^2)/128 + 
      (5*(g2 + gp2)^3)/(8*(g2 + gp2 - 8*k)) - (15*(g2 + gp2)^3)/
       (16*(g2 + gp2 - 2*k)) + ((7*g2)/8 + (7*gp2)/8)*k + 24*k^2 + 
      (48*k^3)/(g2 + gp2) - (25*(g2 + gp2)^3)/(128*(g2 + gp2 + 16*k)))/phi2
 
codAtI20hZ = ((3*g2^2)/4 - (g2*gp2)/2 + (17*gp2^2)/12 - 
      ((g2 + gp2)*(9*g2^2 - 6*g2*gp2 + 17*gp2^2))/(12*(g2 + gp2 - 8*k)) + 
      ((-31*g2)/4 + (49*gp2)/4 + (16*g2^2)/(g2 + gp2))*k + 
      (98 + (128*g2^2)/(g2 + gp2)^2 - (160*g2)/(g2 + gp2))*k^2 - 
      ((3*g2 - 5*gp2)^2*k)/(4*(g2 + gp2 - 8*yt2)) - (2*(3*g2 - 5*gp2)^2*k^2)/
       ((g2 + gp2)*(g2 + gp2 - 8*yt2)) + ((-27*g2)/4 - (27*gp2)/4)*yt2 - 
      54*k*yt2)/phi2
 
codAWI20hZ = ((-25*g2^2)/8 - g2^6/(4*gp2^4) - (3*g2^5)/(8*gp2^3) - 
      g2^4/(8*gp2^2) + 2*g2*gp2 - gp2^2/8 - g2^4/(8*(g2 + gp2)^2) + 
      g2^3/(8*(g2 + gp2)) + g2^4/(8*(g2 - 8*k)^2) - (g2^2*(2*g2 + gp2))/
       (8*(g2 - 8*k)) + ((g2 + gp2)*(9*g2^2 - 2*g2*gp2 + gp2^2))/
       (4*(g2 + gp2 - 8*k)) + (g2*(2*g2 + gp2)*(g2^3 + 2*g2^2*gp2 + 
         3*g2*gp2^2 + gp2^3))/(8*(g2 + gp2)^2*(2*g2 + gp2 - 8*k)) + 
      (9*g2^2*(5*g2 + gp2))/(16*(g2 - 2*k)) + 
      ((-27*g2)/2 - (2*g2^4)/gp2^3 + g2^3/gp2^2 + (3*g2^2)/gp2 - 8*gp2 - 
        g2^3/(g2 + gp2)^2 - (18*g2^2)/(g2 + gp2))*k + 
      (-80 - (16*g2^2)/gp2^2 - (24*g2)/gp2 - (168*g2^2)/(g2 + gp2)^2 + 
        (32*g2)/(g2 + gp2))*k^2 + (128/gp2 - (160*g2)/(g2 + gp2)^2 - 
        128/(g2 + gp2))*k^3 + ((g2 - gp2)*(g2 + gp2)^4*(2*g2 + gp2)*
        (g2^2 + gp2^2))/(8*gp2^4*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) + 
      (4*(g2 - 4*k)*k*(g2^2 + 8*g2*k - 64*k^2)*(g2^2 - 8*g2*k - 32*k^2))/
       ((g2 - 8*k)^2*(g2^2 + g2*gp2 - 8*g2*k - 8*gp2*k + 64*k^2)))/phi2
 
codAZI20hZ = ((-67*g2^2)/32 - (67*g2*gp2)/16 - (67*gp2^2)/32 - 
      (3*(g2 + gp2)^3)/(8*(g2 + gp2 - 8*k)) + (105*(g2 + gp2)^3)/
       (32*(g2 + gp2 - 2*k)) + (g2/2 + gp2/2)*k - 46*k^2 - 
      (64*k^3)/(g2 + gp2))/phi2
 
codAhI20tW = ((33*g2^2)/4 - (3*g2^3)/(2*(g2 - 8*k)) + 
      (3*g2^4)/(16*(g2 - 2*k)^2) + (3*g2^3)/(2*(g2 - 2*k)) - 
      (3*g2^4)/(128*k^2) - (21*g2^3)/(32*k) - 9*g2*yt2 + 
      (3*g2^2*yt2)/(2*(g2 - 8*k)) - (3*g2^3*yt2)/(16*(g2 - 2*k)^2) - 
      (3*g2^2*yt2)/(g2 - 2*k) - (3*g2^2*yt2)/(8*k) + 24*k*yt2 - 9*yt2^2 + 
      (3*g2*yt2^2)/(g2 - 8*k) - (3*g2^2*yt2^2)/(8*(g2 - 2*k)^2) - 
      (9*g2*yt2^2)/(g2 - 2*k) + (3*g2*yt2^2)/k + (48*k*yt2^2)/g2 + 
      (3*yt2^3)/k - (9*(g2 - 2*yt2)*yt2*(g2 + yt2))/(16*(-k + yt2)) + 
      (3*g2^4*(g2 - 8*k)*(g2 - 4*k))/(128*k^2*(g2^2 - 8*g2*k + 16*k*yt2)))/
     phi2
 
codAtI20tW = ((-205*g2^2)/32 - (171*g2*gp2)/16 - (155*gp2^2)/96 + 
      (36*g2^3)/(g2 + gp2) + (3*g2^3)/(16*k) + 
      (24*g2 - (16*g2^4)/(g2 + gp2)^3 - (6*g2^3)/(g2 + gp2)^2 + 
        (34*g2^2)/(g2 + gp2))*k + g32*(-152*g2 - (16*g2^2)/yt2 - 208*yt2) - 
      ((3*g2 - 5*gp2)^2*(3*g2 - gp2)*(9*g2 + gp2))/(32*(g2 + gp2)*
        (g2 + gp2 - 8*yt2)) - (27*g2^3)/(2*(g2 - 2*yt2)) + 
      ((115*g2^3)/6 - (9*g2^2*gp2)/2 - (g2*gp2^2)/4 - 
        (20*g2^4)/(3*(g2 + gp2)))/yt2 + (3*g2^2*k)/yt2 + 
      ((-179*g2)/3 - (69*gp2)/4 + (104*g2^2)/(3*(g2 + gp2)))*yt2 + 
      (-60 + (32*g2^2)/(g2 + gp2)^2 + (4*g2)/(g2 + gp2))*k*yt2 - 
      (39*yt2^2)/2 + (36*yt2^3)/g2 + (72*yt2^4)/g2^2 + 
      (9*(g2 - 2*yt2)*yt2*(g2 + yt2))/(8*(-k + yt2)) + 
      (2*g2^3*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 21*gp2^3)*k)/
       ((g2 + gp2)^3*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2)) - 
      (3*g2^3*(g2 - 8*k)*(g2 - 4*k))/(16*k*(g2^2 - 8*g2*k + 16*k*yt2)))/phi2
 
codAWI20tW = ((349*g2^2)/4 + g2*gp2 - gp2^2/6 - (68*g2^3)/(g2 + gp2) - 
      (3*g2^4)/(8*(g2 - 2*k)^2) - (9*g2^3)/(4*(g2 - 2*k)) + 
      (27*g2^3)/(2*(g2 - 2*yt2)) - (3*g2^4)/(4*yt2^2) + (15*g2^3)/(2*yt2) + 
      (-29*g2 + (26*gp2)/3 + gp2^2/(3*g2) - (60*g2^2)/(g2 + gp2))*yt2 + 
      (3*g2^3*yt2)/(8*(g2 - 2*k)^2) + (21*g2^2*yt2)/(4*(g2 - 2*k)) - 
      42*k*yt2 + (-138 - (28*gp2)/(3*g2) + (8*g2)/(g2 + gp2))*yt2^2 + 
      (3*g2^2*yt2^2)/(4*(g2 - 2*k)^2) + (33*g2*yt2^2)/(2*(g2 - 2*k)) - 
      (84*k*yt2^2)/g2 + (78*yt2^3)/g2)/phi2
 
codAZI20tW = ((-1529*g2^2)/192 + (425*g2*gp2)/96 + (25*gp2^2)/64 + 
      (116*g2^4)/(3*(g2 + gp2)^2) - (12*g2^3)/(g2 + gp2) + 
      (8*g2 + (48*g2^2)/gp2 + (16*g2^5)/(g2 + gp2)^4 + 
        (6*g2^4)/(g2 + gp2)^3 - (78*g2^3)/(g2 + gp2)^2 - 
        (84*g2^2)/(g2 + gp2))*k + ((3*g2 - 5*gp2)^2*(3*g2 - gp2)*
        (9*g2 + gp2))/(64*(g2 + gp2)*(g2 + gp2 - 8*yt2)) + 
      ((-13*g2^3)/2 + (11*g2^2*gp2)/2 + (8*g2^4)/(g2 + gp2))/yt2 + 
      ((9*g2)/8 + (275*gp2)/24 - (116*g2^3)/(3*(g2 + gp2)^2) - 
        (64*g2^2)/(3*(g2 + gp2)))*yt2 + 
      (-18 - (48*g2)/gp2 - (32*g2^3)/(g2 + gp2)^3 - (66*g2^2)/(g2 + gp2)^2 + 
        (68*g2)/(g2 + gp2))*k*yt2 + (212/3 + (6*gp2)/g2 - 
        (232*g2^2)/(3*(g2 + gp2)^2) - (304*g2)/(3*(g2 + gp2)))*yt2^2 + 
      (-36/g2 - 96/gp2 + (84*g2)/(g2 + gp2)^2)*k*yt2^2 - 
      (8*g2*(3*g2 + gp2)*k)/(gp2 + 2*yt2) - 
      (2*g2^4*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 21*gp2^3)*k)/
       ((g2 + gp2)^4*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2)))/phi2
 
codAhI20WZ = ((35*g2^2)/8 + g2^4/(2*gp2^2) + g2^3/(4*gp2) + (7*g2*gp2)/4 + 
      (3*gp2^2)/8 - gp2^3/(8*g2) + (3*g2^4)/(2*(g2 + gp2)^2) - 
      (13*g2^3)/(8*(g2 + gp2)) - (g2^3*gp2^2*(10*g2 + gp2))/
       (4*(g2 + gp2)*(g2 - 8*k)^3) + (5*g2^2*gp2^2*(10*g2 + gp2))/
       (8*(g2 + gp2)*(g2 - 8*k)^2) + 
      (g2*(8*g2^3 + 5*g2^2*gp2 - 7*g2*gp2^2 - gp2^3))/
       (4*(g2 + gp2)*(g2 - 8*k)) - (3*g2^2*(2*g2 + gp2)^3)/
       (8*(g2 + gp2)^2*(g2 - 2*k)) - (3*(2*g2 + gp2)^3)/
       (8*(g2 + gp2 - 2*k)) + (30*g2 + (5*gp2)/2 + g2^3/(2*(g2 + gp2)^2) + 
        (51*g2^2)/(2*(g2 + gp2)))*k + (28 + (12*gp2)/g2 + 
        (12*g2^3)/(g2 + gp2)^3 + (32*g2^2)/(g2 + gp2)^2 - (40*g2)/(g2 + gp2))*
       k^2 - ((g2 - gp2)*(g2 + gp2)^2*(2*g2 + gp2)*(g2^2 + gp2^2))/
       (8*gp2^2*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) - 
      (g2^3*(2*g2 + gp2)*(g2^2 + g2*gp2 - gp2^2)*(g2^2 + 2*g2*gp2 + 2*gp2^2))/
       (8*gp2^2*(g2 + gp2)^2*(g2^2 + 8*gp2*k)) - 
      ((3*g2 - gp2)*gp2*(6*g2^4 + 5*g2^3*gp2 + g2^2*gp2^2 + 128*g2^3*k + 
         176*g2^2*gp2*k + 40*g2*gp2^2*k + 8*gp2^3*k))/
       (8*g2*(g2^3 + g2^2*gp2 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
         64*g2*k^2)) + ((3*g2 - gp2)*gp2*(6*g2^5 + 5*g2^4*gp2 + g2^3*gp2^2 + 
         128*g2^4*k + 304*g2^3*gp2*k + 216*g2^2*gp2^2*k + 48*g2*gp2^3*k + 
         8*gp2^4*k))/(8*(g2 + gp2)^2*(g2^3 - 16*g2^2*k - 8*g2*gp2*k + 
         8*gp2^2*k + 64*g2*k^2 + 64*gp2*k^2)))/phi2
 
codAtI20WZ = (((232*g2)/3 + (11*gp2)/6 + (224*g2^5)/(3*(g2 + gp2)^4) + 
        (72*g2^4)/(g2 + gp2)^3 - (589*g2^3)/(6*(g2 + gp2)^2) - 
        (131*g2^2)/(6*(g2 + gp2)))*k - ((3*g2 - 5*gp2)^2*(2*g2 + gp2)^3*k)/
       (2*(g2 + gp2)^3*(g2 + gp2 - 8*yt2)) + 
      (-36*g2 - 9*gp2 - (9*g2^3)/(g2 + gp2)^2 - (27*g2^2)/(g2 + gp2))*yt2 + 
      (-48 - (48*g2)/gp2 - (18*gp2)/g2 - (6*g2^2)/(g2 + gp2)^2 + 
        (54*g2)/(g2 + gp2))*k*yt2 - (8*g2*(3*g2 + gp2)*k)/(gp2 + 2*yt2) + 
      (2*g2^2*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 21*gp2^3)*k)/
       ((g2 + gp2)^2*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2)))/phi2
 
codAWI20WZ = ((551*g2^2)/8 - g2^5/(4*gp2^3) - g2^4/(8*gp2^2) + 
      (2505*g2*gp2)/16 - (923*gp2^2)/8 + (55*gp2^3)/(4*g2) + 
      (29*gp2^4)/(8*g2^2) + gp2^5/(16*g2^3) - (349*g2^4)/(4*(g2 + gp2)^2) + 
      (259*g2^3)/(8*(g2 + gp2)) + (g2^3*gp2^2*(10*g2 + gp2))/
       (4*(g2 + gp2)*(g2 - 8*k)^3) - (7*g2^2*gp2^2*(10*g2 + gp2))/
       (8*(g2 + gp2)*(g2 - 8*k)^2) - 
      (g2*(16*g2^3 + 10*g2^2*gp2 - 64*g2*gp2^2 - 7*gp2^3))/
       (8*(g2 + gp2)*(g2 - 8*k)) + (3*g2^2*(3*g2^2 + 2*g2*gp2 + 3*gp2^2))/
       (64*(g2 - 2*k)^2) + (g2*(327*g2^4 + 556*g2^3*gp2 + 518*g2^2*gp2^2 + 
         340*g2*gp2^3 + 99*gp2^4))/(64*(g2 + gp2)^2*(g2 - 2*k)) - 
      (3*(g2 + gp2)^3*(3*g2^2 + 4*g2*gp2 + 4*gp2^2))/
       (64*g2*(g2 + gp2 - 2*k)^2) + (57*g2^4 + 130*g2^3*gp2 - 
        467*g2^2*gp2^2 - 296*g2*gp2^3 - 140*gp2^4)/(64*g2*(g2 + gp2 - 2*k)) + 
      (9*g2^2*k)/(8*(g2 - gp2)) - (243*g2^2*k)/(16*(3*g2 + 2*gp2)) - 
      (5*g2^2*(50*g2 + 51*gp2)*k)/(2*(g2^2 + 2*g2*gp2 + 2*gp2^2)) + 
      (g2/16 - (2*g2^3)/gp2^2 + (3*g2^2)/gp2 - (1255*gp2)/8 - 
        (43*gp2^2)/(4*g2) + gp2^3/(2*g2^2) - (85*g2^5)/(g2 + gp2)^4 - 
        (152*g2^4)/(g2 + gp2)^3 - (709*g2^3)/(4*(g2 + gp2)^2) + 
        (1657*g2^2)/(8*(g2 + gp2)))*k + (-48 - (16*g2)/gp2 - (52*gp2)/g2 - 
        (4*g2^2)/(g2 + gp2)^2 + (60*g2)/(g2 + gp2))*k^2 + 
      ((3*g2 - gp2)^2*gp2*(9*g2^4 + 24*g2^3*gp2 - 12*g2^2*gp2^2 - 
         4*g2*gp2^3 - gp2^4))/(16*g2^3*(3*g2^2 + 2*g2*gp2 - gp2^2 - 
         8*g2*k)) + ((g2 - gp2)*(g2 + gp2)^3*(2*g2 + gp2)*(g2^2 + gp2^2))/
       (8*gp2^3*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) - 
      (gp2*(4*g2^6 + 28*g2^5*gp2 + 25*g2^4*gp2^2 + 6*g2^3*gp2^3 + 
         g2^2*gp2^4 - 560*g2^5*k - 872*g2^4*gp2*k - 216*g2^3*gp2^2*k + 
         104*g2^2*gp2^3*k + 32*g2*gp2^4*k + 8*gp2^5*k))/
       (8*g2^2*(g2^3 + g2^2*gp2 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
         64*g2*k^2)) + (gp2*(26*g2^6 + 39*g2^5*gp2 + 9*g2^4*gp2^2 + 
         2*g2^3*gp2^3 - 736*g2^5*k - 1344*g2^4*gp2*k - 488*g2^3*gp2^2*k + 
         192*g2^2*gp2^3*k + 56*g2*gp2^4*k + 16*gp2^5*k))/
       (8*(g2 + gp2)^2*(g2^3 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
         64*g2*k^2 + 64*gp2*k^2)))/phi2
 
codAZI20WZ = (-281*g2^2 + g2^5/(4*gp2^3) + (3*g2^4)/(8*gp2^2) + 
      g2^3/(8*gp2) + (2113*g2*gp2)/16 - (175*gp2^2)/16 - (61*gp2^3)/(16*g2) - 
      (3*gp2^4)/(16*g2^2) + (88*g2^5)/(g2 + gp2)^3 - 
      (191*g2^4)/(8*(g2 + gp2)^2) + (1757*g2^3)/(8*(g2 + gp2)) - 
      (3*g2^3*(3*g2^2 + 2*g2*gp2 + 3*gp2^2))/(64*(g2 + gp2)*(g2 - 2*k)^2) + 
      (g2^2*(57*g2^2 - 94*g2*gp2 - 99*gp2^2))/(64*(g2 + gp2)*(g2 - 2*k)) + 
      (3*(g2 + gp2)^2*(3*g2^2 + 4*g2*gp2 + 4*gp2^2))/
       (64*(g2 + gp2 - 2*k)^2) + (327*g2^4 + 830*g2^3*gp2 + 1331*g2^2*gp2^2 + 
        632*g2*gp2^3 + 188*gp2^4)/(64*(g2 + gp2)*(g2 + gp2 - 2*k)) + 
      (9*g2^2*k)/(2*(g2 + 2*gp2)) - (81*g2^2*k)/(8*(3*g2 + 2*gp2)) - 
      (g2^2*(53*g2 - 96*gp2)*k)/(g2^2 + 2*g2*gp2 + 2*gp2^2) + 
      ((27*g2)/8 - (2*g2^3)/gp2^2 - (3*g2^2)/gp2 + (85*gp2)/4 + 
        (2*gp2^2)/g2 - g2^6/(2*(g2 + gp2)^5) - (29*g2^5)/(g2 + gp2)^4 - 
        (92*g2^4)/(g2 + gp2)^3 + (333*g2^3)/(2*(g2 + gp2)^2) - 
        (163*g2^2)/(2*(g2 + gp2)))*k + 
      (20 + (16*g2)/gp2 - (28*g2^3)/(g2 + gp2)^3 - (28*g2^2)/(g2 + gp2)^2 + 
        (12*g2)/(g2 + gp2))*k^2 - ((3*g2 - gp2)^2*gp2*(9*g2^4 + 24*g2^3*gp2 - 
         12*g2^2*gp2^2 - 4*g2*gp2^3 - gp2^4))/(16*g2^2*(g2 + gp2)*
        (3*g2^2 + 2*g2*gp2 - gp2^2 - 8*g2*k)) - 
      (g2^4*(2*g2 + gp2)*(g2^2 + g2*gp2 - gp2^2)*(g2^2 + 2*g2*gp2 + 2*gp2^2))/
       (8*gp2^3*(g2 + gp2)^2*(g2^2 + 8*gp2*k)) - 
      (gp2*(22*g2^7 + 33*g2^6*gp2 - 5*g2^5*gp2^2 - 20*g2^4*gp2^3 - 
         5*g2^3*gp2^4 - g2^2*gp2^5 - 176*g2^6*k + 88*g2^5*gp2*k + 
         600*g2^4*gp2^2*k + 304*g2^3*gp2^3*k - 80*g2^2*gp2^4*k - 
         24*g2*gp2^5*k - 8*gp2^6*k))/(8*g2^2*(g2 + gp2)*
        (g2^3 + g2^2*gp2 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 64*g2*k^2)))/
     phi2
 
codAhI2hhh = (-99*k^2)/phi2
 
codAtI2hhh = (162*k*yt2 + 36*yt2^2 - (27*yt2^3)/(2*(4*k - 3*yt2)) + 
      (81*yt2^3)/(2*(k - yt2)))/phi2
 
codAWI2hhh = ((129*g2^2)/8 + (21*g2^3)/(16*(g2 - 8*k)) + 
      (135*g2^3)/(16*(3*g2 - 8*k)) - (27*g2^4)/(16*(g2 - 2*k)^2) - 
      (297*g2^3)/(16*(g2 - 2*k)) - 6*g2*k + 132*k^2)/phi2
 
codAZI2hhh = ((129*g2^2)/16 + (129*g2*gp2)/8 + (129*gp2^2)/16 + 
      (21*(g2 + gp2)^3)/(32*(g2 + gp2 - 8*k)) + (135*(g2 + gp2)^3)/
       (32*(3*g2 + 3*gp2 - 8*k)) - (27*(g2 + gp2)^4)/
       (32*(g2 + gp2 - 2*k)^2) - (297*(g2 + gp2)^3)/(32*(g2 + gp2 - 2*k)) + 
      (-3*g2 - 3*gp2)*k + 66*k^2)/phi2
 
codAhI2htt = (-144*k^2 + 27*k*yt2 + (33*yt2^2)/2 + (12*yt2^3)/k - 
      (9*yt2^3)/(2*(4*k - 3*yt2)) + (9*yt2^3)/(4*(k - yt2)))/phi2
 
codAtI2htt = ((-57*g2^2)/64 + (63*g2*gp2)/32 - (137*gp2^2)/64 + 
      ((37*g2)/2 - (65*gp2)/6 - (32*g2^2)/(g2 + gp2))*k - 288*k^2 + 
      g32*(128*k - 448*yt2) + (9*(3*g2 - 5*gp2)^2*(g2 + gp2))/
       (64*(g2 + gp2 - 8*yt2)) - (3*(3*g2 - 5*gp2)^2*k)/
       (2*(g2 + gp2 - 8*yt2)) + (576*k^3)/yt2 + 
      ((-571*g2)/8 - (929*gp2)/24 + (56*g2^2)/(g2 + gp2))*yt2 - 534*k*yt2 + 
      339*yt2^2 - (81*yt2^3)/(2*k) + (36*g32*yt2^2)/(-k + yt2) + 
      (yt2^2*(9*g2^2 + 90*g2*gp2 + 17*gp2^2 + 36*g2*yt2 + 36*gp2*yt2))/
       (8*(g2 + gp2)*(-k + yt2)) - ((g2 + gp2 - 4*yt2)*
        (12*g2^2*gp2 + 8*g2*gp2^2 - 4*gp2^3 - 27*g2^2*yt2 - 6*g2*gp2*yt2 - 
         43*gp2^2*yt2))/(12*(g2 + gp2)*(g2 + gp2 + 8*k - 8*yt2)) - 
      ((g2 + gp2 - 4*yt2)*(9*g2^3 - 69*g2^2*gp2 - 37*g2*gp2^2 + 41*gp2^3 + 
         36*g2^2*yt2 + 264*g2*gp2*yt2 - 28*gp2^2*yt2))/
       (24*(g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 8*gp2*yt2 + 16*k*yt2)))/phi2
 
codAWI2htt = (-3*g2^2 + (3*g2^3)/(8*k) + 60*g2*k - 30*g2*yt2 + 
      (9*g2^2*yt2)/(2*(g2 - 8*k)) - (9*g2^3*yt2)/(8*(g2 - 2*k)^2) - 
      (15*g2^2*yt2)/(g2 - 2*k) + 120*k*yt2 - 87*yt2^2 - 
      (36*g2*yt2^2)/(g2 - 8*k) + (9*g2^2*yt2^2)/(4*(g2 - 2*k)^2) + 
      (99*g2*yt2^2)/(4*(g2 - 2*k)) + (81*g2*yt2^2)/(8*k) - 
      (9*yt2^2*(g2 + yt2))/(4*(-k + yt2)) - (3*g2^2*(g2 - 8*k)*(g2 - 4*k)^2)/
       (8*k*(g2^2 - 8*g2*k + 16*k*yt2)))/phi2
 
codAZI2htt = ((81*g2^2)/128 - (135*g2*gp2)/64 + (225*gp2^2)/128 + 
      ((-111*g2)/4 + (129*gp2)/4 + (48*g2^2)/(g2 + gp2))*k - 
      (9*(3*g2 - 5*gp2)^2*(g2 + gp2))/(128*(g2 + gp2 - 8*yt2)) + 
      (3*(3*g2 - 5*gp2)^2*k)/(4*(g2 + gp2 - 8*yt2)) + 
      ((-725*g2)/48 - (325*gp2)/48 + (20*g2^2)/(3*(g2 + gp2)))*yt2 + 
      (9*(g2 + gp2)^2*yt2)/(4*(g2 + gp2 - 8*k)) - (9*(g2 + gp2)^3*yt2)/
       (16*(g2 + gp2 - 2*k)^2) - ((45*g2^2 + 42*g2*gp2 + 61*gp2^2)*yt2)/
       (6*(g2 + gp2 - 2*k)) + (179/3 + (320*g2^2)/(3*(g2 + gp2)^2) - 
        (400*g2)/(3*(g2 + gp2)))*k*yt2 + 
      (-209/6 - (256*g2^2)/(3*(g2 + gp2)^2) + (320*g2)/(3*(g2 + gp2)))*
       yt2^2 - (18*(g2 + gp2)*yt2^2)/(g2 + gp2 - 8*k) + 
      (9*(g2 + gp2)^2*yt2^2)/(8*(g2 + gp2 - 2*k)^2) + 
      ((225*g2^2 + 66*g2*gp2 + 353*gp2^2)*yt2^2)/(24*(g2 + gp2)*
        (g2 + gp2 - 2*k)) + (((81*g2)/16 + (81*gp2)/16)*yt2^2)/k - 
      (yt2^2*(9*g2^2 - 6*g2*gp2 + 17*gp2^2 + 18*g2*yt2 + 18*gp2*yt2))/
       (8*(g2 + gp2)*(-k + yt2)) + (yt2*(12*g2^2*gp2 + 8*g2*gp2^2 - 4*gp2^3 - 
         27*g2^2*yt2 - 6*g2*gp2*yt2 - 43*gp2^2*yt2))/
       (6*(g2 + gp2)*(g2 + gp2 + 8*k - 8*yt2)) + 
      ((g2 + gp2 - 4*yt2)*yt2*(9*g2^3 - 69*g2^2*gp2 - 37*g2*gp2^2 + 
         41*gp2^3 + 36*g2^2*yt2 + 264*g2*gp2*yt2 - 28*gp2^2*yt2))/
       (6*(g2 + gp2)*(g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 8*gp2*yt2 + 
         16*k*yt2)))/phi2
 
codAhI2hWW = ((401*g2^2)/128 - (7*g2^3)/(8*(g2 - 8*k)) + 
      (45*g2^3)/(16*(3*g2 - 8*k)) - (5*g2^4)/(32*(g2 - 2*k)^2) - 
      (57*g2^3)/(16*(g2 - 2*k)) - (3*g2^3)/(4*k) - (121*g2*k)/8 + 308*k^2 - 
      (1024*k^3)/g2 + (1280*k^4)/g2^2 - (25*g2^3)/(128*(g2 + 16*k)))/phi2
 
codAtI2hWW = ((27*g2^2)/2 + (3*g2^4)/(8*(g2 - 2*k)^2) + (3*g2^3)/(g2 - 2*k) - 
      36*g2*k - (27*g2*yt2)/2 - (3*g2^3*yt2)/(8*(g2 - 2*k)^2) - 
      (27*g2^2*yt2)/(2*(g2 - 2*k)) + (81*g2^2*yt2)/(16*k) + 60*k*yt2 + 
      (336*k^2*yt2)/g2 + 9*yt2^2 - (9*yt2*(3*g2^2 - 8*g2*yt2 + 16*yt2^2))/
       (16*(-k + yt2)))/phi2
 
codAWI2hWW = ((10311*g2^2)/256 + (65*g2*gp2)/16 - (7*gp2^2)/16 - 
      gp2^3/(16*g2) - gp2^4/(16*g2^2) - g2^5/(2*(g2 + gp2)^3) - 
      g2^4/(2*(g2 + gp2)^2) - (67*g2^3)/(8*(g2 + gp2)) + 
      (7*g2^3)/(2*(g2 - 8*k)) + ((g2 - gp2)*(3*g2 - gp2)*
        (9*g2^4 - 12*g2^3*gp2 + 30*g2^2*gp2^2 + 4*g2*gp2^3 + gp2^4))/
       (16*g2*(g2 + gp2)^2*(3*g2 - gp2 - 8*k)) - 
      (g2^3*(2*g2^2 - 45*g2*gp2 + gp2^2))/(32*(g2 + gp2)*(g2 - 2*k)^2) + 
      (g2^2*(11*g2^3 + 542*g2^2*gp2 + 315*g2*gp2^2 - 24*gp2^3))/
       (32*(g2 + gp2)^2*(g2 - 2*k)) - (81*g2^3)/(64*k) + 
      ((-5511*g2)/16 - 12*gp2 - (10*g2^3)/(g2 + gp2)^2 + 
        (97*g2^2)/(g2 + gp2))*k + (1067 + (8*gp2)/g2 + 
        (32*g2^2)/(g2 + gp2)^2 - (224*g2)/(g2 + gp2))*k^2 + 
      (-4208/g2 + 256/(g2 + gp2))*k^3 + (8960*k^4)/g2^2 - (10240*k^5)/g2^3 + 
      (25*g2^3)/(256*(g2 + 16*k)) + ((g2 - gp2)*(3*g2 - gp2)*
        (9*g2^4 + 24*g2^3*gp2 - 12*g2^2*gp2^2 - 4*g2*gp2^3 - gp2^4))/
       (16*g2^2*(3*g2^2 + 2*g2*gp2 - gp2^2 - 8*g2*k)) + 
      (gp2*(4*g2^7 + 28*g2^6*gp2 + 25*g2^5*gp2^2 + 6*g2^4*gp2^3 + 
         g2^3*gp2^4 - 560*g2^6*k - 1432*g2^5*gp2*k - 1088*g2^4*gp2^2*k - 
         112*g2^3*gp2^3*k + 136*g2^2*gp2^4*k + 40*g2*gp2^5*k + 8*gp2^6*k))/
       (8*(g2 + gp2)^3*(g2^3 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
         64*g2*k^2 + 64*gp2*k^2)))/phi2
 
codAZI2hWW = (-17*g2^2 + g2^6/(4*gp2^4) - g2^5/(8*gp2^3) - g2^4/(8*gp2^2) + 
      (17*g2*gp2)/4 + (23*gp2^2)/8 + gp2^3/(8*g2) - g2^5/(4*(g2 + gp2)^3) + 
      (163*g2^4)/(8*(g2 + gp2)^2) + (309*g2^3)/(8*(g2 + gp2)) + 
      ((3*g2 - gp2)*(9*g2^4 - 12*g2^3*gp2 + 30*g2^2*gp2^2 + 4*g2*gp2^3 + 
         gp2^4))/(16*(g2 + gp2)^2*(3*g2 - gp2 - 8*k)) + 
      (3*(g2 + gp2)*(9*g2^2 - 2*g2*gp2 + gp2^2))/(16*(g2 + gp2 - 8*k)) - 
      (g2^3*(2*g2 - gp2)*(9*g2 + gp2))/(32*(g2 + gp2)*(g2 - 2*k)^2) + 
      (g2^2*(9*g2^4 - 501*g2^3*gp2 - 139*g2^2*gp2^2 + 293*g2*gp2^3 + 
         42*gp2^4))/(32*gp2*(g2 + gp2)^2*(g2 - 2*k)) - 
      (3*(g2 + gp2)^2*(3*g2^2 + 4*g2*gp2 + 4*gp2^2))/
       (64*(g2 + gp2 - 2*k)^2) - (18*g2^5 + 21*g2^4*gp2 + 20*g2^3*gp2^2 + 
        629*g2^2*gp2^3 + 392*g2*gp2^4 + 164*gp2^5)/(64*gp2*(g2 + gp2)*
        (g2 + gp2 - 2*k)) + ((-81*g2^3)/128 - (81*g2^2*gp2)/128)/k + 
      ((89*g2)/2 + (2*g2^4)/gp2^3 - (5*g2^3)/gp2^2 + (7*g2^2)/gp2 - 4*gp2 + 
        (4*g2^4)/(g2 + gp2)^3 - (83*g2^3)/(g2 + gp2)^2 - 
        (115*g2^2)/(g2 + gp2))*k + (-304 + (16*g2^2)/gp2^2 - (72*g2)/gp2 - 
        (28*gp2)/g2 + (304*g2^2)/(g2 + gp2)^2 + (628*g2)/(g2 + gp2))*k^2 + 
      (96/g2 + 128/gp2 - (224*g2)/(g2 + gp2)^2 + 64/(g2 + gp2))*k^3 - 
      ((g2 - gp2)*(3*g2 - gp2)*(9*g2^4 + 24*g2^3*gp2 - 12*g2^2*gp2^2 - 
         4*g2*gp2^3 - gp2^4))/(8*g2*(g2 + gp2)*(3*g2^2 + 2*g2*gp2 - gp2^2 - 
         8*g2*k)) - ((g2 - gp2)^2*(g2 + gp2)^3*(2*g2 + gp2)*(g2^2 + gp2^2))/
       (8*gp2^4*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) + 
      (66*g2^8 + 81*g2^7*gp2 + 2*g2^6*gp2^2 - 19*g2^5*gp2^3 - 5*g2^4*gp2^4 - 
        g2^3*gp2^5 - 528*g2^7*k - 648*g2^6*gp2*k + 544*g2^5*gp2^2*k + 
        1024*g2^4*gp2^3*k + 256*g2^3*gp2^4*k - 96*g2^2*gp2^5*k - 
        32*g2*gp2^6*k - 8*gp2^7*k)/(8*(g2 + gp2)^3*(g2^3 - 16*g2^2*k - 
         8*g2*gp2*k + 8*gp2^2*k + 64*g2*k^2 + 64*gp2*k^2)))/phi2
 
codAhI2hZZ = ((401*g2^2)/256 + (401*g2*gp2)/128 + (401*gp2^2)/256 - 
      (7*(g2 + gp2)^3)/(16*(g2 + gp2 - 8*k)) + (45*(g2 + gp2)^3)/
       (32*(3*g2 + 3*gp2 - 8*k)) - (5*(g2 + gp2)^4)/(64*(g2 + gp2 - 2*k)^2) - 
      (57*(g2 + gp2)^3)/(32*(g2 + gp2 - 2*k)) + 
      ((-3*g2^3)/8 - (9*g2^2*gp2)/8 - (9*g2*gp2^2)/8 - (3*gp2^3)/8)/k + 
      ((-121*g2)/16 - (121*gp2)/16)*k + 154*k^2 - (512*k^3)/(g2 + gp2) + 
      (640*k^4)/(g2 + gp2)^2 - (25*(g2 + gp2)^3)/(256*(g2 + gp2 + 16*k)))/phi2
 
codAtI2hZZ = ((3*g2^2)/2 + 11*g2*gp2 - (7*gp2^2)/6 + 
      ((g2 + gp2)^2*(9*g2^2 - 6*g2*gp2 + 17*gp2^2))/(48*(g2 + gp2 - 2*k)^2) + 
      ((g2 + gp2)*(99*g2^2 - 138*g2*gp2 + 211*gp2^2))/(48*(g2 + gp2 - 2*k)) + 
      ((-329*g2)/6 + (71*gp2)/6 + (160*g2^2)/(3*(g2 + gp2)))*k + 
      (-350/3 - (896*g2^2)/(3*(g2 + gp2)^2) + (1120*g2)/(3*(g2 + gp2)))*k^2 + 
      (5*(3*g2 - 5*gp2)^2*(g2 + gp2))/(8*(g2 + gp2 - 8*yt2)) - 
      ((3*g2 - 5*gp2)^2*(g2 + gp2)^2)/(16*(g2 + gp2 - 2*k)*
        (g2 + gp2 - 8*yt2)) - (11*(3*g2 - 5*gp2)^2*k)/
       (6*(g2 + gp2 - 8*yt2)) + (14*(3*g2 - 5*gp2)^2*k^2)/
       (3*(g2 + gp2)*(g2 + gp2 - 8*yt2)) + (-15*g2 - 15*gp2)*yt2 - 
      (9*(g2 + gp2)^2*yt2)/(4*(g2 + gp2 - 2*k)) + 
      (((81*g2^2)/32 + (81*g2*gp2)/16 + (81*gp2^2)/32)*yt2)/k + 48*k*yt2 + 
      (9*yt2^2)/2 - ((g2 + gp2)*(9*g2^3 - 69*g2^2*gp2 - 37*g2*gp2^2 + 
         41*gp2^3 + 36*g2^2*yt2 + 264*g2*gp2*yt2 - 28*gp2^2*yt2))/
       (24*(g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 8*gp2*yt2 + 16*k*yt2)) - 
      (9*yt2*(3*g2^2 + 6*g2*gp2 + 3*gp2^2 - 8*g2*yt2 - 8*gp2*yt2 + 16*yt2^2))/
       (32*(-k + yt2)))/phi2
 
codAWI2hZZ = ((83*g2^2)/2 + g2^6/(4*gp2^4) + (7*g2^5)/(8*gp2^3) + 
      (7*g2^4)/(8*gp2^2) + 34*g2*gp2 + (23*gp2^2)/4 + (17*gp2^3)/(8*g2) + 
      (9*gp2^4)/(16*g2^2) + gp2^5/(8*g2^3) + g2^4/(8*(g2 + gp2)^2) - 
      g2^3/(4*(g2 + gp2)) + (3*g2*(9*g2^2 + 20*g2*gp2 + 12*gp2^2))/
       (16*(g2 - 8*k)) - (3*g2^2*(3*g2^2 + 2*g2*gp2 + 3*gp2^2))/
       (64*(g2 - 2*k)^2) + (g2*(2*g2 + 9*gp2)*(9*g2^2 - 6*g2*gp2 - 11*gp2^2))/
       (64*gp2*(g2 - 2*k)) - ((g2 + gp2)^2*(9*g2^2 - 2*g2*gp2 + gp2^2))/
       (16*(g2 + gp2 - 2*k)^2) - ((g2 + gp2)*(9*g2^3 + 546*g2^2*gp2 + 
         235*g2*gp2^2 + 58*gp2^3))/(32*gp2*(g2 + gp2 - 2*k)) + 
      ((-81*g2^3)/128 - (81*g2^2*gp2)/64 - (81*g2*gp2^2)/128)/k + 
      ((-185*g2)/2 - (2*g2^4)/gp2^3 - (7*g2^3)/gp2^2 - (7*g2^2)/gp2 - 
        (87*gp2)/2 - (11*gp2^2)/(2*g2) - gp2^3/g2^2 + g2^3/(g2 + gp2)^2 - 
        (49*g2^2)/(g2 + gp2))*k + (144 + (16*g2^2)/gp2^2 + (56*g2)/gp2 + 
        (8*gp2)/g2 + (316*g2^2)/(g2 + gp2)^2 + (40*g2)/(g2 + gp2))*k^2 + 
      (-128/gp2 + (96*g2^2)/(g2 + gp2)^3 + (256*g2)/(g2 + gp2)^2 - 
        32/(g2 + gp2))*k^3 - ((3*g2 - gp2)*(g2 + gp2)*(9*g2^4 + 24*g2^3*gp2 - 
         12*g2^2*gp2^2 - 4*g2*gp2^3 - gp2^4))/
       (16*g2^2*(3*g2^2 + 2*g2*gp2 - gp2^2 - 8*g2*k)) - 
      (g2^4*(2*g2 + gp2)*(g2 + 2*gp2)*(g2^2 + g2*gp2 - gp2^2)*
        (g2^2 + 2*g2*gp2 + 2*gp2^2))/(8*gp2^4*(g2 + gp2)^2*
        (g2^2 + 8*gp2*k)) + (66*g2^8 + 147*g2^7*gp2 + 83*g2^6*gp2^2 - 
        17*g2^5*gp2^3 - 24*g2^4*gp2^4 - 6*g2^3*gp2^5 - g2^2*gp2^6 - 
        528*g2^7*k - 648*g2^6*gp2*k + 544*g2^5*gp2^2*k + 1024*g2^4*gp2^3*k + 
        256*g2^3*gp2^4*k - 96*g2^2*gp2^5*k - 32*g2*gp2^6*k - 8*gp2^7*k)/
       (8*g2^3*(g2^3 + g2^2*gp2 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
         64*g2*k^2)))/phi2
 
codAZI2hZZ = ((-1449*g2^2)/512 - (1449*g2*gp2)/256 - (1449*gp2^2)/512 + 
      (29*(g2 + gp2)^3)/(32*(g2 + gp2 - 8*k)) + (23*(g2 + gp2)^4)/
       (128*(g2 + gp2 - 2*k)^2) + (727*(g2 + gp2)^3)/(128*(g2 + gp2 - 2*k)) + 
      ((-81*g2^3)/256 - (243*g2^2*gp2)/256 - (243*g2*gp2^2)/256 - 
        (81*gp2^3)/256)/k + ((-807*g2)/32 - (807*gp2)/32)*k + (331*k^2)/2 - 
      (1880*k^3)/(g2 + gp2) + (4480*k^4)/(g2 + gp2)^2 - 
      (5120*k^5)/(g2 + gp2)^3 + (25*(g2 + gp2)^3)/(512*(g2 + gp2 + 16*k)))/
     phi2
 
codAhI2ttZ = ((471*g2^2)/128 - (145*g2*gp2)/64 + (2645*gp2^2)/384 - 
      ((g2 + gp2)*(9*g2^2 - 6*g2*gp2 + 17*gp2^2))/(24*(g2 + gp2 - 8*k)) + 
      ((g2 + gp2)^2*(9*g2^2 - 6*g2*gp2 + 17*gp2^2))/
       (192*(g2 + gp2 - 2*k)^2) + ((g2 + gp2)*(171*g2^2 - 186*g2*gp2 + 
         347*gp2^2))/(384*(g2 + gp2 - 2*k)) + 
      ((-3*g2^3)/16 - (g2^2*gp2)/16 - (11*g2*gp2^2)/48 - (17*gp2^3)/48)/k + 
      ((55*g2)/12 - (25*gp2)/12 - (16*g2^2)/(3*(g2 + gp2)))*k + 
      ((3*g2 - 5*gp2)^2*(g2 + gp2))/(128*(g2 + gp2 - 8*yt2)) - 
      ((3*g2 - 5*gp2)^2*(g2 + gp2)^2)/(128*(g2 + gp2 - 2*k)*
        (g2 + gp2 - 8*yt2)) + ((3*g2 - 5*gp2)^2*k)/(12*(g2 + gp2 - 8*yt2)) + 
      ((-2041*g2)/48 - (41*gp2)/48 + (100*g2^2)/(3*(g2 + gp2)))*yt2 + 
      ((9*g2^2 + 66*g2*gp2 - 7*gp2^2)*yt2)/(12*(g2 + gp2 - 8*k)) - 
      ((g2 + gp2)*(9*g2^2 + 66*g2*gp2 - 7*gp2^2)*yt2)/
       (96*(g2 + gp2 - 2*k)^2) - ((45*g2^2 + 618*g2*gp2 - 131*gp2^2)*yt2)/
       (48*(g2 + gp2 - 2*k)) + (((-3*g2^2)/8 + (13*g2*gp2)/4 - (41*gp2^2)/24)*
        yt2)/k + (-14/3 - (128*g2^2)/(3*(g2 + gp2)^2) + 
        (160*g2)/(3*(g2 + gp2)))*k*yt2 + ((9*g2^2 + 66*g2*gp2 - 7*gp2^2)*
        yt2^2)/(6*(g2 + gp2)*(g2 + gp2 - 2*k)) + 
      (((73*g2)/6 - (7*gp2)/6 - (32*g2^2)/(3*(g2 + gp2)))*yt2^2)/k + 
      (yt2*(12*g2^2*gp2 + 8*g2*gp2^2 - 4*gp2^3 - 27*g2^2*yt2 - 6*g2*gp2*yt2 - 
         43*gp2^2*yt2))/(6*(g2 + gp2)*(g2 + gp2 + 8*k - 8*yt2)) - 
      (yt2*(9*g2^3 + 3*g2^2*gp2 + 11*g2*gp2^2 + 17*gp2^3 - 18*g2^2*yt2 - 
         132*g2*gp2*yt2 + 14*gp2^2*yt2))/(32*(g2 + gp2)*(-k + yt2)) + 
      (yt2^2*(9*g2^3 - 69*g2^2*gp2 - 37*g2*gp2^2 + 41*gp2^3 + 36*g2^2*yt2 + 
         264*g2*gp2*yt2 - 28*gp2^2*yt2))/(3*(g2 + gp2)*
        (g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 8*gp2*yt2 + 16*k*yt2)))/phi2
 
codAtI2ttZ = ((7003*g2^2)/192 - (30389*g2*gp2)/864 + (51491*gp2^2)/1728 + 
      (512*g2^4)/(27*(g2 + gp2)^2) - (1088*g2^3)/(27*(g2 + gp2)) + 
      ((587*g2)/12 - (293*gp2)/12 - (176*g2^2)/(3*(g2 + gp2)))*k + 
      g32*((-1460*g2)/9 + (140*gp2)/9 + (1280*g2^2)/(9*(g2 + gp2)) + 
        (-8*g2^2 + (16*g2*gp2)/3 - (136*gp2^2)/9)/yt2) - 
      (4*g32*(3*g2 - 5*gp2)^2)/(g2 + gp2 - 8*yt2) + 
      ((3*g2 - 5*gp2)^2*(21*g2^2 - 406*g2*gp2 + 85*gp2^2))/
       (192*(g2 + gp2)*(g2 + gp2 - 8*yt2)) - ((3*g2 - 5*gp2)^2*k)/
       (4*(g2 + gp2 - 8*yt2)) + ((3*g2^5)/32 - (g2^4*gp2)/32 + 
        (29*g2^3*gp2^2)/48 + (13*g2^2*gp2^3)/48 - (25*g2*gp2^4)/288 + 
        (107*gp2^5)/288)/yt2^3 + ((-21*g2^4)/16 - (3*g2^3*gp2)/4 - 
        (41*g2^2*gp2^2)/24 - (103*g2*gp2^3)/36 - (1279*gp2^4)/432)/yt2^2 + 
      ((-4339*g2^3)/216 + (4807*g2^2*gp2)/216 - (793*g2*gp2^2)/216 - 
        (1235*gp2^3)/216 + (512*g2^4)/(27*(g2 + gp2)))/yt2 + 
      (((-3*g2^2)/2 + g2*gp2 - (17*gp2^2)/6)*k)/yt2 + 
      ((-791*g2)/8 + (89*gp2)/8 + (88*g2^2)/(g2 + gp2))*yt2 + 48*k*yt2 + 
      ((g2 + gp2 - 4*yt2)*(12*g2^2*gp2 + 8*g2*gp2^2 - 4*gp2^3 - 27*g2^2*yt2 - 
         6*g2*gp2*yt2 - 43*gp2^2*yt2))/(12*(g2 + gp2)*(g2 + gp2 + 8*k - 
         8*yt2)) + (yt2*(9*g2^3 + 3*g2^2*gp2 + 11*g2*gp2^2 + 17*gp2^3 - 
         18*g2^2*yt2 - 132*g2*gp2*yt2 + 14*gp2^2*yt2))/
       (16*(g2 + gp2)*(-k + yt2)) - ((9*g2^3 - 69*g2^2*gp2 - 37*g2*gp2^2 + 
         41*gp2^3 + 36*g2^2*yt2 + 264*g2*gp2*yt2 - 28*gp2^2*yt2)*
        (g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 8*gp2*yt2 + 8*yt2^2))/
       (48*yt2*(-g2^2 - 2*g2*gp2 - gp2^2 + 8*g2*yt2 + 8*gp2*yt2 - 16*k*yt2)))/
     phi2
 
codAWI2ttZ = ((1363*g2^2)/288 + (2191*g2*gp2)/144 + (195*gp2^2)/32 + 
      (160*g2^4)/(3*(g2 + gp2)^2) - (488*g2^3)/(9*(g2 + gp2)) + 
      ((-755*g2)/24 - (24*g2^2)/gp2 - (197*gp2)/24 - 
        (8*g2^4)/(3*(g2 + gp2)^3) + (50*g2^3)/(g2 + gp2)^2 + 
        (457*g2^2)/(8*(g2 + gp2)))*k - 
      ((3*g2 - 5*gp2)^2*(9*g2^2 - 38*g2*gp2 + gp2^2))/
       (96*(g2 + gp2)*(g2 + gp2 - 8*yt2)) - 
      ((3*g2 - 5*gp2)^2*(8*g2^2 + 8*g2*gp2 + gp2^2)*k)/
       (8*(g2 + gp2)^2*(g2 + gp2 - 8*yt2)) + 
      ((3*g2^3)/2 - g2^2*gp2 + (11*g2*gp2^2)/2)/yt2 + 
      ((-2687*g2)/36 + (9*gp2)/4 + (1024*g2^4)/(3*(g2 + gp2)^3) - 
        (3968*g2^3)/(9*(g2 + gp2)^2) + (1264*g2^2)/(9*(g2 + gp2)))*yt2 + 
      (113/3 + (48*g2)/gp2 + (448*g2^4)/(3*(g2 + gp2)^4) + 
        (336*g2^3)/(g2 + gp2)^3 - (473*g2^2)/(g2 + gp2)^2 + 
        (206*g2)/(g2 + gp2))*k*yt2 + (2*g2^2*(g2 - gp2)*
        (12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 21*gp2^3)*k)/
       ((g2 + gp2)^3*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2)))/phi2
 
codAZI2ttZ = ((997*g2^2)/36 - (1187*g2*gp2)/54 + (443*gp2^2)/108 + 
      (512*g2^4)/(27*(g2 + gp2)^2) - (1280*g2^3)/(27*(g2 + gp2)) - 
      ((g2 + gp2)^2*(9*g2^2 - 6*g2*gp2 + 17*gp2^2))/(96*(g2 + gp2 - 2*k)^2) - 
      (3*(g2 + gp2)*(15*g2^2 - 18*g2*gp2 + 31*gp2^2))/(64*(g2 + gp2 - 2*k)) + 
      ((-385*g2)/48 + (175*gp2)/48 + (28*g2^2)/(3*(g2 + gp2)))*k - 
      ((3*g2 - 5*gp2)^2*(3*g2^2 - 42*g2*gp2 + 19*gp2^2))/
       (72*(g2 + gp2)*(g2 + gp2 - 8*yt2)) + ((3*g2 - 5*gp2)^2*(g2 + gp2)^2)/
       (64*(g2 + gp2 - 2*k)*(g2 + gp2 - 8*yt2)) - (7*(3*g2 - 5*gp2)^2*k)/
       (48*(g2 + gp2 - 8*yt2)) + ((-3*g2^4)/16 + (g2^3*gp2)/4 - 
        (35*g2^2*gp2^2)/24 + (11*g2*gp2^3)/12 - (107*gp2^4)/144)/yt2^2 + 
      ((-457*g2^3)/216 + (781*g2^2*gp2)/216 - (43*g2*gp2^2)/216 + 
        (1279*gp2^3)/216 + (128*g2^4)/(27*(g2 + gp2)))/yt2 + 
      ((-419*g2)/12 - (811*gp2)/108 + (2048*g2^4)/(27*(g2 + gp2)^3) - 
        (5120*g2^3)/(27*(g2 + gp2)^2) + (1264*g2^2)/(9*(g2 + gp2)))*yt2 + 
      ((g2 + gp2)*(9*g2^2 + 66*g2*gp2 - 7*gp2^2)*yt2)/
       (48*(g2 + gp2 - 2*k)^2) + ((9*g2^2 + 138*g2*gp2 - 31*gp2^2)*yt2)/
       (6*(g2 + gp2 - 2*k)) + (265/6 + (224*g2^2)/(3*(g2 + gp2)^2) - 
        (280*g2)/(3*(g2 + gp2)))*k*yt2 - ((9*g2^2 + 66*g2*gp2 - 7*gp2^2)*
        yt2^2)/(3*(g2 + gp2)*(g2 + gp2 - 2*k)) - 
      ((g2 + gp2 - 4*yt2)^2*(9*g2^3 - 69*g2^2*gp2 - 37*g2*gp2^2 + 41*gp2^3 + 
         36*g2^2*yt2 + 264*g2*gp2*yt2 - 28*gp2^2*yt2))/
       (24*(g2 + gp2)*(g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 8*gp2*yt2 + 
         16*k*yt2)))/phi2
 
codAhI2WWZ = ((-313*g2^2)/16 + (17*g2*gp2)/2 + (3*gp2^2)/16 - gp2^3/(8*g2) + 
      g2^4/(g2 + gp2)^2 - (63*g2^3)/(4*(g2 + gp2)) - g2^4/(8*(g2 - 8*k)^2) + 
      (g2*(91*g2^3 + 34*g2^2*gp2 - 18*g2*gp2^2 - gp2^3))/
       (8*(g2 + gp2)*(g2 - 8*k)) + ((3*g2 - gp2)*(9*g2^4 - 12*g2^3*gp2 + 
         30*g2^2*gp2^2 + 4*g2*gp2^3 + gp2^4))/(16*(g2 + gp2)^2*
        (3*g2 - gp2 - 8*k)) + ((3*g2 - gp2)*(33*g2^2 + 22*g2*gp2 + gp2^2))/
       (16*(g2 + gp2 - 8*k)) - (g2^2*(3*g2 - gp2)*(33*g2^2 + 22*g2*gp2 + 
         gp2^2))/(64*(g2 + gp2)*(g2 - 2*k)^2) - 
      (g2*(165*g2^4 + 206*g2^3*gp2 + 18*g2^2*gp2^2 - 50*g2*gp2^3 - 3*gp2^4))/
       (8*(g2 + gp2)^2*(g2 - 2*k)) - ((3*g2 - gp2)*(g2 + gp2)*
        (33*g2^2 + 22*g2*gp2 + gp2^2))/(128*(g2 + gp2 - 2*k)^2) - 
      (165*g2^4 + 248*g2^3*gp2 + 34*g2^2*gp2^2 + gp2^4)/
       (16*(g2 + gp2)*(g2 + gp2 - 2*k)) + ((201*g2^3)/32 - (3*g2^2*gp2)/32 - 
        (21*g2*gp2^2)/32 - gp2^3/32 + (3*g2^4)/(g2 + gp2))/k + 
      (49*g2 - 25*gp2 - (2*gp2^2)/g2 + (24*g2^3)/(g2 + gp2)^2 + 
        (16*g2^2)/(g2 + gp2))*k + 8*k^2 + 
      ((3*g2 - gp2)*(9*g2^4 + 24*g2^3*gp2 - 12*g2^2*gp2^2 - 4*g2*gp2^3 - 
         gp2^4))/(8*(g2 + gp2)*(3*g2^2 + 2*g2*gp2 - gp2^2 - 8*g2*k)) - 
      ((g2 - 4*k)^2*(g2^2 + 8*g2*k - 64*k^2)*(g2^2 - 8*g2*k - 32*k^2))/
       ((g2 - 8*k)^2*(g2^2 + g2*gp2 - 8*g2*k - 8*gp2*k + 64*k^2)) - 
      (g2*(g2 + 8*k)^2*(g2^2 - 32*g2*k + 64*k^2))/(8*(g2 - 8*k)*
        (g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) - 
      ((3*g2 - gp2)*gp2*(6*g2^4 + 5*g2^3*gp2 + g2^2*gp2^2 + 128*g2^3*k + 
         176*g2^2*gp2*k + 40*g2*gp2^2*k + 8*gp2^3*k))/
       (8*g2*(g2^3 + g2^2*gp2 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
         64*g2*k^2)) + ((3*g2 - gp2)*gp2*(6*g2^5 + 5*g2^4*gp2 + g2^3*gp2^2 + 
         128*g2^4*k + 304*g2^3*gp2*k + 216*g2^2*gp2^2*k + 48*g2*gp2^3*k + 
         8*gp2^4*k))/(8*(g2 + gp2)^2*(g2^3 - 16*g2^2*k - 8*g2*gp2*k + 
         8*gp2^2*k + 64*g2*k^2 + 64*gp2*k^2)))/phi2
 
codAtI2WWZ = ((-67*g2^2)/72 + (625*g2*gp2)/36 + (43*gp2^2)/24 + 
      (512*g2^5)/(3*(g2 + gp2)^3) - (1312*g2^4)/(9*(g2 + gp2)^2) - 
      (730*g2^3)/(3*(g2 + gp2)) - ((3*g2 - 5*gp2)^2*(3*g2 - gp2)*
        (33*g2^2 + 22*g2*gp2 + gp2^2))/(24*(g2 + gp2)^2*(g2 + gp2 - 8*yt2)) + 
      (-78*g2 + 45*gp2 + (3*gp2^2)/g2 - (12*g2^2)/(g2 + gp2))*yt2)/phi2
 
codAWI2WWZ = ((-591*g2^2)/2 - 36*g2*gp2 + (4961*gp2^2)/48 - 
      (217*gp2^3)/(16*g2) - (57*gp2^4)/(16*g2^2) - gp2^5/(16*g2^3) + 
      (84*g2^4)/(g2 + gp2)^2 - (501*g2^3)/(g2 + gp2) - 
      ((g2 - gp2)*(3*g2 - gp2)*(9*g2^4 - 12*g2^3*gp2 + 30*g2^2*gp2^2 + 
         4*g2*gp2^3 + gp2^4))/(16*g2*(g2 + gp2)^2*(3*g2 - gp2 - 8*k)) + 
      (g2^2*(3*g2 - gp2)*(33*g2^2 + 22*g2*gp2 + gp2^2))/
       (32*(g2 + gp2)*(g2 - 2*k)^2) + 
      (g2*(561*g2^4 + 692*g2^3*gp2 + 58*g2^2*gp2^2 - 180*g2*gp2^3 - 
         11*gp2^4))/(16*(g2 + gp2)^2*(g2 - 2*k)) - 
      (81*g2^2*k)/(16*(3*g2 + 2*gp2)) + ((-1397*g2)/16 + (107*gp2)/8 - 
        (25*gp2^2)/(4*g2) - gp2^3/(2*g2^2) - (84*g2^5)/(g2 + gp2)^4 - 
        (352*g2^4)/(g2 + gp2)^3 - (29*g2^3)/(g2 + gp2)^2 + 
        (494*g2^2)/(g2 + gp2))*k + (112 - (224*g2)/(g2 + gp2))*k^2 - 
      ((3*g2 - gp2)*(g2^2 + 2*g2*gp2 - gp2^2)*(9*g2^4 + 24*g2^3*gp2 - 
         12*g2^2*gp2^2 - 4*g2*gp2^3 - gp2^4))/
       (16*g2^3*(3*g2^2 + 2*g2*gp2 - gp2^2 - 8*g2*k)) - 
      ((3*g2 - gp2)*(22*g2^6 + 27*g2^5*gp2 + 6*g2^4*gp2^2 + g2^3*gp2^3 - 
         176*g2^5*k - 216*g2^4*gp2*k + 80*g2^3*gp2^2*k + 168*g2^2*gp2^3*k + 
         40*g2*gp2^4*k + 8*gp2^5*k))/(8*(g2 + gp2)^2*(g2^3 - 16*g2^2*k - 
         8*g2*gp2*k + 8*gp2^2*k + 64*g2*k^2 + 64*gp2*k^2)))/phi2
 
codAZI2WWZ = ((1551*g2^2)/8 - (431*g2*gp2)/4 + (139*gp2^2)/16 + 
      (13*gp2^3)/(4*g2) - gp2^4/(16*g2^2) - (96*g2^5)/(g2 + gp2)^3 - 
      (224*g2^4)/(g2 + gp2)^2 - (226*g2^3)/(g2 + gp2) + 
      ((3*g2 - gp2)*(g2 + gp2)*(33*g2^2 + 22*g2*gp2 + gp2^2))/
       (64*(g2 + gp2 - 2*k)^2) + (561*g2^4 + 860*g2^3*gp2 + 122*g2^2*gp2^2 + 
        20*g2*gp2^3 + 5*gp2^4)/(32*(g2 + gp2)*(g2 + gp2 - 2*k)) + 
      (81*g2^2*k)/(8*(3*g2 + 2*gp2)) - (g2^2*(351*g2 + 308*gp2)*k)/
       (2*(g2^2 + 2*g2*gp2 + 2*gp2^2)) + ((241*g2)/8 + (107*gp2)/4 + 
        (3*gp2^2)/g2 + (22*g2^4)/(g2 + gp2)^3 + (22*g2^3)/(g2 + gp2)^2 + 
        (68*g2^2)/(g2 + gp2))*k - 56*k^2 - 
      ((g2 - gp2)^2*(3*g2 - gp2)*(9*g2^4 + 24*g2^3*gp2 - 12*g2^2*gp2^2 - 
         4*g2*gp2^3 - gp2^4))/(16*g2^2*(g2 + gp2)*(3*g2^2 + 2*g2*gp2 - 
         gp2^2 - 8*g2*k)) - ((3*g2 - gp2)*(22*g2^6 + 43*g2^5*gp2 + 
         28*g2^4*gp2^2 + 6*g2^3*gp2^3 + g2^2*gp2^4 - 176*g2^5*k - 
         344*g2^4*gp2*k - 96*g2^3*gp2^2*k + 128*g2^2*gp2^3*k + 
         32*g2*gp2^4*k + 8*gp2^5*k))/(8*g2^2*(g2^3 + g2^2*gp2 - 16*g2^2*k - 
         8*g2*gp2*k + 8*gp2^2*k + 64*g2*k^2)))/phi2
 
codAhAhAh = (-2*g2 - gp2/2 + g2^3/(12*(g2 + gp2)^2) + 
      (2*g2^2)/(3*(g2 + gp2)) + (3*g2^2)/(4*(g2 - 8*k)) + 
      (3*(g2 + gp2)^2)/(8*(g2 + gp2 - 8*k)) + 
      (g2^2/96 - g2^3/(96*(g2 + gp2)))/k + (-181/4 + (2*g2^2)/(g2 + gp2)^2 + 
        (2*g2)/(g2 + gp2))*k)/phi2^2
 
codAhAhAt = (-54*k + 33*yt2 + (117*yt2^2)/(4*k) - (27*yt2^2)/(4*k - 3*yt2) + 
      (99*yt2^2)/(4*(k - yt2)) + (3*yt2^2)/(2*k - yt2))/phi2^2
 
codAhAtAt = ((-1367*g2)/36 - (847*gp2)/36 + (128*g2^2)/(9*(g2 + gp2)) + 
      (9*g2^2)/(2*(g2 - 8*k)) + (6*(g2 + gp2)^2)/(g2 + gp2 - 8*k) + 
      (9*g2^2 + 66*g2*gp2 - 7*gp2^2)/(24*(g2 + gp2 - 2*k)) - (3*g2^2)/(8*k) + 
      (79/3 + (448*g2^2)/(3*(g2 + gp2)^2) - (560*g2)/(3*(g2 + gp2)))*k - 
      (3*g2 - 5*gp2)^2/(4*(g2 + gp2 - 8*yt2)) + ((3*g2 - 5*gp2)^2*(g2 + gp2))/
       (8*(g2 + gp2 - 2*k)*(g2 + gp2 - 8*yt2)) - (7*(3*g2 - 5*gp2)^2*k)/
       (3*(g2 + gp2)*(g2 + gp2 - 8*yt2)) + (576*k^2)/yt2 - (915*yt2)/2 - 
      (6*g2^3*yt2)/(g2 - 8*k)^3 + (15*g2^2*yt2)/(g2 - 8*k)^2 - 
      (6*g2*yt2)/(g2 - 8*k) + (((-92*g2)/3 - (68*gp2)/3 + 
         (56*g2^2)/(3*(g2 + gp2)))*yt2)/k + (873*yt2^2)/(4*k) + 
      (9*yt2^2)/(-2*k + yt2) + (72*g32*yt2)/(-k + yt2) - 
      (27*yt2^2)/(-4*k + 3*yt2) + (yt2*(9*g2^2 + 90*g2*gp2 + 17*gp2^2 - 
         27*g2*yt2 - 27*gp2*yt2))/(4*(g2 + gp2)*(-k + yt2)) + 
      (2*(12*g2^2*gp2 + 8*g2*gp2^2 - 4*gp2^3 - 27*g2^2*yt2 - 6*g2*gp2*yt2 - 
         43*gp2^2*yt2))/(3*(g2 + gp2)*(g2 + gp2 + 8*k - 8*yt2)) + 
      g32*(-112 - (184*yt2)/k) + (3*g2^3*(g2 - 4*k))/
       (8*k*(g2^2 - 8*g2*k + 16*k*yt2)))/phi2^2
 
codAtAtAt = ((9989*g2)/324 - (631*gp2)/36 - (32768*g2^4)/(81*(g2 + gp2)^3) + 
      (8192*g2^3)/(9*(g2 + gp2)^2) - (14992*g2^2)/(27*(g2 + gp2)) + 
      (458/3 + (30*g2^2)/(g2 + gp2)^2 - (140*g2)/(3*(g2 + gp2)))*k + 
      g32*(-1136/3 + (16*g2^2 - (32*g2*gp2)/9 + (272*gp2^2)/27)/yt2^2 + 
        ((-24656*g2)/27 + (2672*gp2)/27 + (25088*g2^2)/(27*(g2 + gp2)))/yt2 - 
        (256*k)/yt2) + (64*g32*(3*g2 - 5*gp2)^2)/
       ((g2 + gp2)*(g2 + gp2 - 8*yt2)) + 
      (8*(3*g2 - 5*gp2)^2*(2*g2^2 + 8*g2*gp2 + 3*gp2^2)*k)/
       (3*(g2 + gp2)^3*(g2 + gp2 - 8*yt2)) + 
      ((3*g2 - 5*gp2)^2*(-333*g2^2 + 3750*g2*gp2 - 1037*gp2^2 + 384*g2^2*nG + 
         640*gp2^2*nG))/(108*(g2 + gp2)^2*(g2 + gp2 - 8*yt2)) + 
      (36*g2^2*k)/(g2 - 2*yt2)^2 + (48*g2*k)/(g2 - 2*yt2) + 
      ((-3*g2^4)/8 + (g2^3*gp2)/2 - (35*g2^2*gp2^2)/12 + (11*g2*gp2^3)/6 - 
        (107*gp2^4)/72)/yt2^3 + ((8831*g2^3)/324 - (7211*g2^2*gp2)/324 + 
        (5261*g2*gp2^2)/324 + (637*gp2^3)/108 - (1904*g2^4)/(81*(g2 + gp2)))/
       yt2^2 + (((-668*g2)/9 + (100*gp2)/9 - (128*g2^4)/(g2 + gp2)^3 + 
         (2240*g2^3)/(9*(g2 + gp2)^2) - (164*g2^2)/(3*(g2 + gp2)))*k)/yt2 - 
      (288*k^2)/yt2 + (64*g32^2*(-81 + 4*nG))/(3*yt2) + 
      ((5*gp2^2*(-47 + 136*nG))/27 - (4*g2*gp2*(-3009 + 800*nG))/81 + 
        (g2^2*(-43671 + 10888*nG))/81 - (16*(-1645*g2^3 + 384*g2^3*nG))/
         (27*(g2 + gp2)) + (256*(-135*g2^4 + 32*g2^4*nG))/(81*(g2 + gp2)^2))/
       yt2 + 219*yt2 - (81*yt2^2)/k + (48*yt2^3)/g2^2 - 
      (6*yt2^2)/(-2*k + yt2) - (72*g32*yt2)/(-k + yt2) + 
      (27*yt2^2)/(-4*k + 3*yt2) - (4*g2*(12*g2^3 + 14*g2^2*gp2 - 
         27*g2*gp2^2 - 21*gp2^3)*k)/((g2 + gp2)^2*(g2*gp2 - 2*g2*yt2 - 
         2*gp2*yt2)) - (yt2*(9*g2^2 + 90*g2*gp2 + 17*gp2^2 + 36*g2*yt2 + 
         36*gp2*yt2))/(4*(g2 + gp2)*(-k + yt2)) - 
      (2*(12*g2^2*gp2 + 8*g2*gp2^2 - 4*gp2^3 - 27*g2^2*yt2 - 6*g2*gp2*yt2 - 
         43*gp2^2*yt2))/(3*(g2 + gp2)*(g2 + gp2 + 8*k - 8*yt2)) + 
      (3*g2*(g2 - 8*k)*(g2 - 4*k))/(g2^2 - 8*g2*k + 16*k*yt2) - 
      ((g2 + gp2 - 4*yt2)*(9*g2^3 - 69*g2^2*gp2 - 37*g2*gp2^2 + 41*gp2^3 + 
         36*g2^2*yt2 + 264*g2*gp2*yt2 - 28*gp2^2*yt2))/
       (12*yt2*(g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 8*gp2*yt2 + 16*k*yt2)))/
     phi2^2
 
codAhAhAW = ((363*g2)/16 - gp2/4 - g2^3/(4*(g2 + gp2)^2) - 
      (3*g2^2)/(2*(g2 + gp2)) + (135*g2^2)/(4*(3*g2 - 8*k)) + 
      (g2*(g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/(4*(g2 + gp2)^2*
        (2*g2 + gp2 - 8*k)) - (15*g2^2)/(8*(g2 - 4*k)) - 
      (37*g2^3)/(16*(g2 - 2*k)^2) - (69*g2^2)/(2*(g2 - 2*k)) - 
      (23*g2^2)/(8*k) + (114 - (20*g2)/gp2 - (4*g2^2)/(g2 + gp2)^2 + 
        (4*g2)/(g2 + gp2))*k - (272*k^2)/g2 + (640*k^3)/g2^2 + 
      (25*g2^2)/(16*(g2 + 16*k)) + (g2^2*(-27 + 16*nG))/(4*(g2 - 8*k)))/phi2^2
 
codAhAtAW = (19*g2 - (6*g2^2)/(g2 - 8*k) + (3*g2^3)/(2*(g2 - 2*k)^2) + 
      (15*g2^2)/(g2 - 2*k) + 16*k + 63*yt2 - (12*g2^2*yt2)/(g2 - 8*k)^2 + 
      (36*g2*yt2)/(g2 - 8*k) - (3*g2^2*yt2)/(2*(g2 - 2*k)^2) - 
      (51*g2*yt2)/(g2 - 2*k) - (27*g2*yt2)/(2*k) + (96*k*yt2)/g2 - 
      (9*yt2*(g2 + yt2))/(2*(-k + yt2)))/phi2^2
 
codAtAtAW = ((-142*g2)/9 - (79*gp2)/2 + (2048*g2^4)/(3*(g2 + gp2)^3) - 
      (7936*g2^3)/(9*(g2 + gp2)^2) + (2528*g2^2)/(9*(g2 + gp2)) - 
      (9*g2^2)/(2*(g2 - 8*k)) - (9*g2^3)/(4*(g2 - 2*k)^2) - 
      (51*g2^2)/(2*(g2 - 2*k)) + (-18568/45 - (296*g2)/gp2 - 
        (896*g2^4)/(3*(g2 + gp2)^4) + (2656*g2^3)/(9*(g2 + gp2)^3) - 
        (12548*g2^2)/(45*(g2 + gp2)^2) + (19576*g2)/(45*(g2 + gp2)))*k + 
      g32*(-480 - (128*g2)/yt2) + ((3*g2 - 5*gp2)^2*(9*g2^2 - 38*g2*gp2 + 
         gp2^2))/(6*(g2 + gp2)^2*(g2 + gp2 - 8*yt2)) + 
      (2*(3*g2 - 5*gp2)^2*(8*g2^2 + 8*g2*gp2 + gp2^2)*k)/
       ((g2 + gp2)^3*(g2 + gp2 - 8*yt2)) - (36*g2^2*k)/(g2 - 2*yt2)^2 - 
      (54*g2^2)/(g2 - 2*yt2) + (60*g2*k)/(g2 - 2*yt2) + 
      (((-156*g2)/5 - (128*g2^4)/(3*(g2 + gp2)^3) + 
         (92*g2^3)/(15*(g2 + gp2)^2) + (1376*g2^2)/(15*(g2 + gp2)))*k)/yt2 + 
      ((121*g2*gp2)/9 + (3*gp2^2)/2 + (256*g2^4)/(3*(g2 + gp2)^2) - 
        (800*g2^3)/(9*(g2 + gp2)) - (g2^2*(-2035 + 864*nG))/18)/yt2 - 
      153*yt2 + (6*g2^3*yt2)/(g2 - 8*k)^3 - (21*g2^2*yt2)/(g2 - 8*k)^2 + 
      (21*g2*yt2)/(g2 - 8*k) + (9*g2^2*yt2)/(2*(g2 - 2*k)^2) + 
      (99*g2*yt2)/(2*(g2 - 2*k)) + (81*g2*yt2)/(4*k) + 
      (48/g2 + (480*g2^2)/gp2^3 + (336*g2)/gp2^2 - 120/gp2 - 
        (12*g2)/(g2 + gp2)^2 + 120/(g2 + gp2))*k*yt2 + (72*yt2^2)/g2 + 
      (144*yt2^3)/g2^2 + (9*yt2*(g2 + yt2))/(2*(-k + yt2)) + 
      (16*g2*(3*g2 + gp2)*k)/(gp2*(gp2 + 2*yt2)) - 
      (4*g2*(g2 - gp2)*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 21*gp2^3)*k)/
       (gp2*(g2 + gp2)^2*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2)) - 
      (6*g2*(g2 - 4*k)^2)/(g2^2 - 8*g2*k + 16*k*yt2))/phi2^2
 
codAhAWAW = (-g2^3/(2*gp2^2) + g2^2/(4*gp2) - (97*gp2)/12 - 
      (3*gp2^2)/(4*g2) + (5*g2^3)/(4*(g2 + gp2)^2) + 
      (1795*g2^2)/(24*(g2 + gp2)) + (3*g2^4*(g2 + 10*gp2))/
       (2*(g2 + gp2)*(g2 - 8*k)^3) - (g2^2*(6*g2^2 + 181*g2*gp2 + 4*gp2^2))/
       (4*(g2 + gp2)*(g2 - 8*k)^2) - (g2*(87*g2^2 + 7*g2*gp2 - 24*gp2^2))/
       (8*(g2 + gp2)*(g2 - 8*k)) - (135*g2^2)/(4*(3*g2 - 8*k)) + 
      ((3*g2 - gp2)*(9*g2^4 - 12*g2^3*gp2 + 30*g2^2*gp2^2 + 4*g2*gp2^3 + 
         gp2^4))/(2*g2*(g2 + gp2)^2*(3*g2 - gp2 - 8*k)) + 
      (g2*(g2 + gp2)^3)/(2*(g2 + gp2 - 8*k)^3) - 
      (g2*(g2 + gp2)*(3*g2 + 4*gp2))/(4*(g2 + gp2 - 8*k)^2) - 
      (33*g2^3 + 54*g2^2*gp2 + 8*g2*gp2^2 - 4*gp2^3)/
       (8*g2*(g2 + gp2 - 8*k)) + (g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + gp2^3)/
       (4*(g2 + gp2)*(2*g2 + gp2 - 8*k)) + (49*g2^2)/(8*(g2 - 4*k)) + 
      (33*g2^2 + 22*g2*gp2 + gp2^2)/(4*(g2 + gp2 - 2*k)) + 
      (1021/3 - (84*g2)/gp2 - (12*gp2)/g2 - (159*g2^2)/(g2 + gp2)^2 - 
        (246*g2)/(g2 + gp2))*k + (-3480/g2 + (8*g2)/(g2 + gp2)^2 + 
        544/(g2 + gp2))*k^2 + (7040*k^3)/g2^2 - (10240*k^4)/g2^3 + 
      ((g2 - gp2)*(g2 + gp2)^2*(2*g2 + gp2)*(g2^2 + gp2^2))/
       (4*g2*gp2^2*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) + 
      (4*(g2 - 4*k)*(g2 - 2*k)*(g2^2 + 8*g2*k - 64*k^2)*
        (g2^2 - 8*g2*k - 32*k^2))/(g2*(g2 - 8*k)^2*(g2^2 + g2*gp2 - 8*g2*k - 
         8*gp2*k + 64*k^2)) - ((g2 + 8*k)^2*(g2^2 - 32*g2*k + 64*k^2))/
       (2*(g2 - 8*k)*(g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) - 
      (g2*(4393 + 96*nG))/24 - (g2^2*(15*g2^2 - 79*g2*gp2 + 2*gp2^2 + 
         8*g2^2*nG + 8*g2*gp2*nG))/(16*(g2 + gp2)*(g2 - 2*k)^2) - 
      (g2*(-41*g2^3 - 391*g2^2*gp2 - 240*g2*gp2^2 + 11*gp2^3 + 16*g2^3*nG + 
         32*g2^2*gp2*nG + 16*g2*gp2^2*nG))/(4*(g2 + gp2)^2*(g2 - 2*k)) + 
      (-(g2*gp2) - (23*g2^3)/(g2 + gp2) + (g2^2*(393 + 32*nG))/16)/k)/phi2^2
 
codAtAWAW = ((40*gp2)/3 + (2*gp2^2)/(3*g2) + (2048*g2^4)/(3*(g2 + gp2)^3) - 
      (6016*g2^3)/(9*(g2 + gp2)^2) - (8584*g2^2)/(9*(g2 + gp2)) - 
      (15*g2^3)/(4*(g2 - 2*k)^2) - (69*g2^2)/(2*(g2 - 2*k)) + 
      (68 + (16*g2)/(g2 + gp2))*k - (4*g2*(-1727 + 216*nG))/9 + 
      (54*g2^2)/(g2 - 2*yt2) - (3*g2^3)/yt2^2 + 
      (((-196*g2)/3 - (64*g2^4)/(3*(g2 + gp2)^3) + 
         (76*g2^3)/(3*(g2 + gp2)^2) + (112*g2^2)/(3*(g2 + gp2)))*k)/yt2 + 
      ((283*g2*gp2)/9 + (5*gp2^2)/2 + (64*g2^4)/(3*(g2 + gp2)^2) + 
        (400*g2^3)/(9*(g2 + gp2)) + (g2^2*(-869 + 864*nG))/18)/yt2 + 
      (-216 - (56*gp2)/(3*g2) - (18*g2^2)/(g2 + gp2)^2 - (116*g2)/(g2 + gp2))*
       yt2 + (6*g2^2*yt2)/(g2 - 2*k)^2 + (183*g2*yt2)/(2*(g2 - 2*k)) + 
      (81*g2*yt2)/(4*k) - (168*k*yt2)/g2 + (156*yt2^2)/g2)/phi2^2
 
codAWAWAW = (g2^5/(2*gp2^4) + g2^4/(4*gp2^3) + (29*gp2^3)/(2*g2^2) + 
      gp2^4/(4*g2^3) - (512*g2^4)/(g2 + gp2)^3 - (g2^4*(g2 + 10*gp2))/
       (2*(g2 + gp2)*(g2 - 8*k)^3) + (g2^3*(4*g2 + 67*gp2))/
       (4*(g2 + gp2)*(g2 - 8*k)^2) + (g2^2*(29*g2 - 73*gp2))/
       (8*(g2 + gp2)*(g2 - 8*k)) + (135*g2^2)/(4*(3*g2 - 8*k)) - 
      ((3*g2 - gp2)*(9*g2^4 - 12*g2^3*gp2 + 30*g2^2*gp2^2 + 4*g2*gp2^3 + 
         gp2^4))/(2*g2*(g2 + gp2)^2*(3*g2 - gp2 - 8*k)) - 
      (25*g2^2)/(6*(g2 - 4*k)) - (81*g2^2)/(16*k) + (3*g2*k)/(g2 - gp2) - 
      (81*g2*k)/(2*(3*g2 + 2*gp2)) - (2*g2*(53*g2 - 96*gp2)*k)/
       (3*(g2^2 + 2*g2*gp2 + 2*gp2^2)) + (984/g2 - (56*g2)/(3*(g2 + gp2)^2) + 
        80/(g2 + gp2))*k^2 - (3200*k^3)/g2^2 + (5120*k^4)/g2^3 + 
      (25*g2^2)/(32*(g2 + 16*k)) + ((g2 - gp2)*(3*g2 - gp2)*
        (9*g2^4 + 24*g2^3*gp2 - 12*g2^2*gp2^2 - 4*g2*gp2^3 - gp2^4))/
       (4*g2^3*(3*g2^2 + 2*g2*gp2 - gp2^2 - 8*g2*k)) - 
      ((g2 - gp2)*(g2 + gp2)^3*(2*g2 + gp2)*(g2^2 + gp2^2))/
       (4*gp2^4*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) - 
      ((g2 - 4*k)*(g2^2 + 8*g2*k - 64*k^2)*(g2^2 - 8*g2*k - 32*k^2))/
       ((g2 - 8*k)^2*(g2^2 + g2*gp2 - 8*g2*k - 8*gp2*k + 64*k^2)) - 
      ((g2 + 8*k)*(g2^2 - 32*g2*k + 64*k^2))/
       (6*(g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) + (gp2^2*(1159 + 144*nG))/
       (18*g2) + (gp2*(-32135 + 6976*nG))/108 + 
      (-104887*g2^2 + 22208*g2^2*nG)/(54*(g2 + gp2)) + 
      (3019*g2^3 - 512*g2^3*nG)/(9*(g2 + gp2)^2) + 
      (g2^2*(-4*g2^2 - 51*g2*gp2 + gp2^2 + 8*g2^2*nG + 8*g2*gp2*nG))/
       (8*(g2 + gp2)*(g2 - 2*k)^2) + 
      (g2*(-99*g2^3 - 800*g2^2*gp2 - 475*g2*gp2^2 + 22*gp2^3 + 48*g2^3*nG + 
         96*g2^2*gp2*nG + 48*g2*gp2^2*nG))/(8*(g2 + gp2)^2*(g2 - 2*k)) + 
      (g2*(764929 - 408704*nG + 36864*nG^2))/864 + 
      k*((-48*g2^3)/gp2^3 - (384*g2^2)/gp2^2 + (107*g2)/gp2 - 
        (98*gp2)/(3*g2) + (2*gp2^2)/g2^2 + (1007*g2^4)/(3*(g2 + gp2)^4) + 
        (76063 - 5600*nG)/45 + (4*(-26659*g2 + 560*g2*nG))/(45*(g2 + gp2)) + 
        (4373*g2^2 + 1760*g2^2*nG)/(45*(g2 + gp2)^2) - 
        (2*(-3121*g2^3 + 128*g2^3*nG))/(9*(g2 + gp2)^3)) - g2^3/yt2^2 + 
      (12*g2^2)/yt2 + (-20/3 - (4*gp2)/(3*g2) + (32*g2)/(3*(g2 + gp2)))*yt2 + 
      (32/(3*g2) - 32/(3*(g2 + gp2)))*k*yt2 + 
      (-64/(3*g2) + 64/(3*(g2 + gp2)))*yt2^2)/phi2^2
 
codAhAhAZ = ((471*g2)/32 + (423*gp2)/32 - (7*g2^3)/(4*(g2 + gp2)^2) - 
      (5*g2^2)/(2*(g2 + gp2)) + (g2*(g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/
       (4*(g2 + gp2)^2*(2*g2 + gp2 - 8*k)) + (135*(g2 + gp2)^2)/
       (8*(3*g2 + 3*gp2 - 8*k)) - (g2 + gp2)^2/(g2 + gp2 - 4*k) - 
      (37*(g2 + gp2)^3)/(32*(g2 + gp2 - 2*k)^2) - (69*(g2 + gp2)^2)/
       (4*(g2 + gp2 - 2*k)) + ((-23*g2^2)/16 - (23*g2*gp2)/8 - (23*gp2^2)/16)/
       k + (58 + (20*g2)/gp2 - (25*g2^2)/(g2 + gp2)^2 + (7*g2)/(g2 + gp2))*
       k - (136*k^2)/(g2 + gp2) + (320*k^3)/(g2 + gp2)^2 + 
      (25*(g2 + gp2)^2)/(32*(g2 + gp2 + 16*k)) + 
      (-63*g2^2 - 78*g2*gp2 - 79*gp2^2 + 48*g2^2*nG + 80*gp2^2*nG)/
       (24*(g2 + gp2 - 8*k)))/phi2^2
 
codAhAtAZ = ((-1253*g2)/72 + (1067*gp2)/72 + (232*g2^2)/(9*(g2 + gp2)) - 
      (9*g2^2 - 6*g2*gp2 + 17*gp2^2)/(3*(g2 + gp2 - 8*k)) + 
      ((g2 + gp2)*(9*g2^2 - 6*g2*gp2 + 17*gp2^2))/(12*(g2 + gp2 - 2*k)^2) + 
      (207*g2^2 - 210*g2*gp2 + 415*gp2^2)/(24*(g2 + gp2 - 2*k)) + 
      (-76/3 - (256*g2^2)/(3*(g2 + gp2)^2) + (320*g2)/(3*(g2 + gp2)))*k + 
      (3*g2 - 5*gp2)^2/(8*(g2 + gp2 - 8*yt2)) - ((3*g2 - 5*gp2)^2*(g2 + gp2))/
       (8*(g2 + gp2 - 2*k)*(g2 + gp2 - 8*yt2)) + (4*(3*g2 - 5*gp2)^2*k)/
       (3*(g2 + gp2)*(g2 + gp2 - 8*yt2)) + 27*yt2 - (9*(g2 + gp2)*yt2)/
       (g2 + gp2 - 2*k) + (((-27*g2)/4 - (27*gp2)/4)*yt2)/k - 
      (yt2*(9*g2^2 - 6*g2*gp2 + 17*gp2^2 + 18*g2*yt2 + 18*gp2*yt2))/
       (4*(g2 + gp2)*(-k + yt2)))/phi2^2
 
codAtAtAZ = ((-4685*g2)/36 + (13433*gp2)/108 + (11264*g2^4)/
       (27*(g2 + gp2)^3) - (21248*g2^3)/(27*(g2 + gp2)^2) + 
      (1856*g2^2)/(3*(g2 + gp2)) - (6*(g2 + gp2)^2)/(g2 + gp2 - 8*k) - 
      (9*(g2 + gp2)^3)/(8*(g2 + gp2 - 2*k)^2) - 
      (27*g2^2 + 30*g2*gp2 + 35*gp2^2)/(2*(g2 + gp2 - 2*k)) + 
      (-773/3 + (296*g2)/gp2 + (32*g2^3)/(g2 + gp2)^3 - 
        (2684*g2^2)/(3*(g2 + gp2)^2) + (2560*g2)/(3*(g2 + gp2)))*k - 
      (64*g32*(3*g2 - 5*gp2)^2)/((g2 + gp2)*(g2 + gp2 - 8*yt2)) + 
      ((3*g2 - 5*gp2)^2*(87*g2^2 - 1554*g2*gp2 + 407*gp2^2))/
       (36*(g2 + gp2)^2*(g2 + gp2 - 8*yt2)) - ((g2 + gp2)*(-3*g2 + 5*gp2)^2)/
       (4*(g2 + gp2 - 2*k)*(g2 + gp2 - 8*yt2)) - (11*(3*g2 - 5*gp2)^2*k)/
       (3*(g2 + gp2)*(g2 + gp2 - 8*yt2)) + 
      ((3*g2^4)/8 - (g2^3*gp2)/2 + (35*g2^2*gp2^2)/12 - (11*g2*gp2^3)/6 + 
        (107*gp2^4)/72)/yt2^3 + ((-5363*g2^3)/108 + (4607*g2^2*gp2)/108 - 
        (2825*g2*gp2^2)/108 + (5*gp2^3)/108 + (1280*g2^4)/(27*(g2 + gp2)))/
       yt2^2 + ((8978*g2^2)/27 - (1348*g2*gp2)/27 - (866*gp2^2)/9 + 
        (7936*g2^4)/(27*(g2 + gp2)^2) - (6016*g2^3)/(9*(g2 + gp2)))/yt2 + 
      ((26*g2 - 22*gp2 - (32*g2^2)/(g2 + gp2))*k)/yt2 + 
      ((65536*g2^4)/(27*(g2 + gp2)^4) - (16384*g2^3)/(3*(g2 + gp2)^3) + 
        (38720*g2^2)/(9*(g2 + gp2)^2) - (36832*g2)/(27*(g2 + gp2)))*yt2 + 
      (9*(g2 + gp2)^2*yt2)/(4*(g2 + gp2 - 2*k)^2) + 
      ((225*g2^2 + 66*g2*gp2 + 353*gp2^2)*yt2)/(12*(g2 + gp2)*
        (g2 + gp2 - 2*k)) + (((81*g2)/8 + (81*gp2)/8)*yt2)/k + 
      ((-480*g2^2)/gp2^3 + (144*g2)/gp2^2 - 24/gp2 + (12*g2^2)/(g2 + gp2)^3 - 
        (144*g2)/(g2 + gp2)^2 - 144/(g2 + gp2))*k*yt2 - 
      (16*g2*(3*g2 + gp2)*k)/(gp2*(gp2 + 2*yt2)) + 
      (4*g2^3*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 21*gp2^3)*k)/
       (gp2*(g2 + gp2)^3*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2)) + 
      (yt2*(9*g2^2 - 6*g2*gp2 + 17*gp2^2 + 18*g2*yt2 + 18*gp2*yt2))/
       (4*(g2 + gp2)*(-k + yt2)) + (2*(12*g2^2*gp2 + 8*g2*gp2^2 - 4*gp2^3 - 
         27*g2^2*yt2 - 6*g2*gp2*yt2 - 43*gp2^2*yt2))/
       (3*(g2 + gp2)*(g2 + gp2 + 8*k - 8*yt2)) + 
      g32*(-544/3 - (1024*g2^2)/(3*(g2 + gp2)^2) + (1280*g2)/(3*(g2 + gp2)) + 
        ((736*g2)/3 - (544*gp2)/3 - (1024*g2^2)/(3*(g2 + gp2)))/yt2 + 
        (192*yt2)/(g2 + gp2)) + ((g2 + gp2 - 4*yt2)*(g2 + gp2 + 4*yt2)*
        (9*g2^3 - 69*g2^2*gp2 - 37*g2*gp2^2 + 41*gp2^3 + 36*g2^2*yt2 + 
         264*g2*gp2*yt2 - 28*gp2^2*yt2))/(12*(g2 + gp2)*yt2*
        (g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 8*gp2*yt2 + 16*k*yt2)))/phi2^2
 
codAhAWAZ = ((17*g2)/3 - gp2/6 + (3*g2^3)/(g2 + gp2)^2 + 
      (136*g2^2)/(3*(g2 + gp2)) + (g2^2*(g2^2 + 9*g2*gp2 + gp2^2))/
       ((g2 + gp2)*(g2 - 8*k)^2) + (g2*(35*g2^2 - 50*g2*gp2 - 6*gp2^2))/
       (2*(g2 + gp2)*(g2 - 8*k)) + (g2*(g2 + gp2)^2)/(g2 + gp2 - 8*k)^2 + 
      (15*g2^2 - 8*g2*gp2 + 2*gp2^2)/(2*(g2 + gp2 - 8*k)) - 
      (g2^2*(2*g2 - gp2)*(9*g2 + gp2))/(8*(g2 + gp2)*(g2 - 2*k)^2) + 
      (g2*(9*g2^4 - 303*g2^3*gp2 - 73*g2^2*gp2^2 + 255*g2*gp2^3 + 40*gp2^4))/
       (8*gp2*(g2 + gp2)^2*(g2 - 2*k)) - 
      ((g2 + gp2)*(9*g2^2 - 2*g2*gp2 + gp2^2))/(4*(g2 + gp2 - 2*k)^2) - 
      (9*g2^3 + 480*g2^2*gp2 + 191*g2*gp2^2 + 56*gp2^3)/
       (8*gp2*(g2 + gp2 - 2*k)) + ((27*g2^2)/16 + (27*g2*gp2)/16)/k + 
      (-62 + (80*g2^2)/gp2^2 + (48*g2)/gp2 - (8*gp2)/g2 + 
        (302*g2^2)/(3*(g2 + gp2)^2) + (380*g2)/(3*(g2 + gp2)))*k + 
      (48/g2 - (640*g2)/gp2^2 + 256/gp2 + (48*g2^2)/(g2 + gp2)^3 + 
        (144*g2)/(g2 + gp2)^2 - 176/(g2 + gp2))*k^2)/phi2^2
 
codAtAWAZ = ((19*g2)/18 + (229*gp2)/6 + (2048*g2^4)/(3*(g2 + gp2)^3) - 
      (7936*g2^3)/(9*(g2 + gp2)^2) + (176*g2^2)/(9*(g2 + gp2)) + 
      (-74/3 + (896*g2^4)/(3*(g2 + gp2)^4) + (672*g2^3)/(g2 + gp2)^3 - 
        (1086*g2^2)/(g2 + gp2)^2 + (124*g2)/(g2 + gp2))*k - 
      ((3*g2 - 5*gp2)^2*(9*g2^2 - 38*g2*gp2 + gp2^2))/
       (6*(g2 + gp2)^2*(g2 + gp2 - 8*yt2)) - 
      (2*(3*g2 - 5*gp2)^2*(8*g2^2 + 8*g2*gp2 + gp2^2)*k)/
       ((g2 + gp2)^3*(g2 + gp2 - 8*yt2)) + (2*g2*(3*g2 + gp2)^2)/
       ((g2 + gp2)*(g2 - 2*yt2)) + (-26*g2^2 + 22*g2*gp2 + 
        (32*g2^3)/(g2 + gp2))/yt2 + (150 + (12*gp2)/g2 - 
        (36*g2^2)/(g2 + gp2)^2 - (168*g2)/(g2 + gp2))*yt2 + 
      (-72/g2 + (960*g2)/gp2^2 - 480/gp2 - (24*g2)/(g2 + gp2)^2 + 
        240/(g2 + gp2))*k*yt2)/phi2^2
 
codAWAWAZ = ((-3*g2^5)/(2*gp2^4) - g2^4/(4*gp2^3) + g2^3/(4*gp2^2) - 
      (335*gp2^2)/(4*g2) - (15*gp2^3)/g2^2 - gp2^4/(4*g2^3) + 
      (1536*g2^5)/(g2 + gp2)^4 - (256*g2^4)/(g2 + gp2)^3 - 
      (g2^2*(10*g2 + gp2))/((g2 + gp2)*(g2 - 8*k)) + 
      ((3*g2 - gp2)*(9*g2^4 - 12*g2^3*gp2 + 30*g2^2*gp2^2 + 4*g2*gp2^3 + 
         gp2^4))/(2*g2*(g2 + gp2)^2*(3*g2 - gp2 - 8*k)) - 
      (g2*(g2 + gp2)^3)/(2*(g2 + gp2 - 8*k)^3) + 
      (g2*(g2 + gp2)*(5*g2 + 6*gp2))/(4*(g2 + gp2 - 8*k)^2) + 
      (27*g2^3 + 46*g2^2*gp2 + 8*g2*gp2^2 - 4*gp2^3)/
       (8*g2*(g2 + gp2 - 8*k)) - ((2*g2 + gp2)*(g2^3 + 2*g2^2*gp2 + 
         3*g2*gp2^2 + gp2^3))/(4*(g2 + gp2)^2*(2*g2 + gp2 - 8*k)) + 
      (g2^2*(2*g2 - gp2)*(9*g2 + gp2))/(8*(g2 + gp2)*(g2 - 2*k)^2) + 
      (g2*(315*g2^3 + 79*g2^2*gp2 - 243*g2*gp2^2 - 31*gp2^3))/
       (8*(g2 + gp2)^2*(g2 - 2*k)) - 
      (3*(g2 + gp2)^2*(3*g2^2 + 4*g2*gp2 + 4*gp2^2))/
       (16*g2*(g2 + gp2 - 2*k)^2) - (207*g2^4 + 310*g2^3*gp2 + 
        651*g2^2*gp2^2 + 304*g2*gp2^3 + 140*gp2^4)/(16*g2*(g2 + gp2)*
        (g2 + gp2 - 2*k)) + ((-81*g2^2)/32 - (81*g2*gp2)/32 - 
        g2^3/(8*(g2 + gp2)))/k - (9*g2*k)/(2*(g2 - gp2)) - 
      (18*g2*k)/(g2 + 2*gp2) + (243*g2*k)/(2*(3*g2 + 2*gp2)) - 
      (2*g2*(351*g2 + 308*gp2)*k)/(g2^2 + 2*g2*gp2 + 2*gp2^2) + 
      (-208/g2 + (640*g2)/gp2^2 - 320/gp2 + (64*g2^2)/(g2 + gp2)^3 - 
        (1840*g2)/(g2 + gp2)^2 + 1920/(g2 + gp2))*k^2 - 
      ((g2 - gp2)*(3*g2 - gp2)*(3*g2 + gp2)*(9*g2^4 + 24*g2^3*gp2 - 
         12*g2^2*gp2^2 - 4*g2*gp2^3 - gp2^4))/(4*g2^3*(g2 + gp2)*
        (3*g2^2 + 2*g2*gp2 - gp2^2 - 8*g2*k)) + 
      ((g2 - gp2)*(3*g2 - gp2)*(g2 + gp2)^3*(2*g2 + gp2)*(g2^2 + gp2^2))/
       (4*g2*gp2^4*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) + 
      ((g2 - 4*k)*(g2^2 + 8*g2*k - 64*k^2)*(g2^2 - 8*g2*k - 32*k^2))/
       (8*g2*k*(g2^2 + g2*gp2 - 8*g2*k - 8*gp2*k + 64*k^2)) - 
      (gp2*(-1465 + 64*nG))/6 + (g2*(8441 + 224*nG))/12 + 
      (-51521*g2^2 + 512*g2^2*nG)/(24*(g2 + gp2)) + 
      (-21013*g2^3 - 1536*g2^3*nG)/(12*(g2 + gp2)^2) + 
      k*((144*g2^3)/gp2^3 + (920*g2^2)/gp2^2 - (1225*g2)/gp2 - 
        (2*gp2^2)/g2^2 + g2^5/(g2 + gp2)^5 + (gp2*(-389 + 160*nG))/(3*g2) + 
        (-3851 + 320*nG)/6 + (13009*g2 + 640*g2*nG)/(6*(g2 + gp2)) + 
        (9409*g2^2 + 448*g2^2*nG)/(3*(g2 + gp2)^2) - 
        (2*(775*g2^3 + 16*g2^3*nG))/(g2 + gp2)^3 - (256*(4*g2^4 + g2^4*nG))/
         (3*(g2 + gp2)^4)) + (16/g2 - (32*g2)/(g2 + gp2)^2 + 16/(g2 + gp2))*k*
       yt2 - (16*(3*g2 + gp2)*k)/(gp2 + 2*yt2))/phi2^2
 
codAhAZAZ = (-g2^3/(2*gp2^2) - g2^2/(4*gp2) + (59*g2^3)/(8*(g2 + gp2)^2) - 
      (g2^4*(3*g2 + gp2))/(2*(g2 + gp2)*(g2 - 8*k)^3) + 
      (g2^3*(13*g2 + 5*gp2))/(4*(g2 + gp2)*(g2 - 8*k)^2) - 
      (g2^2*(29*g2^2 - 12*g2*gp2 + 4*gp2^2))/(8*(g2 + gp2)^2*(g2 - 8*k)) - 
      (3*(g2 + gp2)^2)/(2*(g2 + gp2 - 8*k)) + 
      (g2^2*(g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/
       (4*(g2 + gp2)^3*(2*g2 + gp2 - 8*k)) - (135*(g2 + gp2)^2)/
       (8*(3*g2 + 3*gp2 - 8*k)) + (3*(g2 + gp2)^2)/(g2 + gp2 - 4*k) + 
      (-1 + (4*g2)/gp2 - (15*g2^2)/(g2 + gp2)^2 + (8*g2)/(g2 + gp2))*k + 
      ((-24*g2^2)/(g2 + gp2)^3 - 1312/(g2 + gp2))*k^2 + 
      (3520*k^3)/(g2 + gp2)^2 - (5120*k^4)/(g2 + gp2)^3 + 
      (g2^3*(2*g2 + gp2)*(g2^2 + g2*gp2 - gp2^2)*(g2^2 + 2*g2*gp2 + 2*gp2^2))/
       (4*gp2^2*(g2 + gp2)^3*(g2^2 + 8*gp2*k)) - 
      (2*g2*k*(g2 + 8*k)^2*(g2^2 - 32*g2*k + 64*k^2))/
       ((g2 - 8*k)^3*(g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) + 
      (g2*(-163 + 20*nG))/6 - (gp2*(319 + 40*nG))/12 + 
      (-61*g2^2 - 64*g2^2*nG)/(12*(g2 + gp2)) - 
      ((g2 + gp2)*(-27*g2^2 - 30*g2*gp2 - 35*gp2^2 + 24*g2^2*nG + 
         40*gp2^2*nG))/(96*(g2 + gp2 - 2*k)^2) - 
      (-2139*g2^2 - 3798*g2*gp2 - 2131*gp2^2 + 192*g2^2*nG + 320*gp2^2*nG)/
       (96*(g2 + gp2 - 2*k)) + ((295*g2*gp2)/32 + (5*gp2^2*(145 + 64*nG))/
         192 + (g2^2*(263 + 64*nG))/64)/k)/phi2^2
 
codAtAZAZ = (-((g2 + gp2)*(45*g2^2 + 42*g2*gp2 + 61*gp2^2))/
       (24*(g2 + gp2 - 2*k)^2) - (117*g2^2 - 6*g2*gp2 + 197*gp2^2)/
       (6*(g2 + gp2 - 2*k)) + (509/3 - (192*g2^4)/(g2 + gp2)^4 + 
        (1136*g2^3)/(3*(g2 + gp2)^3) - (443*g2^2)/(3*(g2 + gp2)^2) - 
        (374*g2)/(3*(g2 + gp2)))*k - (5*gp2*(-221 + 516*nG))/27 + 
      (g2*(-3323 + 4180*nG))/27 - (4*(-795*g2^2 + 344*g2^2*nG))/
       (9*(g2 + gp2)) - (16*(535*g2^3 + 192*g2^3*nG))/(27*(g2 + gp2)^2) + 
      (1024*(3*g2^4 + 2*g2^4*nG))/(27*(g2 + gp2)^3) + 
      ((3*g2 - 5*gp2)^2*(g2 + gp2))/(4*(g2 + gp2 - 2*k)*(g2 + gp2 - 8*yt2)) - 
      ((3*g2 - 5*gp2)^2*(4*g2^2 + 20*g2*gp2 + 7*gp2^2)*k)/
       (3*(g2 + gp2)^3*(g2 + gp2 - 8*yt2)) - 
      ((3*g2 - 5*gp2)^2*(3*g2^2 - 162*g2*gp2 + 59*gp2^2 + 24*g2^2*nG + 
         40*gp2^2*nG))/(18*(g2 + gp2)^2*(g2 + gp2 - 8*yt2)) + 
      (g2^2*(3*g2 + gp2)^2)/((g2 + gp2)*(g2 - 2*yt2)^2) + 
      (4*g2*(3*g2 + gp2)^2)/(3*(g2 + gp2)*(g2 - 2*yt2)) + 
      ((-3*g2^4)/8 + (g2^3*gp2)/2 - (35*g2^2*gp2^2)/12 + (11*g2*gp2^3)/6 - 
        (107*gp2^4)/72)/yt2^3 + ((-457*g2^3)/108 + (781*g2^2*gp2)/108 - 
        (43*g2*gp2^2)/108 + (1279*gp2^3)/108 + (256*g2^4)/(27*(g2 + gp2)))/
       yt2^2 + ((-2129*g2^2)/18 + (781*g2*gp2)/27 - (499*gp2^2)/54 - 
        (2048*g2^4)/(27*(g2 + gp2)^2) + (5120*g2^3)/(27*(g2 + gp2)))/yt2 + 
      (((-10*g2)/3 - (2*gp2)/3 - (8*g2^2)/(3*(g2 + gp2)))*k)/yt2 + 
      (-185/3 + (178*g2^2)/(3*(g2 + gp2)^2) - (92*g2)/(3*(g2 + gp2)))*yt2 + 
      (9*(g2 + gp2)^2*yt2)/(4*(g2 + gp2 - 2*k)^2) + 
      ((279*g2^2 + 174*g2*gp2 + 407*gp2^2)*yt2)/(12*(g2 + gp2)*
        (g2 + gp2 - 2*k)) + (((81*g2)/8 + (81*gp2)/8)*yt2)/k + 
      (16*g2*(3*g2 + gp2)*k)/((g2 + gp2)*(gp2 + 2*yt2)) - 
      ((g2 + gp2 - 4*yt2)^2*(9*g2^3 - 69*g2^2*gp2 - 37*g2*gp2^2 + 41*gp2^3 + 
         36*g2^2*yt2 + 264*g2*gp2*yt2 - 28*gp2^2*yt2))/
       (12*(g2 + gp2)*yt2*(g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 8*gp2*yt2 + 
         16*k*yt2)))/phi2^2
 
codAWAZAZ = (-g2^5/(2*gp2^4) - (5*g2^4)/(4*gp2^3) - g2^3/(2*gp2^2) + 
      g2^2/(2*gp2) + (57*gp2^2)/(4*g2) + gp2^3/(4*g2^2) + 
      (g2^4*(3*g2 + gp2))/(2*(g2 + gp2)*(g2 - 8*k)^3) - 
      (g2^3*(15*g2 + 7*gp2))/(4*(g2 + gp2)*(g2 - 8*k)^2) + 
      (g2^2*(35*g2^2 + 4*g2*gp2 + 14*gp2^2))/(8*(g2 + gp2)^2*(g2 - 8*k)) - 
      (g2*(2*g2 + gp2)*(g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/
       (4*(g2 + gp2)^3*(2*g2 + gp2 - 8*k)) - 
      (3*g2^2*(3*g2^2 + 2*g2*gp2 + 3*gp2^2))/(16*(g2 + gp2)*(g2 - 2*k)^2) + 
      (g2*(57*g2^2 - 94*g2*gp2 - 99*gp2^2))/(16*(g2 + gp2)*(g2 - 2*k)) + 
      ((g2 + gp2)*(9*g2^2 - 2*g2*gp2 + gp2^2))/(4*(g2 + gp2 - 2*k)^2) + 
      (3*(163*g2^2 + 73*g2*gp2 + 14*gp2^2))/(8*(g2 + gp2 - 2*k)) + 
      ((-81*g2^2)/32 - (81*g2*gp2)/32)/k + (18*g2*k)/(g2 + 2*gp2) - 
      (81*g2*k)/(3*g2 + 2*gp2) - (4*g2*(101*g2 + 53*gp2)*k)/
       (g2^2 + 2*g2*gp2 + 2*gp2^2) + (64/gp2 - (112*g2^2)/(g2 + gp2)^3 - 
        (32*g2)/(g2 + gp2)^2 - 64/(g2 + gp2))*k^2 - 
      ((3*g2 - gp2)*(9*g2^4 + 24*g2^3*gp2 - 12*g2^2*gp2^2 - 4*g2*gp2^3 - 
         gp2^4))/(4*g2^2*(3*g2^2 + 2*g2*gp2 - gp2^2 - 8*g2*k)) + 
      (g2^4*(2*g2 + gp2)*(g2 + 2*gp2)*(g2^2 + g2*gp2 - gp2^2)*
        (g2^2 + 2*g2*gp2 + 2*gp2^2))/(4*gp2^4*(g2 + gp2)^3*
        (g2^2 + 8*gp2*k)) + (32*g2*k^2*(g2 + 8*k)*(g2^2 - 32*g2*k + 64*k^2))/
       ((g2 - 8*k)^3*(g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) - 
      (gp2*(-963 + 352*nG))/12 - (g2*(9295 + 3808*nG))/36 + 
      (-977*g2^2 + 1984*g2^2*nG)/(18*(g2 + gp2)) + 
      (-72527*g2^3 - 512*g2^3*nG)/(72*(g2 + gp2)^2) - 
      (32*(-g2^4 + 8*g2^4*nG))/(3*(g2 + gp2)^3) + 
      k*(47 - (48*g2^3)/gp2^3 - (32*g2^2)/gp2^2 + (347*g2)/gp2 - 
        (4*g2^5)/(g2 + gp2)^5 + (174*g2^4)/(g2 + gp2)^4 - 
        (350*g2^3)/(3*(g2 + gp2)^3) - (gp2*(-77 + 160*nG))/(3*g2) + 
        (10*(-69*g2 + 16*g2*nG))/(3*(g2 + gp2)) + (789*g2^2 + 32*g2^2*nG)/
         (3*(g2 + gp2)^2)) - (g2^2*(3*g2 + gp2)^2)/
       ((g2 + gp2)*(g2 - 2*yt2)^2) - (g2*(3*g2 + gp2)^2)/
       (3*(g2 + gp2)*(g2 - 2*yt2)) + (-4/3 - (16*g2^2)/(3*(g2 + gp2)^2) - 
        (16*g2)/(3*(g2 + gp2)))*yt2 + (-16/g2 + (32*g2)/(g2 + gp2)^2 - 
        16/(g2 + gp2))*k*yt2 + (16*gp2*(3*g2 + gp2)*k)/
       ((g2 + gp2)*(gp2 + 2*yt2)))/phi2^2
 
codAZAZAZ = (g2^5/(2*gp2^4) + (3*g2^4)/(4*gp2^3) + g2^3/(4*gp2^2) - 
      g2^2/(2*gp2) + (135*(g2 + gp2)^2)/(8*(3*g2 + 3*gp2 - 8*k)) - 
      (2*(g2 + gp2)^2)/(g2 + gp2 - 4*k) + ((-81*g2^2)/64 - (81*g2*gp2)/32 - 
        (81*gp2^2)/64)/k + (24*g2*k)/(g2 + 2*gp2) + 
      (2*g2*(154*g2 - 43*gp2)*k)/(g2^2 + 2*g2*gp2 + 2*gp2^2) + 
      ((40*g2^2)/(g2 + gp2)^3 + (16*g2)/(3*(g2 + gp2)^2) + 
        1648/(3*(g2 + gp2)))*k^2 - (1600*k^3)/(g2 + gp2)^2 + 
      (2560*k^4)/(g2 + gp2)^3 + (25*(g2 + gp2)^2)/(64*(g2 + gp2 + 16*k)) - 
      (g2^4*(2*g2 + gp2)*(g2^2 + g2*gp2 - gp2^2)*(g2^2 + 2*g2*gp2 + 2*gp2^2))/
       (4*gp2^4*(g2 + gp2)^2*(g2^2 + 8*gp2*k)) + 
      ((g2 + gp2)*(-87*g2^2 - 126*g2*gp2 - 103*gp2^2 + 48*g2^2*nG + 
         80*gp2^2*nG))/(96*(g2 + gp2 - 2*k)^2) + 
      (-813*g2^2 - 1338*g2*gp2 - 797*gp2^2 + 96*g2^2*nG + 160*gp2^2*nG)/
       (32*(g2 + gp2 - 2*k)) + (5*gp2*(12017 - 20864*nG + 20480*nG^2))/1728 - 
      (g2*(80641 - 750208*nG + 716800*nG^2))/5184 + 
      (5*(1417*g2^2 - 5824*g2^2*nG + 5632*g2^2*nG^2))/(108*(g2 + gp2)) + 
      (-2779*g2^3 + 14464*g2^3*nG - 16384*g2^3*nG^2)/(108*(g2 + gp2)^2) + 
      (64*(25*g2^4 - 73*g2^4*nG + 64*g2^4*nG^2))/(81*(g2 + gp2)^3) + 
      k*(119/12 + (48*g2^3)/gp2^3 - (120*g2^2)/gp2^2 - (3*g2)/gp2 - 
        (4*g2^4)/(g2 + gp2)^4 + (-181*g2 + 320*g2*nG)/(9*(g2 + gp2)) - 
        (4*(-209*g2^2 + 160*g2^2*nG))/(9*(g2 + gp2)^2) - 
        (4*(-281*g2^3 + 16*g2^3*nG))/(9*(g2 + gp2)^3)) + 
      ((64*g2^2)/(3*(g2 + gp2)^3) + (32*g2)/(3*(g2 + gp2)^2))*k*yt2)/phi2^2
 
codAhAh = ((1015*g2*gp2)/128 + g2^4/(16*(g2 + gp2)^2) + 
      g2^3/(16*(g2 + gp2)) - (g2*(2*g2 + gp2)*(g2^3 + 2*g2^2*gp2 + 
         3*g2*gp2^2 + gp2^3))/(16*(g2 + gp2)^2*(2*g2 + gp2 - 8*k)) - 
      g2^3/(32*(g2 - 4*k)) - (17*g2^4)/(64*(g2 - 2*k)^2) - 
      (5*g2^3)/(8*(g2 - 2*k)) - (17*(g2 + gp2)^4)/(128*(g2 + gp2 - 2*k)^2) - 
      (5*(g2 + gp2)^3)/(16*(g2 + gp2 - 2*k)) + 
      ((-69*g2^3)/64 - (69*g2^2*gp2)/64 - (69*g2*gp2^2)/64 - (23*gp2^3)/64)/
       k + (-451/2 - (12*g2^2)/(g2 + gp2)^2 - (12*g2)/(g2 + gp2))*k^2 + 
      (960/g2 + 480/(g2 + gp2))*k^3 + (-1280/g2^2 - 640/(g2 + gp2)^2)*k^4 + 
      (25*g2^3)/(128*(g2 + 16*k)) + (25*(g2 + gp2)^3)/
       (256*(g2 + gp2 + 16*k)) - (g2^3*(7 + 8*nG))/(8*(g2 - 8*k)) + 
      (g2^2*(2725 + 384*nG))/256 + (gp2^2*(2701 + 640*nG))/768 - 
      ((g2 + gp2)*(15*g2^2 + 42*g2*gp2 + 11*gp2^2 + 12*g2^2*nG + 
         20*gp2^2*nG))/(24*(g2 + gp2 - 8*k)) + 
      k*((5*gp2*(79 + 32*nG))/48 + (g2*(1493 + 32*nG))/48 + 
        (-35*g2^2 + 16*g2^2*nG)/(3*(g2 + gp2))) - (51*k*yt2)/2 - 
      (129*yt2^2)/4 + (117*yt2^3)/(8*k) - (63*yt2^3)/(8*(-k + yt2)))/phi2
 
codAhAt = ((-3*g2^2)/4 + (g2*gp2)/6 - (17*gp2^2)/36 + 
      (3*g2^3)/(2*(g2 - 8*k)) + ((g2 + gp2)*(9*g2^2 - 6*g2*gp2 + 17*gp2^2))/
       (12*(g2 + gp2 - 8*k)) - (3*g2^4)/(8*(g2 - 2*k)^2) - 
      (9*g2^3)/(2*(g2 - 2*k)) - ((g2 + gp2)^2*(9*g2^2 - 6*g2*gp2 + 17*gp2^2))/
       (48*(g2 + gp2 - 2*k)^2) - (9*(g2 + gp2)*(17*g2^2 - 14*g2*gp2 + 
         33*gp2^2))/(64*(g2 + gp2 - 2*k)) - (3*g2^4)/(128*k^2) + 
      (3*g2^3)/(32*k) + ((-541*g2)/72 + (547*gp2)/72 + 
        (152*g2^2)/(9*(g2 + gp2)))*k - 384*k^2 + 
      ((3*g2 - 5*gp2)^2*(g2 + gp2)^2)/(64*(g2 + gp2 - 2*k)*
        (g2 + gp2 - 8*yt2)) - ((3*g2 - 5*gp2)^2*k)/(24*(g2 + gp2 - 8*yt2)) + 
      ((2357*g2)/36 + (1285*gp2)/36 - (128*g2^2)/(9*(g2 + gp2)))*yt2 + 
      (3*g2^3*yt2)/(g2 - 8*k)^2 - (12*g2^2*yt2)/(g2 - 8*k) - 
      (6*(g2 + gp2)^2*yt2)/(g2 + gp2 - 8*k) + (3*g2^3*yt2)/(8*(g2 - 2*k)^2) + 
      (27*g2^2*yt2)/(2*(g2 - 2*k)) + ((45*g2^2 + 42*g2*gp2 + 61*gp2^2)*yt2)/
       (24*(g2 + gp2 - 2*k)) + (((-33*g2^2)/2 - (45*g2*gp2)/4 - (45*gp2^2)/8)*
        yt2)/k + (-703/3 - (448*g2^2)/(3*(g2 + gp2)^2) + 
        (560*g2)/(3*(g2 + gp2)))*k*yt2 + (369*yt2^2)/2 + 
      (6*g2^3*yt2^2)/(g2 - 8*k)^3 - (15*g2^2*yt2^2)/(g2 - 8*k)^2 + 
      (6*g2*yt2^2)/(g2 - 8*k) + (((92*g2)/3 + (68*gp2)/3 - 
         (56*g2^2)/(3*(g2 + gp2)))*yt2^2)/k - (585*yt2^3)/(4*k) - 
      (3*yt2^3)/(-2*k + yt2) - (48*g32*yt2^2)/(-k + yt2) - 
      (54*yt2^3)/(-4*k + 3*yt2) - (2*yt2*(12*g2^2*gp2 + 8*g2*gp2^2 - 
         4*gp2^3 - 27*g2^2*yt2 - 6*g2*gp2*yt2 - 43*gp2^2*yt2))/
       (3*(g2 + gp2)*(g2 + gp2 + 8*k - 8*yt2)) + 
      (3*g2^4*(g2 - 8*k)*(g2 - 4*k))/(128*k^2*(g2^2 - 8*g2*k + 16*k*yt2)) + 
      (yt2*(27*g2^3 + 45*g2^2*gp2 + 27*g2*gp2^2 + 9*gp2^3 - 72*g2^2*yt2 - 
         364*g2*gp2*yt2 - 36*gp2^2*yt2 + 1620*g2*yt2^2 + 1620*gp2*yt2^2))/
       (16*(g2 + gp2)*(-k + yt2)) + g32*(168*yt2 + (184*yt2^2)/k))/phi2
 
codAtAt = ((512*g2^5)/(3*(g2 + gp2)^3) - (9*g2^4)/(16*(g2 - 2*k)^2) - 
      (51*g2^3)/(8*(g2 - 2*k)) - (9*(g2 + gp2)^4)/(32*(g2 + gp2 - 2*k)^2) - 
      ((g2 + gp2)*(27*g2^2 + 30*g2*gp2 + 35*gp2^2))/(8*(g2 + gp2 - 2*k)) - 
      (9*g2^3)/(32*k) + ((-4244*g2)/15 + (76*gp2)/9 + 
        (2776*g2^4)/(9*(g2 + gp2)^3) - (26612*g2^3)/(45*(g2 + gp2)^2) + 
        (8263*g2^2)/(15*(g2 + gp2)))*k + (330 - (128*g2^2)/(g2 + gp2)^2 + 
        (160*g2)/(g2 + gp2))*k^2 - (32*g32^2*(-39 + 8*nG))/3 + 
      (gp2^2*(-9499 + 440*nG))/216 + (g2*gp2*(13047 + 16000*nG))/648 - 
      (g2^2*(-148179 + 78344*nG))/648 + (8*(-1423*g2^3 + 864*g2^3*nG))/
       (27*(g2 + gp2)) - (16*(189*g2^4 + 608*g2^4*nG))/(81*(g2 + gp2)^2) + 
      (26*g32*(3*g2 - 5*gp2)^2)/(3*(g2 + gp2 - 8*yt2)) - 
      ((3*g2 - 5*gp2)^2*(g2 + gp2)^2)/(16*(g2 + gp2 - 2*k)*
        (g2 + gp2 - 8*yt2)) - ((3*g2 - 5*gp2)^2*(7*g2 - 5*gp2)*k)/
       (3*(g2 + gp2)*(g2 + gp2 - 8*yt2)) + (2*(3*g2 - 5*gp2)^2*k^2)/
       ((g2 + gp2)*(g2 + gp2 - 8*yt2)) + 
      ((3*g2 - 5*gp2)^2*(-195*g2^3 + 690*g2^2*gp2 + 819*g2*gp2^2 - 
         498*gp2^3 + 120*g2^3*nG + 120*g2^2*gp2*nG + 200*g2*gp2^2*nG + 
         200*gp2^3*nG))/(216*(g2 + gp2)^2*(g2 + gp2 - 8*yt2)) - 
      (18*g2^3*k)/(g2 - 2*yt2)^2 + (27*g2^3)/(2*(g2 - 2*yt2)) - 
      (15*g2^2*k)/(g2 - 2*yt2) + ((-3*g2^5)/16 + (g2^4*gp2)/16 - 
        (29*g2^3*gp2^2)/24 - (13*g2^2*gp2^3)/24 + (25*g2*gp2^4)/144 - 
        (107*gp2^5)/144)/yt2^3 + ((45*g2^4)/16 + (5*g2^3*gp2)/4 + 
        (39*g2^2*gp2^2)/8 + (173*g2*gp2^3)/36 + (2879*gp2^4)/432)/yt2^2 + 
      ((8333*g2^3)/216 - (3559*g2^2*gp2)/108 + (575*g2*gp2^2)/216 - 4*gp2^3 + 
        (64*g2^5)/(3*(g2 + gp2)^2) - (1540*g2^4)/(27*(g2 + gp2)))/yt2 + 
      (((1517*g2^2)/30 - g2*gp2 + (17*gp2^2)/6 + (736*g2^4)/
          (15*(g2 + gp2)^2) - (1472*g2^3)/(15*(g2 + gp2)))*k)/yt2 - 
      (576*k^3)/yt2 - (3*g2^3*yt2)/(2*(g2 - 8*k)^2) + 
      (9*g2^2*yt2)/(2*(g2 - 8*k)) + (9*g2^3*yt2)/(8*(g2 - 2*k)^2) + 
      (81*g2^2*yt2)/(8*(g2 - 2*k)) + (9*(g2 + gp2)^3*yt2)/
       (16*(g2 + gp2 - 2*k)^2) + ((171*g2^2 - 42*g2*gp2 + 299*gp2^2)*yt2)/
       (48*(g2 + gp2 - 2*k)) + (((513*g2^2)/32 + (171*g2*gp2)/16 + 
         (171*gp2^2)/32)*yt2)/k + (687/2 + (120*g2^2)/gp2^2 + (24*g2)/gp2 - 
        (101*g2^2)/(2*(g2 + gp2)^2) + (8*g2)/(g2 + gp2))*k*yt2 + 
      ((163*gp2)/4 - (16384*g2^4)/(27*(g2 + gp2)^3) + 
        (4096*g2^3)/(3*(g2 + gp2)^2) - (11960*g2^2)/(9*(g2 + gp2)) + 
        (g2*(62113 + 864*nG))/108)*yt2 - (321*yt2^2)/2 - (72*yt2^3)/g2 + 
      (45*yt2^3)/(2*k) - (72*yt2^4)/g2^2 - (3*yt2^3)/(-2*k + yt2) - 
      (60*g32*yt2^2)/(-k + yt2) + (4*g2*(3*g2 + gp2)*k)/(gp2 + 2*yt2) + 
      (81*yt2^3)/(2*(-4*k + 3*yt2)) + g32*((7054*g2)/9 - (2146*gp2)/9 - 
        (4480*g2^2)/(9*(g2 + gp2)) - 896*k + (-40*g2^2 + (16*g2*gp2)/3 - 
          (136*gp2^2)/9)/yt2 + 960*yt2) - 
      (g2^2*(g2 - 2*gp2)*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 21*gp2^3)*k)/
       ((g2 + gp2)^3*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2)) - 
      (yt2*(12*g2^2*gp2 + 8*g2*gp2^2 - 4*gp2^3 - 27*g2^2*yt2 - 6*g2*gp2*yt2 - 
         43*gp2^2*yt2))/(3*(g2 + gp2)*(g2 + gp2 + 8*k - 8*yt2)) + 
      (3*g2^2*(3*g2 - 16*k)*(g2 - 8*k)*(g2 - 4*k))/
       (32*k*(g2^2 - 8*g2*k + 16*k*yt2)) - 
      ((g2 + gp2 - 5*yt2)*(g2 + gp2 - 4*yt2)*(9*g2^3 - 69*g2^2*gp2 - 
         37*g2*gp2^2 + 41*gp2^3 + 36*g2^2*yt2 + 264*g2*gp2*yt2 - 
         28*gp2^2*yt2))/(24*yt2*(g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 
         8*gp2*yt2 + 16*k*yt2)) - (yt2*(27*g2^3 + 45*g2^2*gp2 + 27*g2*gp2^2 + 
         9*gp2^3 - 18*g2^2*yt2 + 176*g2*gp2*yt2 + 66*gp2^2*yt2 + 
         792*g2*yt2^2 + 792*gp2*yt2^2))/(16*(g2 + gp2)*(-k + yt2)))/phi2
 
codAhAW = (g2^4/(4*gp2^2) - g2^3/(8*gp2) - (383*g2*gp2)/24 - (95*gp2^2)/12 - 
      g2^4/(2*(g2 + gp2)^2) - (1873*g2^3)/(48*(g2 + gp2)) - 
      (3*g2^5*(g2 + 10*gp2))/(4*(g2 + gp2)*(g2 - 8*k)^3) + 
      (g2^3*(8*g2^2 + 181*g2*gp2 + 2*gp2^2))/(8*(g2 + gp2)*(g2 - 8*k)^2) - 
      (135*g2^3)/(4*(3*g2 - 8*k)) - ((3*g2 - gp2)*(9*g2^4 - 12*g2^3*gp2 + 
         30*g2^2*gp2^2 + 4*g2*gp2^3 + gp2^4))/(4*(g2 + gp2)^2*
        (3*g2 - gp2 - 8*k)) - (g2^2*(g2 + gp2)^3)/(4*(g2 + gp2 - 8*k)^3) + 
      (g2*(g2 + gp2)*(g2^2 - 2*gp2^2))/(8*(g2 + gp2 - 8*k)^2) + 
      (g2^3 + 36*g2^2*gp2 + 18*g2*gp2^2 - 8*gp2^3)/(16*(g2 + gp2 - 8*k)) - 
      (g2*(3*g2 + 2*gp2)*(g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/
       (8*(g2 + gp2)^2*(2*g2 + gp2 - 8*k)) - (19*g2^3)/(16*(g2 - 4*k)) + 
      ((g2 + gp2)^2*(9*g2^2 - 2*g2*gp2 + gp2^2))/(16*(g2 + gp2 - 2*k)^2) + 
      (9*g2^4 + 393*g2^3*gp2 + 611*g2^2*gp2^2 + 239*g2*gp2^3 + 60*gp2^4)/
       (32*gp2*(g2 + gp2 - 2*k)) + (3574/3 + (160*g2^2)/gp2^2 + 
        (256*g2)/gp2 - (6*g2^2)/(g2 + gp2)^2 - (348*g2)/(g2 + gp2))*k^2 - 
      (2560*k^3)/g2 + (2560*k^4)/g2^2 + (25*g2^3)/(64*(g2 + 16*k)) - 
      ((g2 - gp2)*(g2 + gp2)^2*(2*g2 + gp2)*(g2^2 + gp2^2))/
       (8*gp2^2*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) - 
      (2*(g2 - 4*k)*(g2 - 2*k)*(g2^2 + 8*g2*k - 64*k^2)*
        (g2^2 - 8*g2*k - 32*k^2))/((g2 - 8*k)^2*(g2^2 + g2*gp2 - 8*g2*k - 
         8*gp2*k + 64*k^2)) + (g2*(g2 + 8*k)^2*(g2^2 - 32*g2*k + 64*k^2))/
       (4*(g2 - 8*k)*(g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) + 
      (g2^2*(-4807 + 2048*nG))/192 + 
      (g2^2*(317*g2^3 + 44*g2^2*gp2 + 24*g2*gp2^2 + 9*gp2^3 + 8*g2^3*nG + 
         8*g2^2*gp2*nG))/(96*(g2 + gp2)*(g2 - 2*k)^2) - 
      (g2*(-443*g2^3 - 101*g2^2*gp2 + 246*g2*gp2^2 + 72*gp2^3 + 64*g2^3*nG + 
         64*g2^2*gp2*nG))/(48*(g2 + gp2)*(g2 - 8*k)) - 
      (g2*(27*g2^5 - 6751*g2^4*gp2 - 9812*g2^3*gp2^2 - 4678*g2^2*gp2^3 - 
         699*g2*gp2^4 - 243*gp2^5 + 32*g2^4*gp2*nG + 64*g2^3*gp2^2*nG + 
         32*g2^2*gp2^3*nG))/(96*gp2*(g2 + gp2)^2*(g2 - 2*k)) + 
      ((53*g2^2*gp2)/16 + (45*g2*gp2^2)/32 + (23*g2^4)/(2*(g2 + gp2)) - 
        (g2^3*(231 + 32*nG))/32)/k + k*((-20*g2^3)/gp2^2 + (80*gp2)/3 + 
        (161*g2^3)/(2*(g2 + gp2)^2) + (1031*g2^2)/(12*(g2 + gp2)) - 
        (g2*(903 + 64*nG))/6) - (41*g2*yt2)/2 - (3*g2^2*yt2)/(g2 - 8*k) + 
      (3*g2^3*yt2)/(4*(g2 - 2*k)^2) + (81*g2^2*yt2)/(4*(g2 - 2*k)) - 
      106*k*yt2 + (117*yt2^2)/2 - (18*g2*yt2^2)/(g2 - 2*k) - 
      (45*g2*yt2^2)/(4*k) + (9*yt2^2*(g2 + yt2))/(4*(-k + yt2)))/phi2
 
codAtAW = ((-4903*g2*gp2)/72 - (83*gp2^2)/16 - (1024*g2^5)/(3*(g2 + gp2)^3) - 
      (256*g2^4)/(9*(g2 + gp2)^2) + (2876*g2^3)/(3*(g2 + gp2)) + 
      (3*g2^3)/(2*(g2 - 8*k)) + (3*g2^4)/(8*(g2 - 2*k)^2) + 
      (27*g2^3)/(4*(g2 - 2*k)) + (3*g2^3)/(8*k) + 
      ((-6415*g2)/36 - (48*g2^2)/gp2 + (37*gp2)/12 - 
        (880*g2^4)/(9*(g2 + gp2)^3) - (2828*g2^3)/(9*(g2 + gp2)^2) + 
        (24271*g2^2)/(36*(g2 + gp2)))*k - 16*k^2 + (g2^2*(-82091 + 5760*nG))/
       144 + g32*(272*g2 - 64*yt2) + 
      ((3*g2 - 5*gp2)^2*(9*g2^2 - 38*g2*gp2 + gp2^2))/
       (48*(g2 + gp2)*(g2 + gp2 - 8*yt2)) + 
      ((3*g2 - 5*gp2)^2*(8*g2^2 + 8*g2*gp2 + gp2^2)*k)/
       (4*(g2 + gp2)^2*(g2 + gp2 - 8*yt2)) + (18*g2^3*k)/(g2 - 2*yt2)^2 - 
      (30*g2^2*k)/(g2 - 2*yt2) + (3*g2^4)/(2*yt2^2) + 
      (((174*g2^2)/5 + (32*g2^5)/(3*(g2 + gp2)^3) - 
         (158*g2^4)/(15*(g2 + gp2)^2) - (344*g2^3)/(15*(g2 + gp2)))*k)/yt2 + 
      ((-283*g2^2*gp2)/18 - (5*g2*gp2^2)/4 - (32*g2^5)/(3*(g2 + gp2)^2) - 
        (200*g2^4)/(9*(g2 + gp2)) - (g2^3*(-977 + 864*nG))/36)/yt2 + 
      (3*g2^3*yt2)/(g2 - 8*k)^2 - (9*g2^2*yt2)/(g2 - 8*k) + 
      (3*g2^3*yt2)/(4*(g2 - 2*k)^2) + (105*g2^2*yt2)/(4*(g2 - 2*k)) - 
      (81*g2^2*yt2)/(8*k) + (10603/45 - (240*g2^2)/gp2^2 + (56*g2)/gp2 + 
        (896*g2^4)/(3*(g2 + gp2)^4) - (2656*g2^3)/(9*(g2 + gp2)^3) + 
        (12548*g2^2)/(45*(g2 + gp2)^2) - (19036*g2)/(45*(g2 + gp2)))*k*yt2 + 
      ((17*gp2)/2 - (2048*g2^4)/(3*(g2 + gp2)^3) + 
        (8017*g2^3)/(9*(g2 + gp2)^2) - (1844*g2^2)/(9*(g2 + gp2)) + 
        (g2*(2147 + 288*nG))/18)*yt2 + 141*yt2^2 - 
      (6*g2^3*yt2^2)/(g2 - 8*k)^3 + (21*g2^2*yt2^2)/(g2 - 8*k)^2 - 
      (21*g2*yt2^2)/(g2 - 8*k) - (9*g2^2*yt2^2)/(2*(g2 - 2*k)^2) - 
      (99*g2*yt2^2)/(2*(g2 - 2*k)) - (81*g2*yt2^2)/(4*k) + 
      (-48/g2 - (480*g2^2)/gp2^3 - (336*g2)/gp2^2 + 120/gp2 + 
        (12*g2)/(g2 + gp2)^2 - 120/(g2 + gp2))*k*yt2^2 - (144*yt2^3)/g2 - 
      (144*yt2^4)/g2^2 + (9*yt2^2*(g2 + yt2))/(2*(-k + yt2)) + 
      (8*g2*(3*g2 + gp2)*k)/(gp2 + 2*yt2) + 
      (2*g2^2*(g2 - gp2)*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 21*gp2^3)*k)/
       ((g2 + gp2)^3*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2)) - 
      (3*g2^2*(g2 - 8*k)*(g2 - 4*k)^2)/(8*k*(g2^2 - 8*g2*k + 16*k*yt2)))/phi2
 
codAWAW = ((3*g2^5)/(8*gp2^3) + (3*g2^4)/(16*gp2^2) + (55*gp2^3)/(4*g2) + 
      (57*gp2^4)/(16*g2^2) + gp2^5/(16*g2^3) - (384*g2^5)/(g2 + gp2)^3 + 
      (g2^3*(g2^2 + 30*g2*gp2 + 2*gp2^2))/(8*(g2 + gp2)*(g2 - 8*k)^2) + 
      (405*g2^3)/(16*(3*g2 - 8*k)) - 
      ((3*g2 - gp2)*(9*g2^4 - 12*g2^3*gp2 + 30*g2^2*gp2^2 + 4*g2*gp2^3 + 
         gp2^4))/(8*(g2 + gp2)^2*(3*g2 - gp2 - 8*k)) + 
      (g2*(g2 + gp2)^3)/(8*(g2 + gp2 - 8*k)^2) - 
      (g2*(g2 + gp2)*(4*g2 + 5*gp2))/(16*(g2 + gp2 - 8*k)) - 
      (g2*(2*g2 + gp2)*(g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/
       (16*(g2 + gp2)^2*(2*g2 + gp2 - 8*k)) - g2^3/(g2 - 4*k) - 
      ((g2 + gp2)*(9*g2^3 + 153*g2^2*gp2 + 112*g2*gp2^2 + 16*gp2^3))/
       (32*gp2*(g2 + gp2 - 2*k)) + ((-189*g2^3)/128 - (171*g2^2*gp2)/64 - 
        (171*g2*gp2^2)/128)/k + (9*g2^2*k)/(4*(g2 + 2*gp2)) + 
      (729*g2^2*k)/(16*(3*g2 + 2*gp2)) + (g2^2*(351*g2 + 308*gp2)*k)/
       (2*(g2^2 + 2*g2*gp2 + 2*gp2^2)) + (-1049 - (160*g2^2)/gp2^2 + 
        (4*gp2)/g2 + (136*g2^2)/(g2 + gp2)^2 + (864*g2)/(g2 + gp2))*k^2 + 
      (5072/g2 - 512/(g2 + gp2))*k^3 - (8960*k^4)/g2^2 + (10240*k^5)/g2^3 - 
      (225*g2^3)/(256*(g2 + 16*k)) - 
      ((3*g2 - gp2)*(3*g2^2 - 2*g2*gp2 + gp2^2)*(9*g2^4 + 24*g2^3*gp2 - 
         12*g2^2*gp2^2 - 4*g2*gp2^3 - gp2^4))/
       (16*g2^3*(3*g2^2 + 2*g2*gp2 - gp2^2 - 8*g2*k)) - 
      (3*(g2 - gp2)*(g2 + gp2)^3*(2*g2 + gp2)*(g2^2 + gp2^2))/
       (16*gp2^3*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) + 
      (3*(g2 - 4*k)*(g2^2 + 8*g2*k - 64*k^2)*(g2^2 - 8*g2*k - 32*k^2))/
       (4*(g2 - 8*k)*(g2^2 + g2*gp2 - 8*g2*k - 8*gp2*k + 64*k^2)) + 
      (g2*(g2 + 8*k)^2*(g2^2 - 32*g2*k + 64*k^2))/(8*(g2 - 8*k)*
        (g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) + 24*g2*g32*(-1 + nG) - 
      (gp2^2*(6543 + 32*nG))/72 + (g2*gp2*(20817 + 18016*nG))/432 + 
      (539799*g2^3 - 95744*g2^3*nG)/(432*(g2 + gp2)) + 
      (-29847*g2^4 + 19456*g2^4*nG)/(144*(g2 + gp2)^2) - 
      (g2^2*(-13*g2^2 + 101*g2*gp2 + 14*gp2^2 + 16*g2^2*nG + 16*g2*gp2*nG))/
       (16*(g2 + gp2)*(g2 - 8*k)) - 
      (g2^2*(79*g2^3 + 397*g2^2*gp2 + 75*g2*gp2^2 + 45*gp2^3 + 16*g2^3*nG + 
         16*g2^2*gp2*nG))/(192*(g2 + gp2)*(g2 - 2*k)^2) + 
      (g2*(18*g2^5 - 2853*g2^4*gp2 - 6392*g2^3*gp2^2 - 3512*g2^2*gp2^3 - 
         582*g2*gp2^4 - 231*gp2^5 - 64*g2^4*gp2*nG - 128*g2^3*gp2^2*nG - 
         64*g2^2*gp2^3*nG))/(64*gp2*(g2 + gp2)^2*(g2 - 2*k)) + 
      (g2^2*(-3255333 + 1584128*nG + 36864*nG^2))/6912 + 
      k*((10*g2^3)/gp2^2 - (139*g2^2)/(2*gp2) + (55*gp2^2)/(4*g2) + 
        gp2^3/(2*g2^2) - (1351*g2^5)/(8*(g2 + gp2)^4) - 
        (gp2*(-2719 + 160*nG))/24 + (g2*(-33431 + 3040*nG))/180 + 
        (-77771*g2^2 - 30560*g2^2*nG)/(360*(g2 + gp2)) + 
        (133109*g2^3 + 3440*g2^3*nG)/(180*(g2 + gp2)^2) + 
        (-8549*g2^4 + 832*g2^4*nG)/(18*(g2 + gp2)^3)) - 
      (27*g2^3)/(2*(g2 - 2*yt2)) + (3*g2^4)/(4*yt2^2) - (6*g2^3)/yt2 + 
      (((8*g2^2)/15 + (8*g2^4)/(15*(g2 + gp2)^2) - (16*g2^3)/(15*(g2 + gp2)))*
        k)/yt2 - (15*g2^3*yt2)/(8*(g2 - 2*k)^2) - (30*g2^2*yt2)/(g2 - 2*k) + 
      (179/2 + (6*g2^2)/(g2 + gp2)^2 + (5*g2)/(g2 + gp2))*k*yt2 + 
      (-2*gp2 + (1024*g2^4)/(3*(g2 + gp2)^3) - (3008*g2^3)/(9*(g2 + gp2)^2) - 
        (3572*g2^2)/(9*(g2 + gp2)) - (g2*(-6881 + 864*nG))/18)*yt2 + 
      (-23/2 - (9*g2^2)/(g2 + gp2)^2 - (50*g2)/(g2 + gp2))*yt2^2 + 
      (9*g2^2*yt2^2)/(4*(g2 - 2*k)^2) + (153*g2*yt2^2)/(4*(g2 - 2*k)) + 
      (117*g2*yt2^2)/(8*k) + (4*g2*(3*g2 + gp2)*k)/(gp2 + 2*yt2))/phi2
 
codAhAZ = (g2^4/(4*gp2^2) + (3*g2^3)/(8*gp2) - (1129*g2*gp2)/24 - 
      (5*g2^4)/(8*(g2 + gp2)^2) - (227*g2^3)/(48*(g2 + gp2)) - 
      (g2^4*(g2 - gp2))/(4*(g2 - 8*k)^3) + 
      (g2^3*(g2^2 - 20*g2*gp2 - 7*gp2^2))/(8*(g2 + gp2)*(g2 - 8*k)^2) - 
      (g2^2*(55*g2^2 - 58*g2*gp2 - 14*gp2^2))/(16*(g2 + gp2)*(g2 - 8*k)) - 
      (g2*(3*g2 + gp2)*(g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/
       (8*(g2 + gp2)^2*(2*g2 + gp2 - 8*k)) - (135*(g2 + gp2)^3)/
       (8*(3*g2 + 3*gp2 - 8*k)) - (g2 + gp2)^3/(2*(g2 + gp2 - 4*k)) + 
      (g2^3*(2*g2 - gp2)*(9*g2 + gp2))/(32*(g2 + gp2)*(g2 - 2*k)^2) - 
      (g2^2*(9*g2^4 - 339*g2^3*gp2 - 95*g2^2*gp2^2 + 271*g2*gp2^3 + 
         42*gp2^4))/(32*gp2*(g2 + gp2)^2*(g2 - 2*k)) + 
      (1090/3 + (160*g2^2)/gp2^2 - (224*g2)/gp2 + 
        (370*g2^2)/(3*(g2 + gp2)^2) + (64*g2)/(3*(g2 + gp2)))*k^2 - 
      (1280*k^3)/(g2 + gp2) + (1280*k^4)/(g2 + gp2)^2 + 
      (25*(g2 + gp2)^3)/(128*(g2 + gp2 + 16*k)) - 
      (g2^3*(2*g2 + gp2)*(g2^2 + g2*gp2 - gp2^2)*(g2^2 + 2*g2*gp2 + 2*gp2^2))/
       (8*gp2^2*(g2 + gp2)^2*(g2^2 + 8*gp2*k)) - 
      (g2*(g2 + 8*k)^2*(g2^2 - 32*g2*k + 64*k^2))/(8*(g2 - 8*k)*
        (g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) + (g2^2*(-1141 + 128*nG))/24 + 
      (gp2^2*(-1641 + 640*nG))/72 + ((g2 + gp2)*(897*g2^3 + 3723*g2^2*gp2 + 
         3561*g2*gp2^2 + 1167*gp2^3 + 24*g2^3*nG + 24*g2^2*gp2*nG + 
         40*g2*gp2^2*nG + 40*gp2^3*nG))/(576*(g2 + gp2 - 2*k)^2) - 
      (-381*g2^3 - 363*g2^2*gp2 - 711*g2*gp2^2 - 297*gp2^3 + 96*g2^3*nG + 
        96*g2^2*gp2*nG + 160*g2*gp2^2*nG + 160*gp2^3*nG)/
       (144*(g2 + gp2 - 8*k)) - (-324*g2^4 - 41883*g2^3*gp2 - 
        123981*g2^2*gp2^2 - 109437*g2*gp2^3 - 34791*gp2^4 + 192*g2^3*gp2*nG + 
        192*g2^2*gp2^2*nG + 320*g2*gp2^3*nG + 320*gp2^4*nG)/
       (1152*gp2*(g2 + gp2 - 2*k)) + (-(g2^3*(-17 + 32*nG))/64 - 
        (g2^2*gp2*(161 + 32*nG))/64 - (gp2^3*(187 + 160*nG))/192 - 
        (g2*gp2^2*(721 + 160*nG))/192)/k + 
      k*((-20*g2^3)/gp2^2 - (4*g2^2)/gp2 + (395*g2^3)/(12*(g2 + gp2)^2) + 
        (g2*(-2079 + 640*nG))/72 - (gp2*(3519 + 640*nG))/72 + 
        (-531*g2^2 - 256*g2^2*nG)/(18*(g2 + gp2))) - 
      ((3*g2 - 5*gp2)^2*(g2 + gp2))/(128*(g2 + gp2 - 8*yt2)) + 
      ((g2 + gp2)^2*(-3*g2 + 5*gp2)^2)/(128*(g2 + gp2 - 2*k)*
        (g2 + gp2 - 8*yt2)) - ((3*g2 - 5*gp2)^2*k)/(12*(g2 + gp2 - 8*yt2)) + 
      ((2509*g2)/144 - (2371*gp2)/144 - (244*g2^2)/(9*(g2 + gp2)))*yt2 - 
      ((9*g2^2 - 6*g2*gp2 + 17*gp2^2)*yt2)/(6*(g2 + gp2 - 8*k)) + 
      ((g2 + gp2)*(9*g2^2 - 6*g2*gp2 + 17*gp2^2)*yt2)/
       (24*(g2 + gp2 - 2*k)^2) + (3*(51*g2^2 + 54*g2*gp2 + 67*gp2^2)*yt2)/
       (16*(g2 + gp2 - 2*k)) + (-173/3 - (128*g2^2)/(3*(g2 + gp2)^2) + 
        (160*g2)/(3*(g2 + gp2)))*k*yt2 + (45*yt2^2)/2 - 
      (9*(g2 + gp2)*yt2^2)/(g2 + gp2 - 2*k) + 
      (((-45*g2)/8 - (45*gp2)/8)*yt2^2)/k + 
      (yt2^2*(9*g2^2 - 6*g2*gp2 + 17*gp2^2 + 18*g2*yt2 + 18*gp2*yt2))/
       (8*(g2 + gp2)*(-k + yt2)))/phi2
 
codAtAZ = ((512*g2^5)/(3*(g2 + gp2)^3) + 
      ((g2 + gp2)*(9*g2^2 - 6*g2*gp2 + 17*gp2^2))/(12*(g2 + gp2 - 8*k)) + 
      ((g2 + gp2)^2*(9*g2^2 + 66*g2*gp2 - 7*gp2^2))/(48*(g2 + gp2 - 2*k)^2) + 
      ((g2 + gp2)*(99*g2^2 + 246*g2*gp2 + 83*gp2^2))/(32*(g2 + gp2 - 2*k)) + 
      ((-16789*g2)/72 + (48*g2^2)/gp2 + (1459*gp2)/72 + 
        (16*g2^5)/(g2 + gp2)^4 + (434*g2^4)/(3*(g2 + gp2)^3) - 
        (516*g2^3)/(g2 + gp2)^2 + (9637*g2^2)/(18*(g2 + gp2)))*k - 8*k^2 + 
      (5*g2*gp2*(-107859 + 28160*nG))/2592 - (gp2^2*(-233023 + 29760*nG))/
       1728 - (7*g2^2*(-175779 + 90304*nG))/5184 + 
      (4*(-545*g2^3 + 1344*g2^3*nG))/(27*(g2 + gp2)) - 
      (16*(1173*g2^4 + 416*g2^4*nG))/(81*(g2 + gp2)^2) + 
      (10*g32*(3*g2 - 5*gp2)^2)/(3*(g2 + gp2 - 8*yt2)) + 
      ((g2 + gp2)^2*(-3*g2 + 5*gp2)^2)/(32*(g2 + gp2 - 2*k)*
        (g2 + gp2 - 8*yt2)) + ((3*g2 - 5*gp2)^2*(25*g2^2 + 34*g2*gp2 - 
         3*gp2^2)*k)/(8*(g2 + gp2)^2*(g2 + gp2 - 8*yt2)) + 
      ((3*g2 - 5*gp2)^2*(705*g2^3 + 2859*g2^2*gp2 + 483*g2*gp2^2 + 
         1785*gp2^3 + 192*g2^3*nG + 192*g2^2*gp2*nG + 320*g2*gp2^2*nG + 
         320*gp2^3*nG))/(1728*(g2 + gp2)^2*(g2 + gp2 - 8*yt2)) - 
      (g2^2*(3*g2 + gp2)^2)/(2*(g2 - 2*yt2)^2) - 
      (g2*(3*g2 + gp2)^2*(7*g2 + 4*gp2))/(6*(g2 + gp2)*(g2 - 2*yt2)) + 
      ((3*g2^5)/16 - (g2^4*gp2)/16 + (29*g2^3*gp2^2)/24 + 
        (13*g2^2*gp2^3)/24 - (25*g2*gp2^4)/144 + (107*gp2^5)/144)/yt2^3 + 
      (-3*g2^4 - g2^3*gp2 - (19*g2^2*gp2^2)/3 - (35*g2*gp2^3)/9 - 
        (200*gp2^4)/27)/yt2^2 + ((55*g2^3)/108 + (1565*g2^2*gp2)/108 + 
        (1045*g2*gp2^2)/108 + (815*gp2^3)/108 + (128*g2^4)/(27*(g2 + gp2)))/
       yt2 + ((3*g2^2 + 2*g2*gp2 + gp2^2/3)*k)/yt2 + 
      ((65387*g2)/216 - (7057*gp2)/216 - (1024*g2^4)/(g2 + gp2)^3 + 
        (58112*g2^3)/(27*(g2 + gp2)^2) - (12959*g2^2)/(9*(g2 + gp2)))*yt2 + 
      (6*(g2 + gp2)^2*yt2)/(g2 + gp2 - 8*k) + 
      ((261*g2^2 + 618*g2*gp2 + 229*gp2^2)*yt2)/(24*(g2 + gp2 - 2*k)) + 
      (((-81*g2^2)/16 - (81*g2*gp2)/8 - (81*gp2^2)/16)*yt2)/k + 
      (779/3 - (240*g2^2)/gp2^2 - (56*g2)/gp2 - (32*g2^3)/(g2 + gp2)^3 + 
        (2669*g2^2)/(3*(g2 + gp2)^2) - (2854*g2)/(3*(g2 + gp2)))*k*yt2 + 
      (-27/2 - (65536*g2^4)/(27*(g2 + gp2)^4) + (16384*g2^3)/
         (3*(g2 + gp2)^3) - (38720*g2^2)/(9*(g2 + gp2)^2) + 
        (36832*g2)/(27*(g2 + gp2)))*yt2^2 - (9*(g2 + gp2)^2*yt2^2)/
       (4*(g2 + gp2 - 2*k)^2) - ((225*g2^2 + 66*g2*gp2 + 353*gp2^2)*yt2^2)/
       (12*(g2 + gp2)*(g2 + gp2 - 2*k)) + (((-81*g2)/8 - (81*gp2)/8)*yt2^2)/
       k + ((480*g2^2)/gp2^3 - (144*g2)/gp2^2 + 24/gp2 - 
        (12*g2^2)/(g2 + gp2)^3 + (144*g2)/(g2 + gp2)^2 + 144/(g2 + gp2))*k*
       yt2^2 - (16*g2*(3*g2 + gp2)*k)/(gp2 + 2*yt2) - 
      (2*g2^4*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 21*gp2^3)*k)/
       ((g2 + gp2)^4*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2)) + 
      (yt2^2*(9*g2^2 - 6*g2*gp2 + 17*gp2^2 + 18*g2*yt2 + 18*gp2*yt2))/
       (4*(g2 + gp2)*(-k + yt2)) - (2*yt2*(12*g2^2*gp2 + 8*g2*gp2^2 - 
         4*gp2^3 - 27*g2^2*yt2 - 6*g2*gp2*yt2 - 43*gp2^2*yt2))/
       (3*(g2 + gp2)*(g2 + gp2 + 8*k - 8*yt2)) + 
      ((g2 + gp2 - 4*yt2)*(9*g2^3 - 69*g2^2*gp2 - 37*g2*gp2^2 + 41*gp2^3 + 
         36*g2^2*yt2 + 264*g2*gp2*yt2 - 28*gp2^2*yt2)*(g2^2 + 2*g2*gp2 + 
         gp2^2 - 6*g2*yt2 - 6*gp2*yt2 - 8*yt2^2))/(24*(g2 + gp2)*yt2*
        (g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 8*gp2*yt2 + 16*k*yt2)) + 
      g32*(-246*g2 + 234*gp2 + (384*g2^2)/(g2 + gp2) + 
        (400/3 + (1024*g2^2)/(3*(g2 + gp2)^2) - (1280*g2)/(3*(g2 + gp2)))*
         yt2 - (192*yt2^2)/(g2 + gp2)))/phi2
 
codAWAZ = (g2^6/gp2^4 + g2^5/gp2^3 + (3*g2^4)/(4*gp2^2) - 
      (768*g2^6)/(g2 + gp2)^4 - (256*g2^5)/(g2 + gp2)^3 + 
      (g2^4*(g2 - gp2))/(4*(g2 - 8*k)^3) - 
      (g2^3*(7*g2^2 + 16*g2*gp2 - 5*gp2^2))/(8*(g2 + gp2)*(g2 - 8*k)^2) + 
      (g2^2*(5*g2^2 + 182*g2*gp2 + 4*gp2^2))/(16*(g2 + gp2)*(g2 - 8*k)) - 
      ((3*g2 - gp2)*(9*g2^4 - 12*g2^3*gp2 + 30*g2^2*gp2^2 + 4*g2*gp2^3 + 
         gp2^4))/(4*(g2 + gp2)^2*(3*g2 - gp2 - 8*k)) + 
      (g2^2*(g2 + gp2)^3)/(4*(g2 + gp2 - 8*k)^3) - 
      (g2*(g2 + gp2)*(7*g2^2 + 10*g2*gp2 + 2*gp2^2))/(8*(g2 + gp2 - 8*k)^2) - 
      (g2*(51*g2^2 + 48*g2*gp2 - 10*gp2^2))/(16*(g2 + gp2 - 8*k)) + 
      (g2*(2*g2 + gp2)*(g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/
       (4*(g2 + gp2)^2*(2*g2 + gp2 - 8*k)) + 
      (g2^2*(45*g2^3 + g2^2*gp2 + 13*g2*gp2^2 + 9*gp2^3))/
       (32*(g2 + gp2)*(g2 - 2*k)^2) - 
      (g2*(36*g2^5 - 309*g2^4*gp2 + 18*g2^3*gp2^2 + 208*g2^2*gp2^3 - 
         206*g2*gp2^4 - 99*gp2^5))/(32*gp2*(g2 + gp2)^2*(g2 - 2*k)) + 
      ((g2 + gp2)^2*(45*g2^2 + 4*g2*gp2 + 16*gp2^2))/
       (32*(g2 + gp2 - 2*k)^2) + (36*g2^5 + 1005*g2^4*gp2 + 2172*g2^3*gp2^2 + 
        2241*g2^2*gp2^3 + 910*g2*gp2^4 + 256*gp2^5)/(32*gp2*(g2 + gp2)*
        (g2 + gp2 - 2*k)) + ((81*g2^3)/32 + (243*g2^2*gp2)/64 + 
        (81*g2*gp2^2)/64 + g2^4/(16*(g2 + gp2)))/k + 
      (9*g2^2*k)/(4*(g2 - gp2)) + (9*g2^2*k)/(2*(g2 + 2*gp2)) - 
      (81*g2^2*k)/(3*g2 + 2*gp2) + (10*g2^2*(50*g2 + 51*gp2)*k)/
       (g2^2 + 2*g2*gp2 + 2*gp2^2) + (124 - (160*g2^2)/gp2^2 - (16*g2)/gp2 - 
        (32*g2^3)/(g2 + gp2)^3 + (2968*g2^2)/(3*(g2 + gp2)^2) - 
        (2048*g2)/(3*(g2 + gp2)))*k^2 + 
      ((3*g2 - gp2)*(9*g2^4 + 24*g2^3*gp2 - 12*g2^2*gp2^2 - 4*g2*gp2^3 - 
         gp2^4))/(2*(g2 + gp2)*(3*g2^2 + 2*g2*gp2 - gp2^2 - 8*g2*k)) - 
      ((g2 - gp2)*(3*g2 - gp2)*(g2 + gp2)^3*(2*g2 + gp2)*(g2^2 + gp2^2))/
       (8*gp2^4*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) - 
      (g2^4*(2*g2 + gp2)*(g2 + 2*gp2)*(g2^2 + g2*gp2 - gp2^2)*
        (g2^2 + 2*g2*gp2 + 2*gp2^2))/(8*gp2^4*(g2 + gp2)^2*
        (g2^2 + 8*gp2*k)) - ((g2 - 4*k)*(g2^2 + 8*g2*k - 64*k^2)*
        (g2^2 - 8*g2*k - 32*k^2))/(16*k*(g2^2 + g2*gp2 - 8*g2*k - 8*gp2*k + 
         64*k^2)) + (2*g2*k*(g2 + 8*k)*(g2^2 - 32*g2*k + 64*k^2))/
       ((g2 - 8*k)*(g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) + 
      (gp2^2*(-4647 + 1984*nG))/288 - (g2*gp2*(40077 + 2624*nG))/432 + 
      (g2^2*(-4485 + 72832*nG))/864 + (298785*g2^3 - 16576*g2^3*nG)/
       (216*(g2 + gp2)) + (74697*g2^4 + 11264*g2^4*nG)/(72*(g2 + gp2)^2) + 
      k*((-48*g2^4)/gp2^3 - (492*g2^3)/gp2^2 + (321*g2^2)/gp2 - 
        g2^6/(2*(g2 + gp2)^5) + (gp2^2*(-53 + 160*nG))/(6*g2) + 
        (gp2*(4689 + 1600*nG))/72 + (g2*(32469 + 2176*nG))/72 + 
        (-42643*g2^2 - 2624*g2^2*nG)/(24*(g2 + gp2)) + 
        (-13431*g2^3 + 416*g2^3*nG)/(12*(g2 + gp2)^2) + 
        (-1413*g2^4 + 208*g2^4*nG)/(9*(g2 + gp2)^3) + 
        (2*(-119*g2^5 + 64*g2^5*nG))/(3*(g2 + gp2)^4)) + 
      ((3*g2 - 5*gp2)^2*(9*g2^2 - 38*g2*gp2 + gp2^2))/
       (96*(g2 + gp2)*(g2 + gp2 - 8*yt2)) + 
      ((3*g2 - 5*gp2)^2*(8*g2^2 + 8*g2*gp2 + gp2^2)*k)/
       (8*(g2 + gp2)^2*(g2 + gp2 - 8*yt2)) + (g2^2*(3*g2 + gp2)^2)/
       (2*(g2 - 2*yt2)^2) - (g2*(2*g2 - gp2)*(3*g2 + gp2)^2)/
       (6*(g2 + gp2)*(g2 - 2*yt2)) + ((1327*g2)/36 + (29*gp2)/4 + 
        (1024*g2^4)/(3*(g2 + gp2)^3) - (3968*g2^3)/(9*(g2 + gp2)^2) - 
        (212*g2^2)/(9*(g2 + gp2)))*yt2 + 
      (41/3 + (8*gp2)/g2 + (448*g2^4)/(3*(g2 + gp2)^4) + 
        (336*g2^3)/(g2 + gp2)^3 - (509*g2^2)/(g2 + gp2)^2 + 
        (178*g2)/(g2 + gp2))*k*yt2 + (-33/2 - (18*g2^2)/(g2 + gp2)^2 - 
        (108*g2)/(g2 + gp2))*yt2^2 + (8*(g2 - gp2)*(3*g2 + gp2)*k)/
       (gp2 + 2*yt2))/phi2
 
codAZAZ = (-g2^6/(4*gp2^4) - (3*g2^5)/(4*gp2^3) - (11*g2^4)/(16*gp2^2) + 
      g2^3/(16*gp2) - gp2^3/(8*g2) - g2^4/(8*(g2 - 8*k)^2) + 
      (3*g2^3)/(8*(g2 - 8*k)) - (g2*(2*g2 + gp2)*(g2^3 + 2*g2^2*gp2 + 
         3*g2*gp2^2 + gp2^3))/(16*(g2 + gp2)^2*(2*g2 + gp2 - 8*k)) + 
      (405*(g2 + gp2)^3)/(32*(3*g2 + 3*gp2 - 8*k)) - 
      (g2 + gp2)^3/(2*(g2 + gp2 - 4*k)) + 
      (3*g2^2*(3*g2^2 + 2*g2*gp2 + 3*gp2^2))/(32*gp2*(g2 - 2*k)) + 
      ((-351*g2^3)/256 - (369*g2^2*gp2)/256 - (27*g2*gp2^2)/256 - 
        (9*gp2^3)/256)/k + (9*g2^2*k)/(16*(g2 - gp2)) - 
      (9*g2^2*k)/(g2 + 2*gp2) + (81*g2^2*k)/(4*(3*g2 + 2*gp2)) - 
      (g2^2*(649*g2 + 712*gp2)*k)/(4*(g2^2 + 2*g2*gp2 + 2*gp2^2)) + 
      (-315/2 - (16*g2)/gp2 - (53*g2^2)/(g2 + gp2)^2 + (41*g2)/(g2 + gp2))*
       k^2 + (2200*k^3)/(g2 + gp2) - (4480*k^4)/(g2 + gp2)^2 + 
      (5120*k^5)/(g2 + gp2)^3 - (225*(g2 + gp2)^3)/(512*(g2 + gp2 + 16*k)) - 
      ((g2 - gp2)*(3*g2 - gp2)*(9*g2^4 + 24*g2^3*gp2 - 12*g2^2*gp2^2 - 
         4*g2*gp2^3 - gp2^4))/(8*g2*(g2 + gp2)*(3*g2^2 + 2*g2*gp2 - gp2^2 - 
         8*g2*k)) + (g2^4*(2*g2 + gp2)*(2*g2 + 3*gp2)*(g2^2 + g2*gp2 - gp2^2)*
        (g2^2 + 2*g2*gp2 + 2*gp2^2))/(16*gp2^4*(g2 + gp2)^2*
        (g2^2 + 8*gp2*k)) - (4*g2*k^2*(g2 + 8*k)*(g2^2 - 32*g2*k + 64*k^2))/
       ((g2 - 8*k)^2*(g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) - 
      (64*(4*g2^5 + g2^5*nG))/(3*(g2 + gp2)^3) - 
      ((g2 + gp2)*(21*g2^2 + 66*g2*gp2 + 13*gp2^2 + 24*g2^2*nG + 
         40*gp2^2*nG))/(48*(g2 + gp2 - 8*k)) - 
      ((g2 + gp2)*(939*g2^3 + 4773*g2^2*gp2 + 4503*g2*gp2^2 + 1533*gp2^3 + 
         48*g2^3*nG + 48*g2^2*gp2*nG + 80*g2*gp2^2*nG + 80*gp2^3*nG))/
       (1152*(g2 + gp2 - 2*k)^2) - (108*g2^5 + 12951*g2^4*gp2 + 
        51660*g2^3*gp2^2 + 76684*g2^2*gp2^3 + 47156*g2*gp2^4 + 11593*gp2^5 + 
        192*g2^4*gp2*nG + 384*g2^3*gp2^2*nG + 512*g2^2*gp2^3*nG + 
        640*g2*gp2^4*nG + 320*gp2^5*nG)/(384*gp2*(g2 + gp2)*
        (g2 + gp2 - 2*k)) + (gp2^2*(219 + 453760*nG + 102400*nG^2))/13824 - 
      (g2*gp2*(-372321 - 48128*nG + 409600*nG^2))/20736 + 
      (g2^2*(12028017 - 2300288*nG + 1945600*nG^2))/41472 + 
      (-49619*g2^3 + 26976*g2^3*nG - 16384*g2^3*nG^2)/(216*(g2 + gp2)) + 
      (-156381*g2^4 - 15232*g2^4*nG + 20480*g2^4*nG^2)/(648*(g2 + gp2)^2) + 
      g32*((-2*g2*(-23 + 22*nG))/3 + (2*gp2*(-17 + 22*nG))/3 + 
        (16*(-4*g2^2 + 5*g2^2*nG))/(3*(g2 + gp2))) + 
      k*((-24*g2^4)/gp2^3 + (50*g2^3)/gp2^2 + (3*g2^2)/gp2 + 
        (227*g2^5)/(4*(g2 + gp2)^4) + (gp2*(14913 + 2560*nG))/288 - 
        (g2*(-13533 + 23168*nG))/288 + (-1487*g2^2 + 1184*g2^2*nG)/
         (24*(g2 + gp2)) + (2*(381*g2^3 + 302*g2^3*nG))/(9*(g2 + gp2)^2) - 
        (2*(33*g2^4 + 80*g2^4*nG))/(3*(g2 + gp2)^3)) - 
      ((3*g2 - 5*gp2)^2*(g2 + gp2)^2)/(64*(g2 + gp2 - 2*k)*
        (g2 + gp2 - 8*yt2)) + ((3*g2 - 5*gp2)^2*(4*g2^2 + 20*g2*gp2 + 
         7*gp2^2)*k)/(48*(g2 + gp2)^2*(g2 + gp2 - 8*yt2)) + 
      ((3*g2 - 5*gp2)^2*(3*g2^2 - 162*g2*gp2 + 59*gp2^2 + 24*g2^2*nG + 
         40*gp2^2*nG))/(288*(g2 + gp2)*(g2 + gp2 - 8*yt2)) + 
      (g2^2*(3*g2 + gp2)^2)/(4*(g2 + gp2)*(g2 - 2*yt2)) + 
      ((-485*g2^3)/36 + (449*g2^2*gp2)/36 - (239*g2*gp2^2)/36 + 
        (107*gp2^3)/36 + (128*g2^4)/(9*(g2 + gp2)))/yt2 - 
      ((g2 + gp2)*(45*g2^2 + 42*g2*gp2 + 61*gp2^2)*yt2)/
       (48*(g2 + gp2 - 2*k)^2) - ((333*g2^2 + 282*g2*gp2 + 461*gp2^2)*yt2)/
       (24*(g2 + gp2 - 2*k)) + (391/6 - (96*g2^4)/(g2 + gp2)^4 + 
        (568*g2^3)/(3*(g2 + gp2)^3) - (63*g2^2)/(g2 + gp2)^2 - 
        (73*g2)/(g2 + gp2))*k*yt2 + ((5*g2*(-335 + 526*nG))/27 - 
        (2*gp2*(-436 + 915*nG))/27 + (1659*g2^2 - 976*g2^2*nG)/
         (9*(g2 + gp2)) - (256*(17*g2^3 + 6*g2^3*nG))/(27*(g2 + gp2)^2) + 
        (512*(3*g2^4 + 2*g2^4*nG))/(27*(g2 + gp2)^3))*yt2 + 
      (-159/4 + (27*g2^2)/(g2 + gp2)^2 - (18*g2)/(g2 + gp2))*yt2^2 + 
      (9*(g2 + gp2)^2*yt2^2)/(8*(g2 + gp2 - 2*k)^2) + 
      ((387*g2^2 + 390*g2*gp2 + 515*gp2^2)*yt2^2)/(24*(g2 + gp2)*
        (g2 + gp2 - 2*k)) + (((117*g2)/16 + (117*gp2)/16)*yt2^2)/k + 
      (4*g2*(3*g2 + gp2)*k)/(gp2 + 2*yt2) + 
      ((g2 + gp2 - 4*yt2)*yt2*(9*g2^3 - 69*g2^2*gp2 - 37*g2*gp2^2 + 
         41*gp2^3 + 36*g2^2*yt2 + 264*g2*gp2*yt2 - 28*gp2^2*yt2))/
       (6*(g2 + gp2)*(g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 8*gp2*yt2 + 
         16*k*yt2)))/phi2
 
codAh = g2^7/(8*gp2^4) + g2^6/(4*gp2^3) + (7*g2^5)/(64*gp2^2) - 
     (7*g2^4)/(128*gp2) - (71*gp2^4)/(512*g2) - (3*gp2^5)/(64*g2^2) + 
     (15*g2^5)/(32*(g2 + gp2)^2) + (33961*g2^4)/(768*(g2 + gp2)) + 
     (g2^4*(25*g2^3 + 158*g2^2*gp2 + 10*g2*gp2^2 - 6*gp2^3))/
      (128*(g2 + gp2)*(g2 - 8*k)^3) - 
     (g2^3*(60*g2^3 + 687*g2^2*gp2 + 70*g2*gp2^2 - 26*gp2^3))/
      (256*(g2 + gp2)*(g2 - 8*k)^2) - (3645*g2^4)/(512*(3*g2 - 8*k)) + 
     ((g2 - 3*gp2)*(g2 - gp2)*(3*g2 - gp2)*(9*g2^4 - 12*g2^3*gp2 + 
        30*g2^2*gp2^2 + 4*g2*gp2^3 + gp2^4))/(512*g2*(g2 + gp2)^2*
       (3*g2 - gp2 - 8*k)) + (g2^2*(g2 + gp2)^3*(5*g2 + gp2))/
      (64*(g2 + gp2 - 8*k)^3) - (g2^2*(g2 + gp2)*(17*g2^2 + 27*g2*gp2 + 
        6*gp2^2))/(128*(g2 + gp2 - 8*k)^2) + 
     (g2*(8*g2^2 + 8*g2*gp2 + gp2^2)*(g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + 
        gp2^3))/(64*(g2 + gp2)^2*(2*g2 + gp2 - 8*k)) - 
     (3645*(g2 + gp2)^4)/(1024*(3*g2 + 3*gp2 - 8*k)) + 
     (39*g2^4)/(128*(g2 - 4*k)) + (5*(g2 + gp2)^4)/(32*(g2 + gp2 - 4*k)) - 
     (3*g2^6)/(4096*k^3) + (3*g2^5)/(512*k^2) + 
     (46879/8 + (192*g2^2)/gp2^2 + (48*g2)/gp2 - (15*gp2)/g2 - 
       (6*g2^3)/(g2 + gp2)^3 + (98*g2^2)/(g2 + gp2)^2 - (728*g2)/(g2 + gp2))*
      k^3 + (-14540/g2 - 5914/(g2 + gp2))*k^4 + 
     (18240/g2^2 + 9120/(g2 + gp2)^2)*k^5 + (-7680/g2^3 - 3840/(g2 + gp2)^3)*
      k^6 - (1975*g2^4)/(16384*(g2 + 16*k)) - (1975*(g2 + gp2)^4)/
      (32768*(g2 + gp2 + 16*k)) - ((5*g2 - 3*gp2)*(3*g2 - gp2)*
       (9*g2^4 + 24*g2^3*gp2 - 12*g2^2*gp2^2 - 4*g2*gp2^3 - gp2^4))/
      (128*g2*(3*g2^2 + 2*g2*gp2 - gp2^2 - 8*g2*k)) + 
     ((g2 - gp2)*(g2 + gp2)^2*(2*g2 + gp2)*(g2^2 + gp2^2)*
       (3*g2^4 + 5*g2^3*gp2 + 7*g2^2*gp2^2 + 11*g2*gp2^3 + 2*gp2^4))/
      (128*gp2^5*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) - 
     (g2^3*(2*g2 + gp2)*(g2^2 + g2*gp2 - gp2^2)*(g2^2 + 2*g2*gp2 + 2*gp2^2)*
       (3*g2^4 + 7*g2^3*gp2 + 10*g2^2*gp2^2 - 4*gp2^4))/
      (128*gp2^5*(g2 + gp2)^2*(g2^2 + 8*gp2*k)) + 
     ((g2 - 4*k)*(g2^2 + 8*g2*k - 64*k^2)*(g2^2 - 8*g2*k - 32*k^2)*
       (5*g2^2 - 22*g2*k - 8*k^2))/(8*(g2 - 8*k)^2*(g2^2 + g2*gp2 - 8*g2*k - 
        8*gp2*k + 64*k^2)) - (132*g2^8 + 350*g2^7*gp2 + 320*g2^6*gp2^2 + 
       59*g2^5*gp2^3 - 45*g2^4*gp2^4 - 13*g2^3*gp2^5 - 3*g2^2*gp2^6 - 
       1056*g2^7*k - 3328*g2^6*gp2*k - 1912*g2^5*gp2^2*k + 
       1728*g2^4*gp2^3*k + 1216*g2^3*gp2^4*k - 152*g2^2*gp2^5*k - 
       56*g2*gp2^6*k - 24*gp2^7*k)/(64*g2^2*(g2^3 + g2^2*gp2 - 16*g2^2*k - 
        8*g2*gp2*k + 8*gp2^2*k + 64*g2*k^2)) - 
     (132*g2^8 + 114*g2^7*gp2 - 46*g2^6*gp2^2 - 31*g2^5*gp2^3 - 
       8*g2^4*gp2^4 - g2^3*gp2^5 - 1056*g2^7*k - 384*g2^6*gp2*k + 
       2344*g2^5*gp2^2*k + 1936*g2^4*gp2^3*k + 16*g2^3*gp2^4*k - 
       168*g2^2*gp2^5*k - 56*g2*gp2^6*k - 8*gp2^7*k)/
      (64*(g2 + gp2)^2*(g2^3 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
        64*g2*k^2 + 64*gp2*k^2)) - ((g2 + 8*k)*(g2^2 - 32*g2*k + 64*k^2)*
       (g2^4 - 144*g2^2*k^2 + 768*g2*k^3 + 3072*k^4))/
      (256*(g2 - 8*k)*k*(g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) - 
     (3*g2^2*gp2*(408393 + 32768*nG))/32768 - (5*gp2^3*(675869 + 294912*nG))/
      294912 - (g2^3*(308945 + 884736*nG))/98304 - 
     (g2*gp2^2*(10809907 + 1474560*nG))/294912 - 
     (g2^3*(-2210*g2^3 - 2276*g2^2*gp2 + 99*g2*gp2^2 + 21*gp2^3 + 
        256*g2^3*nG + 256*g2^2*gp2*nG))/(768*(g2 + gp2)*(g2 - 2*k)^2) + 
     (g2^2*(-2095*g2^3 - 1147*g2^2*gp2 + 3648*g2*gp2^2 + 624*gp2^3 + 
        512*g2^3*nG + 512*g2^2*gp2*nG))/(1536*(g2 + gp2)*(g2 - 8*k)) - 
     ((g2 + gp2)^2*(-6279*g2^3 - 13821*g2^2*gp2 - 13869*g2*gp2^2 - 
        5031*gp2^3 + 768*g2^3*nG + 768*g2^2*gp2*nG + 1280*g2*gp2^2*nG + 
        1280*gp2^3*nG))/(4608*(g2 + gp2 - 2*k)^2) + 
     (g2^2*(54*g2^5 + 17198*g2^4*gp2 + 35926*g2^3*gp2^2 + 16247*g2^2*gp2^3 - 
        2178*g2*gp2^4 - 579*gp2^5 - 1648*g2^4*gp2*nG - 3296*g2^3*gp2^2*nG - 
        1648*g2^2*gp2^3*nG))/(768*gp2*(g2 + gp2)^2*(g2 - 2*k)) + 
     (-2316*g2^4 - 951*g2^3*gp2 + 3330*g2^2*gp2^2 + 1986*g2*gp2^3 + 
       345*gp2^4 + 384*g2^4*nG + 768*g2^3*gp2*nG + 1024*g2^2*gp2^2*nG + 
       1280*g2*gp2^3*nG + 640*gp2^4*nG)/(2304*(g2 + gp2 - 8*k)) - 
     (648*g2^5 - 92469*g2^4*gp2 - 264732*g2^3*gp2^2 - 359046*g2^2*gp2^3 - 
       264180*g2*gp2^4 - 73293*gp2^5 + 9888*g2^4*gp2*nG + 
       19776*g2^3*gp2^2*nG + 26368*g2^2*gp2^3*nG + 32960*g2*gp2^4*nG + 
       16480*gp2^5*nG)/(9216*gp2*(g2 + gp2 - 2*k)) + 
     ((-23*g2^5)/(8*(g2 + gp2)) + (5*g2*gp2^3*(439 + 64*nG))/768 + 
       (g2^3*gp2*(1219 + 64*nG))/256 + (5*gp2^4*(407 + 128*nG))/3072 + 
       (g2^4*(5705 + 384*nG))/1024 + (g2^2*gp2^2*(8303 + 512*nG))/1536)/k + 
     k*((-3*g2^6)/(4*gp2^4) - (9*g2^5)/(8*gp2^3) + (45*g2^4)/(4*gp2^2) + 
       (83*g2^3)/(16*gp2) + (23745*g2*gp2)/1024 + (27*gp2^3)/(64*g2) - 
       (1025*g2^4)/(48*(g2 + gp2)^2) - (17957*g2^3)/(96*(g2 + gp2)) + 
       (5*g2^2*(211381 + 26112*nG))/6144 + (gp2^2*(70841 + 217600*nG))/
        18432) + k^2*((-130*g2^3)/gp2^2 - (55*g2^2)/gp2 + (5*gp2^2)/(8*g2) + 
       (2519*g2^3)/(24*(g2 + gp2)^2) - (5*gp2*(20571 + 1024*nG))/384 - 
       (g2*(458013 + 1024*nG))/384 + (8779*g2^2 - 512*g2^2*nG)/
        (24*(g2 + gp2))) - (29*(3*g2 - 5*gp2)^2*(g2 + gp2)^2)/
      (1024*(g2 + gp2 - 8*yt2)) + ((3*g2 - 5*gp2)^2*(g2 + gp2)^3)/
      (1024*(g2 + gp2 - 2*k)*(g2 + gp2 - 8*yt2)) + 
     (67*(3*g2 - 5*gp2)^2*(g2 + gp2)*k)/(768*(g2 + gp2 - 8*yt2)) - 
     (13*(3*g2 - 5*gp2)^2*k^2)/(96*(g2 + gp2 - 8*yt2)) - 
     (3*(3*g2 - 5*gp2)^2*k^3)/(2*(g2 + gp2)*(g2 + gp2 - 8*yt2)) + 
     (432*k^4)/yt2 + ((81*g2^2)/32 + (1939*g2*gp2)/48 - (2723*gp2^2)/288)*
      yt2 + (27*g2^3*yt2)/(32*(g2 - 8*k)) + 
     ((g2 + gp2)*(99*g2^2 - 42*g2*gp2 + 179*gp2^2)*yt2)/
      (192*(g2 + gp2 - 8*k)) - (9*g2^4*yt2)/(64*(g2 - 2*k)^2) - 
     (315*g2^3*yt2)/(64*(g2 - 2*k)) - ((3*g2 - 5*gp2)^2*(g2 + gp2)^2*yt2)/
      (128*(g2 + gp2 - 2*k)^2) - ((g2 + gp2)*(81*g2^2 - 6*g2*gp2 + 137*gp2^2)*
       yt2)/(32*(g2 + gp2 - 2*k)) + (3*g2^4*yt2)/(256*k^2) + 
     ((-43159*g2)/288 - (59*gp2)/288 + (1466*g2^2)/(9*(g2 + gp2)))*k*yt2 + 
     (-347/12 - (464*g2^2)/(3*(g2 + gp2)^2) + (580*g2)/(3*(g2 + gp2)))*k^2*
      yt2 - (72*k^3*yt2)/g2 + ((37243*g2)/288 + (1129*gp2)/36 - 
       (830*g2^2)/(9*(g2 + gp2)))*yt2^2 - (3*g2^4*yt2^2)/(8*(g2 - 8*k)^3) + 
     (21*g2^3*yt2^2)/(16*(g2 - 8*k)^2) + (3*(g2 + gp2)^2*yt2^2)/
      (g2 + gp2 - 8*k) + (3*g2^3*yt2^2)/(32*(g2 - 2*k)^2) + 
     (201*g2^2*yt2^2)/(32*(g2 - 2*k)) + ((99*g2^2 + 150*g2*gp2 + 115*gp2^2)*
       yt2^2)/(48*(g2 + gp2 - 2*k)) + 
     (((-201*g2^2)/16 - (33*g2*gp2)/4 - (33*gp2^2)/8)*yt2^2)/k + 
     (15997/24 + (224*g2^2)/(3*(g2 + gp2)^2) - (280*g2)/(3*(g2 + gp2)))*k*
      yt2^2 + (12*k^2*yt2^2)/g2 - (18819*yt2^3)/32 - 
     (3*g2^3*yt2^3)/(g2 - 8*k)^3 + (15*g2^2*yt2^3)/(2*(g2 - 8*k)^2) - 
     (3*g2*yt2^3)/(g2 - 8*k) + 
     (((-46*g2)/3 - (34*gp2)/3 + (28*g2^2)/(3*(g2 + gp2)))*yt2^3)/k + 
     (891*yt2^4)/(8*k) + (15*yt2^4)/(8*(-2*k + yt2)) + 
     (6*g32*yt2^3)/(-k + yt2) - (729*yt2^4)/(32*(-4*k + 3*yt2)) + 
     ((3*g2 + 3*gp2 - 8*yt2)*(g2 + gp2 - 4*yt2)*(12*g2^2*gp2 + 8*g2*gp2^2 - 
        4*gp2^3 - 27*g2^2*yt2 - 6*g2*gp2*yt2 - 43*gp2^2*yt2))/
      (384*(g2 + gp2)*(g2 + gp2 + 8*k - 8*yt2)) + 
     (3*g2^2*(g2 - 8*k)*(g2 - 4*k)*(g2^4 - 4*g2^3*k - 96*g2^2*k^2 + 
        384*g2*k^3 - 1024*k^4))/(4096*k^3*(g2^2 - 8*g2*k + 16*k*yt2)) + 
     ((3*g2 + 3*gp2 - 16*yt2)*yt2*(9*g2^3 - 69*g2^2*gp2 - 37*g2*gp2^2 + 
        41*gp2^3 + 36*g2^2*yt2 + 264*g2*gp2*yt2 - 28*gp2^2*yt2))/
      (96*(g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 8*gp2*yt2 + 16*k*yt2)) - 
     (yt2^2*(27*g2^3 + 69*g2^2*gp2 + 43*g2*gp2^2 + gp2^3 - 72*g2^2*yt2 - 
        218*g2*gp2*yt2 - 18*gp2^2*yt2 - 6336*g2*yt2^2 - 6336*gp2*yt2^2))/
      (64*(g2 + gp2)*(-k + yt2)) + g32*(96*k^2 - 442*k*yt2 + 422*yt2^2 - 
       (92*yt2^3)/k)
 
codAt = (256*g2^6)/(3*(g2 + gp2)^3) - (1388*g2^5)/(9*(g2 + gp2)^2) - 
     (3*g2^4)/(8*(g2 - 8*k)) - ((g2 + gp2)^2*(9*g2^2 - 6*g2*gp2 + 17*gp2^2))/
      (48*(g2 + gp2 - 8*k)) + (3*g2^5)/(16*(g2 - 2*k)^2) + 
     (33*g2^4)/(16*(g2 - 2*k)) + ((g2 + gp2)^3*(9*g2^2 - 42*g2*gp2 + 
        29*gp2^2))/(96*(g2 + gp2 - 2*k)^2) + 
     ((g2 + gp2)^2*(3357*g2^2 - 9654*g2*gp2 + 8813*gp2^2))/
      (3072*(g2 + gp2 - 2*k)) - (27*g2^5)/(2048*k^2) + (75*g2^4)/(512*k) + 
     ((-929029*g2^2)/11520 - (6*g2^3)/gp2 + (733*g2*gp2)/12 + 
       (12491*gp2^2)/2304 - g2^7/(g2 + gp2)^5 + (69*g2^6)/(8*(g2 + gp2)^4) + 
       (91*g2^5)/(9*(g2 + gp2)^3) - (11921*g2^4)/(180*(g2 + gp2)^2) + 
       (786059*g2^3)/(5760*(g2 + gp2)))*k + 
     ((15053*g2)/288 - (803*gp2)/288 - (694*g2^2)/(9*(g2 + gp2)))*k^2 + 
     (-380 + (256*g2^2)/(g2 + gp2)^2 - (320*g2)/(g2 + gp2))*k^3 - 
     (5*g2*gp2^2*(-392739 + 128512*nG))/110592 + 
     (g2^2*gp2*(-670953 + 1048064*nG))/110592 - 
     (gp2^3*(-2431373 + 1256960*nG))/110592 - (g2^3*(1427979 + 2789888*nG))/
      110592 + (2*(513*g2^4 + 160*g2^4*nG))/(27*(g2 + gp2)) - 
     (17*g32*(3*g2 - 5*gp2)^2*(g2 + gp2))/(12*(g2 + gp2 - 8*yt2)) - 
     (7*(3*g2 - 5*gp2)^2*(g2 + gp2)^3)/(1024*(g2 + gp2 - 2*k)*
       (g2 + gp2 - 8*yt2)) - ((3*g2 - 5*gp2)^2*(199*g2^3 + 861*g2^2*gp2 + 
        657*g2*gp2^2 + gp2^3)*k)/(768*(g2 + gp2)^2*(g2 + gp2 - 8*yt2)) - 
     (55*(3*g2 - 5*gp2)^2*k^2)/(96*(g2 + gp2 - 8*yt2)) - 
     (4*(3*g2 - 5*gp2)^2*k^3)/((g2 + gp2)*(g2 + gp2 - 8*yt2)) - 
     ((3*g2 - 5*gp2)^2*(-13683*g2^3 + 88527*g2^2*gp2 + 53271*g2*gp2^2 - 
        17835*gp2^3 + 19968*g2^3*nG + 19968*g2^2*gp2*nG + 33280*g2*gp2^2*nG + 
        33280*gp2^3*nG))/(110592*(g2 + gp2)*(g2 + gp2 - 8*yt2)) + 
     (g2^2*(3*g2 + gp2)^2*(5*g2 + 4*gp2))/(32*(g2 - 2*yt2)^2) + 
     (45*g2^4*k)/(8*(g2 - 2*yt2)^2) - 
     (g2*(495*g2^3 - 246*g2^2*gp2 - 113*g2*gp2^2 - 16*gp2^3))/
      (96*(g2 - 2*yt2)) - (21*g2^3*k)/(8*(g2 - 2*yt2)) + 
     ((-3*g2^6)/128 - (g2^5*gp2)/64 - (55*g2^4*gp2^2)/384 - 
       (7*g2^3*gp2^3)/32 - (53*g2^2*gp2^4)/1152 - (41*g2*gp2^5)/576 - 
       (107*gp2^6)/1152)/yt2^3 + ((105*g2^5)/256 + (109*g2^4*gp2)/256 + 
       (301*g2^3*gp2^2)/128 + (2213*g2^2*gp2^3)/1152 + (8335*g2*gp2^4)/6912 + 
       (12499*gp2^5)/6912)/yt2^2 + 
     (((-393*g2^3)/40 - (11*g2^2*gp2)/8 - (25*g2*gp2^2)/24 - (19*gp2^3)/24 - 
        (8*g2^6)/(3*(g2 + gp2)^3) + (79*g2^5)/(30*(g2 + gp2)^2) + 
        (86*g2^4)/(15*(g2 + gp2)))*k)/yt2 + (1152*k^4)/yt2 + 
     ((-13*g2^3*gp2)/144 - (31*g2^2*gp2^2)/4 - (1417*g2*gp2^3)/144 - 
       (1531*gp2^4)/144 + (8*g2^6)/(3*(g2 + gp2)^2) + 
       (50*g2^5)/(9*(g2 + gp2)) + (g2^4*(-3601 + 1728*nG))/288)/yt2 - 
     (3*g2^4*yt2)/(2*(g2 - 8*k)^2) + (27*g2^3*yt2)/(8*(g2 - 8*k)) - 
     ((g2 + gp2)*(9*g2^2 + 30*g2*gp2 + 5*gp2^2)*yt2)/(6*(g2 + gp2 - 8*k)) + 
     (219*g2^4*yt2)/(128*(g2 - 2*k)^2) + (549*g2^3*yt2)/(64*(g2 - 2*k)) + 
     ((g2 + gp2)^2*(909*g2^2 + 2202*g2*gp2 + 781*gp2^2)*yt2)/
      (768*(g2 + gp2 - 2*k)^2) + ((g2 + gp2)*(927*g2^2 + 1434*g2*gp2 + 
        1067*gp2^2)*yt2)/(96*(g2 + gp2 - 2*k)) + 
     (((513*g2^3)/128 + (243*g2^2*gp2)/64 + (243*g2*gp2^2)/64 + 
        (81*gp2^3)/64)*yt2)/k + ((965*g2)/96 + (120*g2^3)/gp2^2 + 
       (60*g2^2)/gp2 - (9973*gp2)/96 - (22*g2^5)/(3*(g2 + gp2)^4) - 
       (1793*g2^4)/(4*(g2 + gp2)^3) + (34585*g2^3)/(48*(g2 + gp2)^2) - 
       (18553*g2^2)/(48*(g2 + gp2)))*k*yt2 + 
     (-8477/12 + (112*g2^2)/(3*(g2 + gp2)^2) - (140*g2)/(3*(g2 + gp2)))*k^2*
      yt2 - (144*k^3*yt2)/g2 + (4*g32^2*(-775 + 68*nG)*yt2)/3 + 
     ((-512*g2^5)/(3*(g2 + gp2)^3) + (5*g2*gp2*(-435081 + 20480*nG))/20736 - 
       (gp2^2*(-463341 + 160000*nG))/13824 + (g2^2*(6067167 + 6775040*nG))/
        41472 + (-7407*g2^3 - 11264*g2^3*nG)/(36*(g2 + gp2)) + 
       (85767*g2^4 + 51200*g2^4*nG)/(324*(g2 + gp2)^2))*yt2 + 
     (21*g2^3*yt2^2)/(8*(g2 - 8*k)^2) + (75*g2^2*yt2^2)/(8*(g2 - 8*k)) + 
     (9*(g2 + gp2)^2*yt2^2)/(g2 + gp2 - 8*k) - (195*g2^3*yt2^2)/
      (64*(g2 - 2*k)^2) - (1881*g2^2*yt2^2)/(64*(g2 - 2*k)) - 
     (207*(g2 + gp2)^3*yt2^2)/(128*(g2 + gp2 - 2*k)^2) - 
     ((1773*g2^2 + 1626*g2*gp2 + 2413*gp2^2)*yt2^2)/(128*(g2 + gp2 - 2*k)) + 
     (((-513*g2^2)/32 - (171*g2*gp2)/16 - (171*gp2^2)/32)*yt2^2)/k + 
     (8501/8 - (210*g2^2)/gp2^2 - (12*g2)/gp2 + (27*gp2)/(4*g2) - 
       (4*g2^3)/(g2 + gp2)^3 + (119*g2^2)/(2*(g2 + gp2)^2) - 
       (4*g2)/(g2 + gp2))*k*yt2^2 - (6*k^2*yt2^2)/g2 + 
     ((-6395*gp2)/192 - gp2^2/(4*g2) + (16384*g2^4)/(27*(g2 + gp2)^3) - 
       (4096*g2^3)/(3*(g2 + gp2)^2) + (10271*g2^2)/(9*(g2 + gp2)) - 
       (g2*(774793 + 13824*nG))/1728)*yt2^2 + 
     (-4653/16 - (5*gp2)/(4*g2) + (12*g2)/(g2 + gp2))*yt2^3 + 
     (-45/(2*g2) - 12/gp2 - (3*g2^2)/(2*(g2 + gp2)^3) + (21*g2)/(g2 + gp2)^2)*
      k*yt2^3 + (423*yt2^4)/(4*g2) + (18*yt2^4)/k + (9*yt2^5)/g2^2 + 
     (3*yt2^4)/(-2*k + yt2) + (120*g32*yt2^3)/(-k + yt2) + 
     (g2*(3*g2 + gp2)*(10*g2 + 13*gp2)*k)/(2*(gp2 + 2*yt2)) + 
     (27*yt2^4)/(4*(-4*k + 3*yt2)) - 
     (g2^3*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 21*gp2^3)*
       (2*g2^3 - g2^2*gp2 - 2*g2*gp2^2 + 2*gp2^3)*k)/
      (8*(g2 + gp2)^5*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2)) + 
     (3*g2^2*(g2 - 8*k)*(g2 - 4*k)*(9*g2^3 - 64*g2^2*k + 320*g2*k^2 - 
        1024*k^3))/(2048*k^2*(g2^2 - 8*g2*k + 16*k*yt2)) + 
     g32*((163*g2^2)/4 - (391*g2*gp2)/6 + (2147*gp2^2)/36 + 256*k^2 + 
       (-2*g2^3 - (2*g2^2*gp2)/3 - (22*g2*gp2^2)/9 - (34*gp2^3)/9)/yt2 + 
       ((-5144*g2)/9 - (23*gp2)/3 + (3200*g2^2)/(9*(g2 + gp2)))*yt2 - 
       448*k*yt2 - 682*yt2^2) + ((12*g2^2*gp2 + 8*g2*gp2^2 - 4*gp2^3 - 
        27*g2^2*yt2 - 6*g2*gp2*yt2 - 43*gp2^2*yt2)*(g2^2 + 2*g2*gp2 + gp2^2 - 
        8*g2*yt2 - 8*gp2*yt2 + 29*yt2^2))/(24*(g2 + gp2)*
       (g2 + gp2 + 8*k - 8*yt2)) - 
     (yt2^2*(333*g2^3 + 603*g2^2*gp2 + 285*g2*gp2^2 + 15*gp2^3 - 
        1440*g2^2*yt2 - 10540*g2*gp2*yt2 - 1676*gp2^2*yt2 + 16776*g2*yt2^2 + 
        16776*gp2*yt2^2))/(256*(g2 + gp2)*(-k + yt2)) - 
     ((9*g2^3 - 69*g2^2*gp2 - 37*g2*gp2^2 + 41*gp2^3 + 36*g2^2*yt2 + 
        264*g2*gp2*yt2 - 28*gp2^2*yt2)*(-2*g2^3 - 6*g2^2*gp2 - 6*g2*gp2^2 - 
        2*gp2^3 + 39*g2^2*yt2 + 78*g2*gp2*yt2 + 39*gp2^2*yt2 - 210*g2*yt2^2 - 
        210*gp2*yt2^2 + 328*yt2^3))/(384*yt2*(-g2^2 - 2*g2*gp2 - gp2^2 + 
        8*g2*yt2 + 8*gp2*yt2 - 16*k*yt2))
 
codAW = -g2^8/(16*gp2^5) - g2^7/(4*gp2^4) - (3*g2^6)/(4*gp2^3) - 
     (105*g2^5)/(128*gp2^2) - (9*g2^4)/(32*gp2) - (945*gp2^4)/(256*g2) - 
     (233*gp2^5)/(256*g2^2) - gp2^6/(64*g2^3) + 
     (1669*g2^6)/(8*(g2 + gp2)^3) - 
     (g2^4*(5*g2^3 + 4*g2^2*gp2 + 5*g2*gp2^2 - 3*gp2^3))/
      (64*(g2 + gp2)*(g2 - 8*k)^3) + 
     (g2^3*(12*g2^3 - 327*g2^2*gp2 - 71*g2*gp2^2 - 29*gp2^3))/
      (128*(g2 + gp2)*(g2 - 8*k)^2) + (135*g2^4)/(64*(3*g2 - 8*k)) + 
     ((3*g2 - gp2)*(17*g2^2 - 8*g2*gp2 + 4*gp2^2)*(9*g2^4 - 12*g2^3*gp2 + 
        30*g2^2*gp2^2 + 4*g2*gp2^3 + gp2^4))/(128*g2*(g2 + gp2)^2*
       (3*g2 - gp2 - 8*k)) + (g2*(g2 + gp2)^3*(g2 + 8*gp2))/
      (64*(g2 + gp2 - 8*k)^2) - ((g2 + gp2)*(372*g2^3 + 157*g2^2*gp2 - 
        24*g2*gp2^2 - 8*gp2^3))/(128*(g2 + gp2 - 8*k)) + 
     (g2*(g2 - 12*gp2)*(2*g2 + gp2)*(g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/
      (128*(g2 + gp2)^2*(2*g2 + gp2 - 8*k)) + (33*g2^4)/(64*(g2 - 4*k)) - 
     (gp2*(g2 + gp2)^2*(267*g2^2 - 100*g2*gp2 + 44*gp2^2))/
      (1024*(g2 + gp2 - 2*k)^2) - (144*g2^6 + 9072*g2^5*gp2 + 
       39485*g2^4*gp2^2 + 61490*g2^3*gp2^3 + 43329*g2^2*gp2^4 + 
       13232*g2*gp2^5 + 1988*gp2^6)/(1024*gp2*(g2 + gp2)*(g2 + gp2 - 2*k)) + 
     (9*g2^5)/(512*k^2) + ((3*g2^4)/4 + (99*g2^3*gp2)/256 - 
       (9*g2^2*gp2^2)/32 - (81*g2*gp2^3)/256 + (3*g2^5)/(256*(g2 + gp2)))/k + 
     (63*g2^3*k)/(128*(g2 - gp2)) + (9*g2^3*k)/(32*(g2 + 2*gp2)) - 
     (8505*g2^3*k)/(256*(3*g2 + 2*gp2)) - (5*g2^3*(644*g2 + 957*gp2)*k)/
      (32*(g2^2 + 2*g2*gp2 + 2*gp2^2)) + ((-1334*g2)/3 + (16*g2^4)/gp2^3 + 
       (27*g2^3)/gp2^2 - (13*g2^2)/(2*gp2) + (581*gp2)/12 + gp2^2/g2 - 
       (3*g2^4)/(g2 + gp2)^3 - (217*g2^3)/(24*(g2 + gp2)^2) + 
       (3655*g2^2)/(12*(g2 + gp2)))*k^2 + 
     (2204 - (80*g2^3)/gp2^3 + (240*g2^2)/gp2^2 - (336*g2)/gp2 - 
       (24*gp2)/g2 - (6*g2^3)/(g2 + gp2)^3 - (854*g2^2)/(3*(g2 + gp2)^2) - 
       (2906*g2)/(3*(g2 + gp2)))*k^3 + 
     (-9504/g2 + 256/gp2 - (128*g2)/(g2 + gp2)^2 + 1280/(g2 + gp2))*k^4 + 
     (17920*k^5)/g2^2 - (20480*k^6)/g2^3 + (975*g2^4)/(2048*(g2 + 16*k)) + 
     ((3*g2 - gp2)*(9*g2^4 + 24*g2^3*gp2 - 12*g2^2*gp2^2 - 4*g2*gp2^3 - 
        gp2^4)*(12*g2^4 - 6*g2^3*gp2 - 13*g2^2*gp2^2 - 3*g2*gp2^3 + 4*gp2^4))/
      (256*g2^3*(g2 + gp2)*(3*g2^2 + 2*g2*gp2 - gp2^2 - 8*g2*k)) + 
     (g2*(g2 - gp2)*(g2 + gp2)^3*(2*g2 + gp2)*(g2^2 + gp2^2)*
       (4*g2^2 + 8*g2*gp2 + 15*gp2^2))/(128*gp2^5*(g2^2 + 2*g2*gp2 + gp2^2 - 
        8*gp2*k)) + (g2^4*(2*g2 + gp2)*(g2^2 + g2*gp2 - gp2^2)*
       (g2^2 + 2*g2*gp2 + 2*gp2^2)*(3*g2^2 + 10*g2*gp2 + 6*gp2^2))/
      (64*gp2^4*(g2 + gp2)^2*(g2^2 + 8*gp2*k)) + 
     (66*g2^8 + 103*g2^7*gp2 + 17*g2^6*gp2^2 - 7*g2^5*gp2^3 + 16*g2^4*gp2^4 + 
       4*g2^3*gp2^5 + g2^2*gp2^6 - 528*g2^7*k - 296*g2^6*gp2*k + 
       368*g2^5*gp2^2*k - 176*g2^4*gp2^3*k - 352*g2^3*gp2^4*k + 
       64*g2^2*gp2^5*k + 16*g2*gp2^6*k + 8*gp2^7*k)/
      (64*g2^2*(g2^3 + g2^2*gp2 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
        64*g2*k^2)) + (g2*(198*g2^8 + 341*g2^7*gp2 + 29*g2^6*gp2^2 - 
        134*g2^5*gp2^3 - 35*g2^4*gp2^4 - 7*g2^3*gp2^5 - 1584*g2^7*k - 
        1144*g2^6*gp2*k + 4896*g2^5*gp2^2*k + 6648*g2^4*gp2^3*k + 
        1648*g2^3*gp2^4*k - 712*g2^2*gp2^5*k - 224*g2*gp2^6*k - 56*gp2^7*k))/
      (64*(g2 + gp2)^3*(g2^3 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
        64*g2*k^2 + 64*gp2*k^2)) - ((g2 - 4*k)*(g2^2 + 8*g2*k - 64*k^2)*
       (g2^2 - 8*g2*k - 32*k^2)*(3*g2^3 + 16*g2^2*k - 256*g2*k^2 - 2048*k^3))/
      (256*(g2 - 8*k)^2*k*(g2^2 + g2*gp2 - 8*g2*k - 8*gp2*k + 64*k^2)) + 
     ((g2 + 8*k)*(g2^2 - 32*g2*k + 64*k^2)*(g2^3 - 60*g2^2*k + 192*g2*k^2 - 
        512*k^3))/(32*(g2 - 8*k)*(g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) - 
     (gp2^3*(-45781 + 5632*nG))/1536 - (g2*gp2^2*(-56465 + 122688*nG))/4608 - 
     (g2^2*gp2*(-271449 + 217216*nG))/13824 + 
     (-2888229*g2^4 + 1161472*g2^4*nG)/(6912*(g2 + gp2)) + 
     (258915*g2^5 - 88576*g2^5*nG)/(1152*(g2 + gp2)^2) + 
     (g2^2*(-4535*g2^3 + 502*g2^2*gp2 + 2094*g2*gp2^2 + 450*gp2^3 + 
        1024*g2^3*nG + 1024*g2^2*gp2*nG))/(768*(g2 + gp2)*(g2 - 8*k)) - 
     (g2^2*(842*g2^4 - 6859*g2^3*gp2 + 768*g2^2*gp2^2 + 225*g2*gp2^3 + 
        216*gp2^4 + 896*g2^4*nG + 896*g2^3*gp2*nG))/
      (3072*(g2 + gp2)*(g2 - 2*k)^2) + 
     (g2*(432*g2^6 - 54332*g2^5*gp2 - 32041*g2^4*gp2^2 - 20339*g2^3*gp2^3 - 
        12471*g2^2*gp2^4 - 7065*g2*gp2^5 - 2376*gp2^6 - 3584*g2^5*gp2*nG - 
        7168*g2^4*gp2^2*nG - 3584*g2^3*gp2^3*nG))/(3072*gp2*(g2 + gp2)^2*
       (g2 - 2*k)) - (g2^3*(-14396919 + 8364800*nG + 147456*nG^2))/55296 + 
     k*(-g2^6/(2*gp2^4) - (71*g2^5)/(8*gp2^3) + (53*g2^4)/(16*gp2^2) + 
       (4017*g2^3)/(32*gp2) - gp2^4/(8*g2^2) - (9*g2^7)/(32*(g2 + gp2)^5) - 
       (5*gp2^3*(17 + 128*nG))/(96*g2) - (5*gp2^2*(283 + 288*nG))/96 - 
       (g2*gp2*(3291 + 10880*nG))/1152 + (g2^2*(1124209 + 367360*nG))/11520 + 
       (-1418459*g2^3 + 57600*g2^3*nG)/(5760*(g2 + gp2)) + 
       (-97517*g2^4 - 29440*g2^4*nG)/(1440*(g2 + gp2)^2) + 
       (109339*g2^5 - 8096*g2^5*nG)/(288*(g2 + gp2)^3) + 
       (1565*g2^6 + 512*g2^6*nG)/(64*(g2 + gp2)^4)) + 
     ((3*g2 - 5*gp2)^2*(657*g2^3 + 375*g2^2*gp2 + 91*g2*gp2^2 - 11*gp2^3))/
      (1536*(g2 + gp2)*(g2 + gp2 - 8*yt2)) - 
     ((3*g2 - 5*gp2)^2*(8*g2^3 + 24*g2^2*gp2 + 15*g2*gp2^2 + gp2^3)*k)/
      (64*(g2 + gp2)^2*(g2 + gp2 - 8*yt2)) - 
     (g2^2*(3*g2 + gp2)^2*(5*g2 + 4*gp2))/(32*(g2 - 2*yt2)^2) - 
     (45*g2^4*k)/(8*(g2 - 2*yt2)^2) + 
     (g2*(603*g2^3 - 66*g2^2*gp2 - 29*g2*gp2^2 - 4*gp2^3))/
      (96*(g2 - 2*yt2)) + (33*g2^3*k)/(4*(g2 - 2*yt2)) - 
     (3*g2^5)/(16*yt2^2) + ((21*g2^4)/32 + (g2^3*gp2)/16 - 
       (11*g2^2*gp2^2)/32)/yt2 + 
     (((-7*g2^3)/15 - (7*g2^5)/(15*(g2 + gp2)^2) + (14*g2^4)/(15*(g2 + gp2)))*
       k)/yt2 + (9*g2^3*yt2)/(32*(g2 - 8*k)) + 
     (93*g2^4*yt2)/(128*(g2 - 2*k)^2) + (345*g2^3*yt2)/(64*(g2 - 2*k)) - 
     (9*g2^3*yt2)/(32*k) + ((-39223*g2)/360 + (10*g2^2)/gp2 - (85*gp2)/24 - 
       (2*gp2^2)/g2 + (56*g2^5)/(3*(g2 + gp2)^4) - 
       (502*g2^4)/(9*(g2 + gp2)^3) - (79013*g2^3)/(360*(g2 + gp2)^2) + 
       (11882*g2^2)/(45*(g2 + gp2)))*k*yt2 - 68*k^2*yt2 + 
     ((-4057*g2*gp2)/288 + (113*gp2^2)/64 - (512*g2^5)/(3*(g2 + gp2)^3) + 
       (256*g2^4)/(9*(g2 + gp2)^2) + (13607*g2^3)/(36*(g2 + gp2)) - 
       (g2^2*(12367 + 256*nG))/64)*yt2 + 
     ((767*g2)/72 + (5*gp2)/8 + gp2^2/(6*g2) + (1024*g2^4)/(3*(g2 + gp2)^3) - 
       (7855*g2^3)/(18*(g2 + gp2)^2) + (2831*g2^2)/(18*(g2 + gp2)))*yt2^2 + 
     (3*g2^4*yt2^2)/(8*(g2 - 8*k)^3) - (21*g2^3*yt2^2)/(16*(g2 - 8*k)^2) + 
     (33*g2^2*yt2^2)/(16*(g2 - 8*k)) - (219*g2^3*yt2^2)/(64*(g2 - 2*k)^2) - 
     (921*g2^2*yt2^2)/(32*(g2 - 2*k)) - (117*g2^2*yt2^2)/(16*k) + 
     (-20531/180 + (30*g2^3)/gp2^3 + (21*g2^2)/gp2^2 - (191*g2)/(2*gp2) - 
       (448*g2^4)/(3*(g2 + gp2)^4) + (1328*g2^3)/(9*(g2 + gp2)^3) - 
       (7129*g2^2)/(45*(g2 + gp2)^2) + (19621*g2)/(90*(g2 + gp2)))*k*yt2^2 + 
     (-183/2 - (5*gp2)/(3*g2) + (16*g2)/(g2 + gp2))*yt2^3 + 
     (3*g2^3*yt2^3)/(g2 - 8*k)^3 - (21*g2^2*yt2^3)/(2*(g2 - 8*k)^2) + 
     (21*g2*yt2^3)/(2*(g2 - 8*k)) + (9*g2^2*yt2^3)/(4*(g2 - 2*k)^2) + 
     (99*g2*yt2^3)/(4*(g2 - 2*k)) + (81*g2*yt2^3)/(8*k) + 
     ((240*g2^2)/gp2^3 + (168*g2)/gp2^2 - 60/gp2 + 60/(g2 + gp2))*k*yt2^3 + 
     (57*yt2^4)/g2 - ((3*g2 + gp2)*(5*g2^2 - 9*g2*gp2 - 4*gp2^2)*k)/
      (2*(gp2 + 2*yt2)) + g32*(-(g2^2*(-12 + 37*nG)) + 79*g2*yt2) - 
     (g2^3*(g2^2 + 4*g2*gp2 - 3*gp2^2)*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 
        21*gp2^3)*k)/(4*(g2 + gp2)^4*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2)) - 
     (3*g2^3*(g2 - 8*k)*(g2 - 4*k)*(3*g2^2 - 40*g2*k + 96*k^2))/
      (512*k^2*(g2^2 - 8*g2*k + 16*k*yt2)) + 
     (9*yt2^2*(4*g2^2 - 21*g2*yt2 + 2*yt2^2))/(16*(-k + yt2))
 
codAZ = g2^8/(16*gp2^5) + (13*g2^7)/(128*gp2^4) + (141*g2^6)/(256*gp2^3) + 
     (9*g2^5)/(16*gp2^2) + (47*g2^4)/(256*gp2) + (17*gp2^4)/(256*g2) - 
     (9*gp2^5)/(32*g2^2) - (3*gp2^6)/(512*g2^3) + (192*g2^7)/(g2 + gp2)^4 - 
     (82*g2^6)/(g2 + gp2)^3 + (g2^3*(g2^3 + 82*g2^2*gp2 - 14*g2*gp2^2 - 
        3*gp2^3))/(64*(g2 + gp2)*(g2 - 8*k)^2) - 
     (g2^2*(345*g2^3 + 1119*g2^2*gp2 + 240*g2*gp2^2 + 122*gp2^3))/
      (128*(g2 + gp2)*(g2 - 8*k)) + ((5*g2 - 3*gp2)*(g2 - gp2)*(3*g2 - gp2)*
       (9*g2^4 - 12*g2^3*gp2 + 30*g2^2*gp2^2 + 4*g2*gp2^3 + gp2^4))/
      (512*g2*(g2 + gp2)^2*(3*g2 - gp2 - 8*k)) - 
     (g2^2*(g2 + gp2)^3*(5*g2 + gp2))/(64*(g2 + gp2 - 8*k)^3) + 
     (g2^2*(g2 + gp2)*(5*g2 + gp2)*(5*g2 + 6*gp2))/(128*(g2 + gp2 - 8*k)^2) + 
     (g2*(2*g2 + gp2)*(3*g2 + 7*gp2)*(g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + 
        gp2^3))/(128*(g2 + gp2)^2*(2*g2 + gp2 - 8*k)) + 
     (135*(g2 + gp2)^4)/(128*(3*g2 + 3*gp2 - 8*k)) + 
     (g2 + gp2)^4/(4*(g2 + gp2 - 4*k)) + 
     (g2^3*gp2*(189*g2^2 + 10*g2*gp2 + 25*gp2^2))/(256*(g2 + gp2)*
       (g2 - 2*k)^2) + (g2^2*(72*g2^5 - 3735*g2^4*gp2 + 1516*g2^3*gp2^2 + 
        6038*g2^2*gp2^3 + 892*g2*gp2^4 + 465*gp2^5))/
      (512*gp2*(g2 + gp2)^2*(g2 - 2*k)) + 
     ((135*g2^4)/256 + (441*g2^3*gp2)/256 + (441*g2^2*gp2^2)/256 + 
       (45*g2*gp2^3)/64 + (45*gp2^4)/256)/k - (81*g2^3*k)/(64*(g2 - gp2)) + 
     (63*g2^3*k)/(32*(g2 + 2*gp2)) + (24867*g2^3*k)/(1024*(3*g2 + 2*gp2)) + 
     (g2^3*(346*g2 + 553*gp2)*k)/(8*(g2^2 + 2*g2*gp2 + 2*gp2^2)) + 
     ((-27031*g2)/144 - (16*g2^4)/gp2^3 - (3*g2^3)/gp2^2 + 
       (95*g2^2)/(2*gp2) - (647*gp2)/144 + (7*gp2^2)/(4*g2) + 
       (4*g2^4)/(g2 + gp2)^3 - (1715*g2^3)/(12*(g2 + gp2)^2) + 
       (5123*g2^2)/(18*(g2 + gp2)))*k^2 + 
     (1504/3 + (80*g2^3)/gp2^3 + (16*g2^2)/gp2^2 + (400*g2)/gp2 - 
       (6*gp2)/g2 - (230*g2^2)/(3*(g2 + gp2)^2) - (470*g2)/(3*(g2 + gp2)))*
      k^3 + (-256/gp2 + (128*g2)/(g2 + gp2)^2 - 3376/(g2 + gp2))*k^4 + 
     (8960*k^5)/(g2 + gp2)^2 - (10240*k^6)/(g2 + gp2)^3 + 
     (975*(g2 + gp2)^4)/(4096*(g2 + gp2 + 16*k)) + 
     ((3*g2 - gp2)*(9*g2^4 + 24*g2^3*gp2 - 12*g2^2*gp2^2 - 4*g2*gp2^3 - 
        gp2^4)*(29*g2^4 + 54*g2^3*gp2 - 24*g2^2*gp2^2 - 14*g2*gp2^3 + 
        3*gp2^4))/(512*g2^3*(g2 + gp2)*(3*g2^2 + 2*g2*gp2 - gp2^2 - 
        8*g2*k)) + ((g2 - gp2)*(g2 + gp2)^3*(2*g2 + gp2)*
       (17*g2^2 - 24*g2*gp2 - gp2^2)*(g2^2 + gp2^2))/
      (256*gp2^4*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) - 
     (g2^4*(2*g2 + gp2)*(g2^2 + g2*gp2 - gp2^2)*(g2^2 + 2*g2*gp2 + 2*gp2^2)*
       (4*g2^3 + 9*g2^2*gp2 + 12*g2*gp2^2 + 11*gp2^3))/
      (128*gp2^5*(g2 + gp2)^2*(g2^2 + 8*gp2*k)) - 
     (5*(g2 - 4*k)*k*(g2^2 + 8*g2*k - 64*k^2)*(g2^2 - 8*g2*k - 32*k^2))/
      (4*(g2 - 8*k)*(g2^2 + g2*gp2 - 8*g2*k - 8*gp2*k + 64*k^2)) + 
     (g2*k*(g2 + 8*k)*(g2 + 24*k)*(g2^2 - 32*g2*k + 64*k^2))/
      (8*(g2 - 8*k)*(g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) + 
     ((3*g2 - gp2)*(22*g2^7 + 75*g2^6*gp2 + 104*g2^5*gp2^2 + 60*g2^4*gp2^3 + 
        13*g2^3*gp2^4 + 2*g2^2*gp2^5 - 176*g2^6*k - 952*g2^5*gp2*k - 
        1136*g2^4*gp2^2*k - 144*g2^3*gp2^3*k + 272*g2^2*gp2^4*k + 
        72*g2*gp2^5*k + 16*gp2^6*k))/(64*g2^2*(g2^3 + g2^2*gp2 - 16*g2^2*k - 
        8*g2*gp2*k + 8*gp2^2*k + 64*g2*k^2)) - 
     (66*g2^8 - 15*g2^7*gp2 - 98*g2^6*gp2^2 - 5*g2^5*gp2^3 - g2^4*gp2^4 + 
       g2^3*gp2^5 - 528*g2^7*k + 1176*g2^6*gp2*k + 3056*g2^5*gp2^2*k + 
       800*g2^4*gp2^3*k - 736*g2^3*gp2^4*k - 48*g2^2*gp2^5*k - 
       16*g2*gp2^6*k + 8*gp2^7*k)/(64*(g2 + gp2)^2*(g2^3 - 16*g2^2*k - 
        8*g2*gp2*k + 8*gp2^2*k + 64*g2*k^2 + 64*gp2*k^2)) + 
     (-61569*g2^5 + 6656*g2^5*nG)/(288*(g2 + gp2)^2) - 
     ((g2 + gp2)^2*(2613*g2^3 + 15123*g2^2*gp2 + 12603*g2*gp2^2 + 
        2793*gp2^3 + 1344*g2^3*nG + 1344*g2^2*gp2*nG + 2240*g2*gp2^2*nG + 
        2240*gp2^3*nG))/(9216*(g2 + gp2 - 2*k)^2) + 
     (-390*g2^4 + 867*g2^3*gp2 - 378*g2^2*gp2^2 - 2766*g2*gp2^3 - 
       1383*gp2^4 + 1536*g2^4*nG + 3072*g2^3*gp2*nG + 4096*g2^2*gp2^2*nG + 
       5120*g2*gp2^3*nG + 2560*gp2^4*nG)/(2304*(g2 + gp2 - 8*k)) - 
     (648*g2^6 + 54519*g2^5*gp2 + 202023*g2^4*gp2^2 + 291282*g2^3*gp2^3 + 
       204396*g2^2*gp2^4 + 76635*g2*gp2^5 + 8457*gp2^6 + 2688*g2^5*gp2*nG + 
       8064*g2^4*gp2^2*nG + 12544*g2^3*gp2^3*nG + 16128*g2^2*gp2^4*nG + 
       13440*g2*gp2^5*nG + 4480*gp2^6*nG)/(4608*gp2*(g2 + gp2)*
       (g2 + gp2 - 2*k)) - (gp2^3*(-4474353 + 5232640*nG + 409600*nG^2))/
      110592 + (g2*gp2^2*(-25453917 + 17768448*nG + 2048000*nG^2))/995328 + 
     (g2^3*(-33394167 + 63905280*nG + 3915776*nG^2))/995328 - 
     (g2^2*gp2*(62685909 + 50790912*nG + 4505600*nG^2))/995328 + 
     (8524953*g2^4 - 2572032*g2^4*nG - 163840*g2^4*nG^2)/(31104*(g2 + gp2)) + 
     k*(-g2^6/(2*gp2^4) + (149*g2^5)/(8*gp2^3) + (1165*g2^4)/(16*gp2^2) - 
       (7459*g2^3)/(64*gp2) - (193*gp2^3)/(128*g2) - (3*gp2^4)/(64*g2^2) + 
       (7*g2^7)/(4*(g2 + gp2)^5) - (97*g2^6)/(32*(g2 + gp2)^4) + 
       (g2*gp2*(46927 + 9216*nG))/512 + (gp2^2*(15647 + 34560*nG))/1152 + 
       (g2^2*(-197757 + 604160*nG))/9216 - (13*(-79*g2^3 + 160*g2^3*nG))/
        (48*(g2 + gp2)) + (119019*g2^4 + 5504*g2^4*nG)/(288*(g2 + gp2)^2) + 
       (-7641*g2^5 - 2048*g2^5*nG)/(96*(g2 + gp2)^3)) + 
     (g32*(3*g2 - 5*gp2)^2*(g2 + gp2))/(24*(g2 + gp2 - 8*yt2)) + 
     (3*(3*g2 - 5*gp2)^2*(g2 + gp2)^3)/(512*(g2 + gp2 - 2*k)*
       (g2 + gp2 - 8*yt2)) - ((3*g2 - 5*gp2)^2*(11*g2^2 + 14*g2*gp2 - 
        3*gp2^2)*k)/(64*(g2 + gp2)*(g2 + gp2 - 8*yt2)) - 
     (7*(3*g2 - 5*gp2)^2*k^2)/(24*(g2 + gp2 - 8*yt2)) - 
     ((3*g2 - 5*gp2)^2*(5739*g2^3 - 1815*g2^2*gp2 - 3855*g2*gp2^2 + 
        10611*gp2^3 + 384*g2^3*nG + 384*g2^2*gp2*nG + 640*g2*gp2^2*nG + 
        640*gp2^3*nG))/(55296*(g2 + gp2)*(g2 + gp2 - 8*yt2)) + 
     (g2^2*(g2 - 7*gp2)*(3*g2 + gp2)^2)/(32*(g2 + gp2)*(g2 - 2*yt2)) + 
     ((9*g2^6)/1024 + (3*g2^5*gp2)/512 + (55*g2^4*gp2^2)/1024 + 
       (21*g2^3*gp2^3)/256 + (53*g2^2*gp2^4)/3072 + (41*g2*gp2^5)/1536 + 
       (107*gp2^6)/3072)/yt2^3 + ((-81*g2^5)/512 - (93*g2^4*gp2)/512 - 
       (117*g2^3*gp2^2)/256 - (407*g2^2*gp2^3)/768 - (2365*g2*gp2^4)/4608 - 
       (1921*gp2^5)/4608)/yt2^2 + ((-39*g2^4)/256 + (73*g2^3*gp2)/64 - 
       (547*g2^2*gp2^2)/384 + (455*g2*gp2^3)/192 - (2743*gp2^4)/2304)/yt2 + 
     (((-9*g2^3)/64 - (3*g2^2*gp2)/64 - (11*g2*gp2^2)/64 - (17*gp2^3)/64)*k)/
      yt2 + ((g2 + gp2)*(9*g2^2 - 174*g2*gp2 + 73*gp2^2)*yt2)/
      (192*(g2 + gp2 - 8*k)) + ((g2 + gp2)^2*(279*g2^2 + 894*g2*gp2 + 
        167*gp2^2)*yt2)/(768*(g2 + gp2 - 2*k)^2) + 
     ((g2 + gp2)*(873*g2^2 - 1374*g2*gp2 + 1913*gp2^2)*yt2)/
      (384*(g2 + gp2 - 2*k)) + ((-11099*g2)/72 + (5*g2^2)/gp2 + 
       (1861*gp2)/36 - (4*g2^5)/(g2 + gp2)^4 + (407*g2^4)/(6*(g2 + gp2)^3) - 
       (210*g2^3)/(g2 + gp2)^2 + (21173*g2^2)/(72*(g2 + gp2)))*k*yt2 + 
     (-133/3 - (448*g2^2)/(3*(g2 + gp2)^2) + (560*g2)/(3*(g2 + gp2)))*k^2*
      yt2 + ((256*g2^5)/(3*(g2 + gp2)^3) - (145*g2^2*(15399 + 8576*nG))/
        20736 - (gp2^2*(222127 + 16000*nG))/2304 + 
       (g2*gp2*(782769 + 281600*nG))/10368 + (25273*g2^3 + 10752*g2^3*nG)/
        (108*(g2 + gp2)) - (8*(2337*g2^4 + 416*g2^4*nG))/(81*(g2 + gp2)^2))*
      yt2 + ((24223*g2)/144 + (43273*gp2)/432 - (3*gp2^2)/(8*g2) - 
       (512*g2^4)/(27*(g2 + gp2)^3) + (3200*g2^3)/(27*(g2 + gp2)^2) - 
       (394*g2^2)/(3*(g2 + gp2)))*yt2^2 - (15*(g2 + gp2)^2*yt2^2)/
      (8*(g2 + gp2 - 8*k)) - (27*(g2 + gp2)^3*yt2^2)/
      (16*(g2 + gp2 - 2*k)^2) - ((549*g2^2 - 6*g2*gp2 + 917*gp2^2)*yt2^2)/
      (48*(g2 + gp2 - 2*k)) + (((-117*g2^2)/32 - (117*g2*gp2)/16 - 
        (117*gp2^2)/32)*yt2^2)/k + (-539/6 - (30*g2^3)/gp2^3 - 
       (21*g2^2)/gp2^2 + (191*g2)/(2*gp2) + (9*gp2)/(2*g2) + 
       (8*g2^3)/(g2 + gp2)^3 - (4891*g2^2)/(12*(g2 + gp2)^2) + 
       (2473*g2)/(6*(g2 + gp2)))*k*yt2^2 + 
     (27/4 + (32768*g2^4)/(27*(g2 + gp2)^4) - (8192*g2^3)/(3*(g2 + gp2)^3) + 
       (19360*g2^2)/(9*(g2 + gp2)^2) - (18416*g2)/(27*(g2 + gp2)))*yt2^3 + 
     (9*(g2 + gp2)^2*yt2^3)/(8*(g2 + gp2 - 2*k)^2) + 
     ((225*g2^2 + 66*g2*gp2 + 353*gp2^2)*yt2^3)/(24*(g2 + gp2)*
       (g2 + gp2 - 2*k)) + (((81*g2)/16 + (81*gp2)/16)*yt2^3)/k + 
     (-9/g2 - (240*g2^2)/gp2^3 + (72*g2)/gp2^2 - 36/gp2 + 
       (3*g2^2)/(g2 + gp2)^3 - (39*g2)/(g2 + gp2)^2 - 72/(g2 + gp2))*k*
      yt2^3 - (3*g2*(3*g2 + gp2)*(3*g2 + 5*gp2)*k)/(2*(gp2 + 2*yt2)) + 
     (g2^4*(3*g2^2 + 8*g2*gp2 + 3*gp2^2)*(12*g2^3 + 14*g2^2*gp2 - 
        27*g2*gp2^2 - 21*gp2^3)*k)/(8*(g2 + gp2)^5*(g2*gp2 - 2*g2*yt2 - 
        2*gp2*yt2)) + ((3*g2 + 3*gp2 - 16*yt2)*(g2 + gp2 - 4*yt2)*
       (12*g2^2*gp2 + 8*g2*gp2^2 - 4*gp2^3 - 27*g2^2*yt2 - 6*g2*gp2*yt2 - 
        43*gp2^2*yt2))/(384*(g2 + gp2)*(g2 + gp2 + 8*k - 8*yt2)) + 
     (yt2^2*(18*g2^3 + 42*g2^2*gp2 + 46*g2*gp2^2 + 22*gp2^3 - 99*g2^2*yt2 - 
        102*g2*gp2*yt2 - 131*gp2^2*yt2 - 36*g2*yt2^2 - 36*gp2*yt2^2))/
      (16*(g2 + gp2)*(-k + yt2)) + g32*((-143*g2*gp2)/12 - 
       (g2^2*(-83 + 148*nG))/8 - (gp2^2*(-1531 + 1628*nG))/72 + 
       ((-3*g2^3)/4 - (g2^2*gp2)/4 - (11*g2*gp2^2)/12 - (17*gp2^3)/12)/yt2 + 
       ((857*g2)/6 - (23*gp2)/6 - (352*g2^2)/(3*(g2 + gp2)))*yt2 + 
       (-326/3 - (512*g2^2)/(3*(g2 + gp2)^2) + (640*g2)/(3*(g2 + gp2)))*
        yt2^2 + (96*yt2^3)/(g2 + gp2)) + 
     ((9*g2^3 - 69*g2^2*gp2 - 37*g2*gp2^2 + 41*gp2^3 + 36*g2^2*yt2 + 
        264*g2*gp2*yt2 - 28*gp2^2*yt2)*(3*g2^4 + 12*g2^3*gp2 + 
        18*g2^2*gp2^2 + 12*g2*gp2^3 + 3*gp2^4 - 36*g2^3*yt2 - 
        108*g2^2*gp2*yt2 - 108*g2*gp2^2*yt2 - 36*gp2^3*yt2 - 48*g2^2*yt2^2 - 
        96*g2*gp2*yt2^2 - 48*gp2^2*yt2^2 + 960*g2*yt2^3 + 960*gp2*yt2^3 - 
        1024*yt2^4))/(1536*(g2 + gp2)*yt2*(g2^2 + 2*g2*gp2 + gp2^2 - 
        8*g2*yt2 - 8*gp2*yt2 + 16*k*yt2))
 
cod1 = phi2*(g2^10/(48*gp2^6) + (7*g2^9)/(96*gp2^5) + (11*g2^8)/(64*gp2^4) + 
      (97*g2^7)/(384*gp2^3) + (43*g2^6)/(384*gp2^2) - (11*g2^5)/(96*gp2) + 
      (13*gp2^5)/(768*g2) + (7*gp2^6)/(768*g2^2) - (19*gp2^7)/(768*g2^3) - 
      (415*g2^7)/(8*(g2 + gp2)^3) + (g2^7*(g2 + 10*gp2))/
       (64*(g2 + gp2)*(g2 - 8*k)^3) + 
      (g2^3*(6*g2^4 - 83*g2^3*gp2 + 142*g2^2*gp2^2 + 46*g2*gp2^3 + 4*gp2^4))/
       (384*(g2 + gp2)*(g2 - 8*k)^2) + (4005*g2^5)/(256*(3*g2 - 8*k)) + 
      ((3*g2 - gp2)*(4*g2^2 + 2*g2*gp2 - gp2^2)*(9*g2^4 - 12*g2^3*gp2 + 
         30*g2^2*gp2^2 + 4*g2*gp2^3 + gp2^4))/(96*(g2 + gp2)^2*
        (3*g2 - gp2 - 8*k)) + (g2^2*(g2 + gp2)^3*(9*g2 + 4*gp2))/
       (192*(g2 + gp2 - 8*k)^2) - (g2*(2*g2 + gp2)*(g2^2 - g2*gp2 + 2*gp2^2)*
        (g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/(192*(g2 + gp2)^2*
        (2*g2 + gp2 - 8*k)) + (4005*(g2 + gp2)^5)/
       (512*(3*g2 + 3*gp2 - 8*k)) - (101*g2^5)/(384*(g2 - 4*k)) - 
      (7*(g2 + gp2)^5)/(48*(g2 + gp2 - 4*k)) - (3*g2^7)/(16384*k^3) + 
      (3*g2^6)/(4096*k^2) + ((-1435*g2^5)/2048 - (2565*g2^4*gp2)/2048 - 
        (1539*g2^3*gp2^2)/1024 - (513*g2^2*gp2^3)/512 - (855*g2*gp2^4)/2048 - 
        (171*gp2^5)/2048 - g2^6/(384*(g2 + gp2)))/k + 
      (9*g2^4*k)/(32*(g2 - gp2)) - (27*g2^4*k)/(64*(g2 + 2*gp2)) + 
      (7803*g2^4*k)/(1024*(3*g2 + 2*gp2)) + (g2^4*(997*g2 - 1334*gp2)*k)/
       (192*(g2^2 + 2*g2*gp2 + 2*gp2^2)) + 
      (-54250/9 - (1024*g2^2)/(3*gp2^2) - (256*g2)/(3*gp2) + (48*gp2)/g2 + 
        (32*g2^3)/(g2 + gp2)^3 + (32*g2^2)/(9*(g2 + gp2)^2) + 
        (6080*g2)/(9*(g2 + gp2)))*k^4 + (64064/(3*g2) + 24800/(3*(g2 + gp2)))*
       k^5 + (-87040/(3*g2^2) - 43520/(3*(g2 + gp2)^2))*k^6 + 
      (40960/(3*g2^3) + 20480/(3*(g2 + gp2)^3))*k^7 - 
      (6025*g2^5)/(49152*(g2 + 16*k)) - (6025*(g2 + gp2)^5)/
       (98304*(g2 + gp2 + 16*k)) + ((3*g2 - gp2)*(9*g2^4 + 24*g2^3*gp2 - 
         12*g2^2*gp2^2 - 4*g2*gp2^3 - gp2^4)*(7*g2^5 + g2^4*gp2 - 
         36*g2^3*gp2^2 - 10*g2^2*gp2^3 + 11*g2*gp2^4 - gp2^5))/
       (768*g2^3*(g2 + gp2)*(3*g2^2 + 2*g2*gp2 - gp2^2 - 8*g2*k)) - 
      ((g2 - gp2)*(g2 + gp2)^3*(2*g2 + gp2)*(g2^2 + gp2^2)*
        (2*g2^5 + 8*g2^4*gp2 + 17*g2^3*gp2^2 + 22*g2^2*gp2^3 + 7*g2*gp2^4 + 
         gp2^5))/(384*gp2^6*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) - 
      (g2^4*(2*g2 + gp2)*(g2^2 + g2*gp2 - gp2^2)*(g2^2 + 2*g2*gp2 + 2*gp2^2)*
        (2*g2^4 + 8*g2^2*gp2^2 - g2*gp2^3 - 5*gp2^4))/(384*gp2^6*(g2 + gp2)*
        (g2^2 + 8*gp2*k)) + (gp2*(176*g2^9 + 154*g2^8*gp2 - 445*g2^7*gp2^2 - 
         625*g2^6*gp2^3 - 155*g2^5*gp2^4 + 62*g2^4*gp2^5 + 20*g2^3*gp2^6 + 
         5*g2^2*gp2^7 - 1408*g2^8*k + 1584*g2^7*gp2*k + 8920*g2^6*gp2^2*k + 
         5712*g2^5*gp2^3*k - 2720*g2^4*gp2^4*k - 2272*g2^3*gp2^5*k + 
         176*g2^2*gp2^6*k + 80*g2*gp2^7*k + 40*gp2^8*k))/
       (192*g2^3*(g2^3 + g2^2*gp2 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
         64*g2*k^2)) - (gp2*(88*g2^9 + 104*g2^8*gp2 + 22*g2^7*gp2^2 + 
         2*g2^6*gp2^3 + 19*g2^5*gp2^4 + 4*g2^4*gp2^5 + g2^3*gp2^6 - 
         704*g2^8*k - 2240*g2^7*gp2*k - 2240*g2^6*gp2^2*k - 
         680*g2^5*gp2^3*k - 272*g2^4*gp2^4*k - 208*g2^3*gp2^5*k + 
         104*g2^2*gp2^6*k + 24*g2*gp2^7*k + 8*gp2^8*k))/
       (96*(g2 + gp2)^3*(g2^3 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
         64*g2*k^2 + 64*gp2*k^2)) + ((g2 + 8*k)*(g2^2 - 32*g2*k + 64*k^2)*
        (7*g2^3 + 64*g2^2*k - 448*g2*k^2 - 1024*k^3))/
       (384*(g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) + 
      ((g2 - 4*k)*(g2^2 + 8*g2*k - 64*k^2)*(g2^2 - 8*g2*k - 32*k^2)*
        (g2^4 - 4*g2^3*k - 160*g2^2*k^2 - 512*g2*k^3 - 6144*k^4))/
       (384*(g2 - 8*k)^2*k*(g2^2 + g2*gp2 - 8*g2*k - 8*gp2*k + 64*k^2)) + 
      (-543*g2^5 - 54784*g2^5*nG)/(1152*(g2 + gp2)) + 
      (-1681*g2^6 + 2048*g2^6*nG)/(96*(g2 + gp2)^2) - 
      (g2^2*(-2531*g2^4 - 2835*g2^3*gp2 - 252*g2^2*gp2^2 - 528*g2*gp2^3 - 
         256*gp2^4 + 256*g2^4*nG + 256*g2^3*gp2*nG))/
       (768*(g2 + gp2)*(g2 - 8*k)) + 
      (g2^3*(-9213*g2^4 - 8823*g2^3*gp2 + 212*g2^2*gp2^2 - 57*g2*gp2^3 - 
         59*gp2^4 + 720*g2^4*nG + 720*g2^3*gp2*nG))/(1536*(g2 + gp2)*
        (g2 - 2*k)^2) + (g2^2*(36*g2^6 - 78485*g2^5*gp2 - 148208*g2^4*gp2^2 - 
         63153*g2^3*gp2^3 + 7489*g2^2*gp2^4 + 410*g2*gp2^5 - 569*gp2^6 + 
         3904*g2^5*gp2*nG + 7808*g2^4*gp2^2*nG + 3904*g2^3*gp2^3*nG))/
       (1536*gp2*(g2 + gp2)^2*(g2 - 2*k)) - 
      ((g2 + gp2)*(-1824*g2^4 - 369*g2^3*gp2 + 1208*g2^2*gp2^2 + 
         352*g2*gp2^3 + 8*gp2^4 + 192*g2^4*nG + 384*g2^3*gp2*nG + 
         512*g2^2*gp2^2*nG + 640*g2*gp2^3*nG + 320*gp2^4*nG))/
       (1152*(g2 + gp2 - 8*k)) + ((g2 + gp2)^2*(-9033*g2^4 - 25752*g2^3*gp2 - 
         33894*g2^2*gp2^2 - 22700*g2*gp2^3 - 5927*gp2^4 + 720*g2^4*nG + 
         1440*g2^3*gp2*nG + 1920*g2^2*gp2^2*nG + 2400*g2*gp2^3*nG + 
         1200*gp2^4*nG))/(3072*(g2 + gp2 - 2*k)^2) + 
      (-432*g2^7 - 469893*g2^6*gp2 - 2223582*g2^5*gp2^2 - 
        4737739*g2^4*gp2^3 - 5823892*g2^3*gp2^4 - 4309359*g2^2*gp2^5 - 
        1768390*g2*gp2^6 - 303913*gp2^7 + 23424*g2^6*gp2*nG + 
        93696*g2^5*gp2^2*nG + 179584*g2^4*gp2^3*nG + 249856*g2^3*gp2^4*nG + 
        257664*g2^2*gp2^5*nG + 156160*g2*gp2^6*nG + 39040*gp2^7*nG)/
       (18432*gp2*(g2 + gp2)*(g2 + gp2 - 2*k)) + 
      (g2^3*gp2*(205260613 - 12685696*nG + 458752*nG^2))/1990656 + 
      (g2^4*(11300735 + 14447872*nG + 720896*nG^2))/884736 + 
      (g2^2*gp2^2*(1402735629 + 106359808*nG + 1638400*nG^2))/11943936 + 
      (5*gp2^4*(66218499 + 7372032*nG + 3604480*nG^2))/23887872 + 
      (g2*gp2^3*(967730445 - 59783808*nG + 11468800*nG^2))/17915904 + 
      k^2*((4*g2^6)/(3*gp2^4) + (2*g2^5)/gp2^3 + (40*g2^4)/gp2^2 + 
        (19*g2^3)/gp2 - (26407*g2*gp2)/576 - (31*gp2^3)/(12*g2) + 
        (2*g2^5)/(3*(g2 + gp2)^3) + (79*g2^4)/(36*(g2 + gp2)^2) + 
        (4043*g2^3)/(36*(g2 + gp2)) - (5*g2^2*(7189 + 13824*nG))/1152 - 
        (5*gp2^2*(-2471 + 23040*nG))/3456) + 
      k^3*((-224*g2^3)/(3*gp2^2) - (176*g2^2)/(3*gp2) - (2*gp2^2)/(3*g2) + 
        (4*g2^4)/(g2 + gp2)^3 - (799*g2^3)/(9*(g2 + gp2)^2) + 
        (g2*(92309 + 1152*nG))/216 + (gp2*(12679 + 5760*nG))/216 + 
        (-4327*g2^2 + 1152*g2^2*nG)/(27*(g2 + gp2))) + 
      k*((3*g2^6)/(2*gp2^3) + (3*g2^5)/(4*gp2^2) - (1023*g2^4)/(32*gp2) + 
        (73*gp2^4)/(64*g2) + (7*gp2^5)/(32*g2^2) + 
        (17*g2^8)/(16*(g2 + gp2)^5) + (g2*gp2^2*(6836549 + 96768*nG))/55296 - 
        (g2^2*gp2*(-1719035 + 109056*nG))/18432 + 
        (gp2^3*(2447759 + 268800*nG))/55296 + (g2^3*(57736643 + 2419200*nG))/
         276480 + (-433063*g2^4 + 7680*g2^4*nG)/(8640*(g2 + gp2)) + 
        (2729*g2^5 + 128160*g2^5*nG)/(8640*(g2 + gp2)^2) + 
        (7*(-5833*g2^6 + 96*g2^6*nG))/(432*(g2 + gp2)^3) + 
        (335*g2^7 - 1024*g2^7*nG)/(576*(g2 + gp2)^4)) - 
      (g32*(3*g2 - 5*gp2)^2*(g2 + gp2)^2)/(64*(g2 + gp2 - 8*yt2)) - 
      (31*(3*g2 - 5*gp2)^2*(g2 + gp2)^4)/(6144*(g2 + gp2 - 2*k)*
        (g2 + gp2 - 8*yt2)) + ((3*g2 - 5*gp2)^2*(79*g2^4 + 508*g2^3*gp2 + 
         789*g2^2*gp2^2 + 454*g2*gp2^3 + 82*gp2^4)*k)/
       (1152*(g2 + gp2)^2*(g2 + gp2 - 8*yt2)) - 
      (5*(3*g2 - 5*gp2)^2*(g2 + gp2)*k^2)/(192*(g2 + gp2 - 8*yt2)) + 
      (11*(3*g2 - 5*gp2)^2*k^3)/(18*(g2 + gp2 - 8*yt2)) + 
      (8*(3*g2 - 5*gp2)^2*k^4)/(3*(g2 + gp2)*(g2 + gp2 - 8*yt2)) + 
      ((3*g2 - 5*gp2)^2*(-24507*g2^4 + 16548*g2^3*gp2 + 27070*g2^2*gp2^2 + 
         12068*g2*gp2^3 + 7621*gp2^4 + 960*g2^4*nG + 1920*g2^3*gp2*nG + 
         2560*g2^2*gp2^2*nG + 3200*g2*gp2^3*nG + 1600*gp2^4*nG))/
       (221184*(g2 + gp2)*(g2 + gp2 - 8*yt2)) + 
      (g2^2*(3*g2 + gp2)^2*(9*g2 + 5*gp2))/(96*(g2 - 2*yt2)) + 
      (27*g2^4*k)/(8*(g2 - 2*yt2)) + (-g2^7/512 - (5*g2^6*gp2)/1536 - 
        (61*g2^5*gp2^2)/4608 - (139*g2^4*gp2^3)/4608 - 
        (305*g2^3*gp2^4)/13824 - (5*g2^2*gp2^5)/512 - (7*g2*gp2^6)/512 - 
        (107*gp2^7)/13824)/yt2^3 + ((3*g2^6)/256 + (23*g2^5*gp2)/384 - 
        (g2^4*gp2^2)/768 + (g2^3*gp2^3)/1728 + (3853*g2^2*gp2^4)/20736 + 
        (1405*g2*gp2^5)/10368 - (5*gp2^6)/20736)/yt2^2 + 
      ((77*g2^5)/128 + (329*g2^4*gp2)/1152 + (401*g2^3*gp2^2)/576 + 
        (1615*g2^2*gp2^3)/1728 + (4291*g2*gp2^4)/3456 + (2759*gp2^5)/3456)/
       yt2 + (((41*g2^4)/288 + (g2^3*gp2)/24 + (7*g2^2*gp2^2)/144 + 
         (7*g2*gp2^3)/72 + (17*gp2^4)/288 + g2^6/(9*(g2 + gp2)^2) - 
         (2*g2^5)/(9*(g2 + gp2)))*k)/yt2 - (768*k^5)/yt2 - 
      (3*g2^4*yt2)/(8*(g2 - 8*k)) - ((3*g2 - 5*gp2)^2*(g2 + gp2)^2*yt2)/
       (48*(g2 + gp2 - 8*k)) - (g2^5*yt2)/(8*(g2 - 2*k)^2) + 
      (33*g2^4*yt2)/(16*(g2 - 2*k)) - 
      ((g2 + gp2)^3*(9*g2^2 + 138*g2*gp2 - 31*gp2^2)*yt2)/
       (144*(g2 + gp2 - 2*k)^2) + ((g2 + gp2)^2*(1071*g2^2 - 4530*g2*gp2 + 
         3295*gp2^2)*yt2)/(768*(g2 + gp2 - 2*k)) + (3*g2^5*yt2)/(1024*k^2) + 
      (3*g2^4*yt2)/(256*k) + ((-4393*g2^2)/54 - (1187*g2*gp2)/9 - 
        (905*gp2^2)/144 - (2*g2^6)/(g2 + gp2)^4 + (1495*g2^5)/
         (108*(g2 + gp2)^3) + (4693*g2^4)/(54*(g2 + gp2)^2) - 
        (15395*g2^3)/(216*(g2 + gp2)))*k*yt2 + 
      ((92333*g2)/216 + (15565*gp2)/216 - (5848*g2^2)/(27*(g2 + gp2)))*k^2*
       yt2 + (1468/3 + (256*g2^2)/(3*(g2 + gp2)^2) - (320*g2)/(3*(g2 + gp2)))*
       k^3*yt2 + ((128*g2^6)/(3*(g2 + gp2)^3) - (32*g2^5)/(g2 + gp2)^2 - 
        (g2^2*gp2*(-1053361 + 45760*nG))/27648 + (g2^3*(-3289717 + 65344*nG))/
         27648 + (gp2^3*(-45431 + 65600*nG))/9216 + 
        (g2*gp2^2*(422273 + 222400*nG))/27648 + (-311*g2^4 - 160*g2^4*nG)/
         (27*(g2 + gp2)))*yt2 - (g2^4*yt2^2)/(2*(g2 - 8*k)^2) + 
      (17*g2^3*yt2^2)/(8*(g2 - 8*k)) + 
      ((g2 + gp2)*(9*g2^2 + 66*g2*gp2 - 7*gp2^2)*yt2^2)/
       (36*(g2 + gp2 - 8*k)) - (23*g2^4*yt2^2)/(32*(g2 - 2*k)^2) - 
      (617*g2^3*yt2^2)/(32*(g2 - 2*k)) - 
      ((g2 + gp2)^2*(9*g2^2 + 30*g2*gp2 + 5*gp2^2)*yt2^2)/
       (36*(g2 + gp2 - 2*k)^2) - ((g2 + gp2)*(423*g2^2 + 750*g2*gp2 + 
         455*gp2^2)*yt2^2)/(64*(g2 + gp2 - 2*k)) + 
      (((345*g2^3)/128 + (351*g2^2*gp2)/128 + (351*g2*gp2^2)/128 + 
         (117*gp2^3)/128)*yt2^2)/k + ((-178087*g2)/360 + (40*g2^3)/gp2^2 + 
        (32*g2^2)/gp2 - (10459*gp2)/108 - (3*gp2^2)/(2*g2) + 
        (6572*g2^4)/(27*(g2 + gp2)^3) - (100109*g2^3)/(270*(g2 + gp2)^2) + 
        (135019*g2^2)/(360*(g2 + gp2)))*k*yt2^2 + 
      (-89/3 + (64*g2^2)/(3*(g2 + gp2)^2) - (80*g2)/(3*(g2 + gp2)))*k^2*
       yt2^2 + (128*k^3*yt2^2)/g2 - (8*g32^2*(-485 + 48*nG)*yt2^2)/9 + 
      (gp2^3/(4*g2) + (256*g2^5)/(3*(g2 + gp2)^3) - 
        (5*g2*gp2*(11459 + 2560*nG))/1728 + (gp2^2*(103067 + 24320*nG))/
         3456 - (g2^2*(-1697045 + 866688*nG))/10368 + 
        (-143827*g2^3 + 107520*g2^3*nG)/(648*(g2 + gp2)) + 
        (7655*g2^4 - 55296*g2^4*nG)/(648*(g2 + gp2)^2))*yt2^2 - 
      (5*g2^3*yt2^3)/(4*(g2 - 8*k)^2) - (31*g2^2*yt2^3)/(4*(g2 - 8*k)) - 
      (6*(g2 + gp2)^2*yt2^3)/(g2 + gp2 - 8*k) + (31*g2^3*yt2^3)/
       (16*(g2 - 2*k)^2) + (301*g2^2*yt2^3)/(16*(g2 - 2*k)) + 
      (33*(g2 + gp2)^3*yt2^3)/(32*(g2 + gp2 - 2*k)^2) + 
      ((2601*g2^2 + 2514*g2*gp2 + 3497*gp2^2)*yt2^3)/(288*(g2 + gp2 - 2*k)) + 
      (((513*g2^2)/64 + (171*g2*gp2)/32 + (171*gp2^2)/64)*yt2^3)/k + 
      (3131/12 + (100*g2^2)/gp2^2 + (4*g2)/gp2 - (3*gp2)/g2 - 
        (193*g2^2)/(12*(g2 + gp2)^2) - (58*g2)/(3*(g2 + gp2)))*k*yt2^3 + 
      (32*k^2*yt2^3)/g2 + ((73*gp2)/72 + (4*gp2^2)/(9*g2) - 
        (8192*g2^4)/(27*(g2 + gp2)^3) + (2048*g2^3)/(3*(g2 + gp2)^2) - 
        (4388*g2^2)/(9*(g2 + gp2)) + (g2*(7117 + 216*nG))/54)*yt2^3 + 
      (2157/4 + (5*gp2)/(9*g2) - (16*g2)/(3*(g2 + gp2)))*yt2^4 + 
      (8/g2 - (2*g2)/(g2 + gp2)^2)*k*yt2^4 - (25*yt2^5)/g2 - 
      (117*yt2^5)/(4*k) + (12*yt2^6)/g2^2 - (7*yt2^5)/(2*(-2*k + yt2)) - 
      (18*g32*yt2^4)/(-k + yt2) + (g2*(3*g2 + gp2)*(4*g2^2 + 7*g2*gp2 + 
         6*gp2^2)*k)/(3*(gp2 + 2*yt2)) + (801*yt2^5)/(8*(-4*k + 3*yt2)) - 
      (g2^4*gp2*(4*g2^2 + 17*g2*gp2 + 10*gp2^2)*(12*g2^3 + 14*g2^2*gp2 - 
         27*g2*gp2^2 - 21*gp2^3)*k)/(24*(g2 + gp2)^5*(g2*gp2 - 2*g2*yt2 - 
         2*gp2*yt2)) + (g2^4*(g2 - 8*k)^2*(g2 - 4*k)*(3*g2^2 + 24*g2*k - 
         640*k^2))/(16384*k^3*(g2^2 - 8*g2*k + 16*k*yt2)) - 
      (yt2*(12*g2^2*gp2 + 8*g2*gp2^2 - 4*gp2^3 - 27*g2^2*yt2 - 6*g2*gp2*yt2 - 
         43*gp2^2*yt2)*(g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 8*gp2*yt2 - 
         4*yt2^2))/(36*(g2 + gp2)*(g2 + gp2 + 8*k - 8*yt2)) + 
      g32*((-512*k^3)/3 + (11*g2^2*gp2*(25 + 192*nG))/576 + 
        (g2^3*(-853 + 2112*nG))/192 + (gp2^3*(-5261 + 7744*nG))/1728 + 
        (g2*gp2^2*(-1943 + 7744*nG))/1728 + (g2^4/6 + (2*g2^3*gp2)/9 + 
          (7*g2^2*gp2^2)/27 + (14*g2*gp2^3)/27 + (17*gp2^4)/54)/yt2 + 
        ((-587*g2^2)/24 - (397*g2*gp2)/36 - (2671*gp2^2)/216)*yt2 + 
        672*k^2*yt2 + ((470*g2)/3 - (388*gp2)/27 - (320*g2^2)/(3*(g2 + gp2)))*
         yt2^2 - (1708*k*yt2^2)/3 - 12*yt2^3) - 
      (yt2^2*(54*g2^4 + 96*g2^3*gp2 + 88*g2^2*gp2^2 + 68*g2*gp2^3 + 
         22*gp2^4 - 117*g2^3*yt2 - 369*g2^2*gp2*yt2 - 228*g2*gp2^2*yt2 + 
         24*gp2^3*yt2 + 261*g2^2*yt2^2 + 291*g2*gp2*yt2^2 + 158*gp2^2*yt2^2 + 
         16362*g2*yt2^3 + 16362*gp2*yt2^3))/(48*(g2 + gp2)*(-k + yt2)) + 
      ((9*g2^3 - 69*g2^2*gp2 - 37*g2*gp2^2 + 41*gp2^3 + 36*g2^2*yt2 + 
         264*g2*gp2*yt2 - 28*gp2^2*yt2)*(g2^4 + 4*g2^3*gp2 + 6*g2^2*gp2^2 + 
         4*g2*gp2^3 + gp2^4 - 20*g2^3*yt2 - 60*g2^2*gp2*yt2 - 
         60*g2*gp2^2*yt2 - 20*gp2^3*yt2 + 176*g2^2*yt2^2 + 352*g2*gp2*yt2^2 + 
         176*gp2^2*yt2^2 - 784*g2*yt2^3 - 784*gp2*yt2^3 + 896*yt2^4))/
       (2304*yt2*(-g2^2 - 2*g2*gp2 - gp2^2 + 8*g2*yt2 + 8*gp2*yt2 - 
         16*k*yt2)));


==> anc/SMV3.anc <==
(* -----------------------------------------------------------------------
This file contains the three-loop contribution V^{(3)} to the effective 
potential in Landau gauge and the MSbar renormalization scheme, before 
Goldstone boson resummation, as computed in the paper 
"Effective potential at three loops" by Stephen P. Martin.

The formula for V3SM starting on line 39 is written in terms of 513 coefficients
  coESSSSGGGG, ..., coLSSSSHHHH
which are given individually, starting from line 554.

Notation in the following:
  yt2 = (y_t)^2,
  g32 = (g_3)^2,
  g2 = g^2,
  gp2 = (g')^2,
  phi2 = phi^2,
  k = lambda,
  m2 = negative squared mass parameter of the Higgs field,
  nG = 3 = number of fermion generations in the Standard Model,

The arguments of the integral functions in this file are:
  zero = infrared regulator squared mass of gluons, photons, and light fermions,
  Hi = 3*k*phi2 + m2 = Higgs scalar squared mass
  Go = k*phi2 + m2 = Goldstone boson squared mass
  t = yt2*phi2/2 = top-quark squared mass
  W = g2*phi2/4 = W boson squared mass
  Z = (g2 + gp2)*phi2/4 = Z boson squared mass.

Each integral function also has an implicit dependence on the MSbar
renormalization scale Q.

The results for the 513 non-vanishing integral functions 
  ESSSS[Go, Go, Go, Go], ..., LSSSS[Hi, Hi, Hi, Hi]
are given separately in the ancillary file "SMV3functions.anc".

This file can be read into Mathematica.
-------------------------------------------------------------------------*)

V3SM = 
    coESSSSGGGG * ESSSS[Go, Go, Go, Go] + 
    coESSSSGGHH * ESSSS[Go, Go, Hi, Hi] + 
    coESSSSHHHH * ESSSS[Hi, Hi, Hi, Hi] + 
    coGSSSSSGGHGH * GSSSSS[Go, Go, Hi, Go, Hi] + 
    coGSSSSSHGGGG * GSSSSS[Hi, Go, Go, Go, Go] + 
    coGSSSSSHGGHH * GSSSSS[Hi, Go, Go, Hi, Hi] + 
    coGSSSSSHHHHH * GSSSSS[Hi, Hi, Hi, Hi, Hi] + 
    coGVSVVSWGZWH * GVSVVS[W, Go, Z, W, Hi] + 
    coGVSVVSWGZZG * GVSVVS[W, Go, Z, Z, Go] + 
    coGVSVVSWGZ0G * GVSVVS[W, Go, Z, zero, Go] + 
    coGVSVVSWG0WH * GVSVVS[W, Go, zero, W, Hi] + 
    coGVSVVSWG00G * GVSVVS[W, Go, zero, zero, Go] + 
    coGVSVVSWHWWH * GVSVVS[W, Hi, W, W, Hi] + 
    coGVSVVSZGWWG * GVSVVS[Z, Go, W, W, Go] + 
    coGVSVVSZGWZH * GVSVVS[Z, Go, W, Z, Hi] + 
    coGVSVVSZHZZH * GVSVVS[Z, Hi, Z, Z, Hi] + 
    coGVSVVS0GWWG * GVSVVS[zero, Go, W, W, Go] + 
    coHfffSSStttGGH * HfffSSS[t, t, t, Go, Go, Hi] + 
    coHfffSSStttHHH * HfffSSS[t, t, t, Hi, Hi, Hi] + 
    coHFFfSSStttGGH * HFFfSSS[t, t, t, Go, Go, Hi] + 
    coHFFfSSStttHGG * HFFfSSS[t, t, t, Hi, Go, Go] + 
    coHFFfSSStttHHH * HFFfSSS[t, t, t, Hi, Hi, Hi] + 
    coHFFfSSSt0tGGH * HFFfSSS[t, zero, t, Go, Go, Hi] + 
    coHfffSVVtttHZZ * HfffSVV[t, t, t, Hi, Z, Z] + 
    coHFfFSVVtttHZZ * HFfFSVV[t, t, t, Hi, Z, Z] + 
    coHFfFSVVtt0HWW * HFfFSVV[t, t, zero, Hi, W, W] + 
    coHFfFSVV0ttGZW * HFfFSVV[zero, t, t, Go, Z, W] + 
    coHFfFSVV0ttG0W * HFfFSVV[zero, t, t, Go, zero, W] + 
    coHFfFSVV0t0GWZ * HFfFSVV[zero, t, zero, Go, W, Z] + 
    coHFfFSVV0t0GW0 * HFfFSVV[zero, t, zero, Go, W, zero] + 
    coHFFfSVVtttHZZ * HFFfSVV[t, t, t, Hi, Z, Z] + 
    coHFFfSVVt0tGWZ * HFFfSVV[t, zero, t, Go, W, Z] + 
    coHFFfSVVt0tGW0 * HFFfSVV[t, zero, t, Go, W, zero] + 
    coHffFVSStttZGH * HffFVSS[t, t, t, Z, Go, Hi] + 
    coHffFVSStt0ZGG * HffFVSS[t, t, zero, Z, Go, Go] + 
    coHffFVSStt00GG * HffFVSS[t, t, zero, zero, Go, Go] + 
    coHFffVSStttZGH * HFffVSS[t, t, t, Z, Go, Hi] + 
    coHFffVSStttZHG * HFffVSS[t, t, t, Z, Hi, Go] + 
    coHFffVSS0ttWGG * HFffVSS[zero, t, t, W, Go, Go] + 
    coHFffVSS0ttWHG * HFffVSS[zero, t, t, W, Hi, Go] + 
    coHFFFVSStttZGH * HFFFVSS[t, t, t, Z, Go, Hi] + 
    coHFFFVSStt0ZGG * HFFFVSS[t, t, zero, Z, Go, Go] + 
    coHFFFVSStt00GG * HFFFVSS[t, t, zero, zero, Go, Go] + 
    coHFFFVSSt0tWGG * HFFFVSS[t, zero, t, W, Go, Go] + 
    coHFFFVSSt0tWGH * HFFFVSS[t, zero, t, W, Go, Hi] + 
    coHFFFVSS00tZGG * HFFFVSS[zero, zero, t, Z, Go, Go] + 
    coHFFFVSS00t0GG * HFFFVSS[zero, zero, t, zero, Go, Go] + 
    coHFffVVVttt000 * HFffVVV[t, t, t, zero, zero, zero] + 
    coHFffVVV0ttWZW * HFffVVV[zero, t, t, W, Z, W] + 
    coHFffVVV0ttW0W * HFffVVV[zero, t, t, W, zero, W] + 
    coHFFFVVVttt000 * HFFFVVV[t, t, t, zero, zero, zero] + 
    coHFFFVVVtt0ZWW * HFFFVVV[t, t, zero, Z, W, W] + 
    coHFFFVVVtt00WW * HFFFVVV[t, t, zero, zero, W, W] + 
    coHFFFVVVt00WZW * HFFFVVV[t, zero, zero, W, Z, W] + 
    coHFFFVVVt00W0W * HFFFVVV[t, zero, zero, W, zero, W] + 
    coHFFFVVV000WWZ * HFFFVVV[zero, zero, zero, W, W, Z] + 
    coHFFFVVV000WW0 * HFFFVVV[zero, zero, zero, W, W, zero] + 
    coHffSSffttGGtt * HffSSff[t, t, Go, Go, t, t] + 
    coHffSSffttGHtt * HffSSff[t, t, Go, Hi, t, t] + 
    coHffSSffttHHtt * HffSSff[t, t, Hi, Hi, t, t] + 
    coHFfSSFfttGGtt * HFfSSFf[t, t, Go, Go, t, t] + 
    coHFfSSFfttGHtt * HFfSSFf[t, t, Go, Hi, t, t] + 
    coHFfSSFfttHHtt * HFfSSFf[t, t, Hi, Hi, t, t] + 
    coHFFSSffttGGtt * HFFSSff[t, t, Go, Go, t, t] + 
    coHFFSSffttGHtt * HFFSSff[t, t, Go, Hi, t, t] + 
    coHFFSSffttHGtt * HFFSSff[t, t, Hi, Go, t, t] + 
    coHFFSSffttHHtt * HFFSSff[t, t, Hi, Hi, t, t] + 
    coHFFSSFFttGGtt * HFFSSFF[t, t, Go, Go, t, t] + 
    coHFFSSFFttGHtt * HFFSSFF[t, t, Go, Hi, t, t] + 
    coHFFSSFFttHHtt * HFFSSFF[t, t, Hi, Hi, t, t] + 
    coHffSVffttGZtt * HffSVff[t, t, Go, Z, t, t] + 
    coHffSVffttG0tt * HffSVff[t, t, Go, zero, t, t] + 
    coHffSVffttHZtt * HffSVff[t, t, Hi, Z, t, t] + 
    coHffSVffttH0tt * HffSVff[t, t, Hi, zero, t, t] + 
    coHFfSVfFttGZtt * HFfSVfF[t, t, Go, Z, t, t] + 
    coHFfSVfFttG0tt * HFfSVfF[t, t, Go, zero, t, t] + 
    coHFfSVfFttHZtt * HFfSVfF[t, t, Hi, Z, t, t] + 
    coHFfSVfFttH0tt * HFfSVfF[t, t, Hi, zero, t, t] + 
    coHFfSVFfttGZtt * HFfSVFf[t, t, Go, Z, t, t] + 
    coHFfSVFfttG0tt * HFfSVFf[t, t, Go, zero, t, t] + 
    coHFfSVFfttHZtt * HFfSVFf[t, t, Hi, Z, t, t] + 
    coHFfSVFfttH0tt * HFfSVFf[t, t, Hi, zero, t, t] + 
    coHFFSVffttGZtt * HFFSVff[t, t, Go, Z, t, t] + 
    coHFFSVffttG0tt * HFFSVff[t, t, Go, zero, t, t] + 
    coHFFSVffttHZtt * HFFSVff[t, t, Hi, Z, t, t] + 
    coHFFSVffttH0tt * HFFSVff[t, t, Hi, zero, t, t] + 
    coHFFSVff00GZtt * HFFSVff[zero, zero, Go, Z, t, t] + 
    coHFFSVff00G0tt * HFFSVff[zero, zero, Go, zero, t, t] + 
    coHFFSVFFttGZtt * HFFSVFF[t, t, Go, Z, t, t] + 
    coHFFSVFFttGZ00 * HFFSVFF[t, t, Go, Z, zero, zero] + 
    coHFFSVFFttG0tt * HFFSVFF[t, t, Go, zero, t, t] + 
    coHFFSVFFttG000 * HFFSVFF[t, t, Go, zero, zero, zero] + 
    coHFFSVFFttHZtt * HFFSVFF[t, t, Hi, Z, t, t] + 
    coHFFSVFFttH0tt * HFFSVFF[t, t, Hi, zero, t, t] + 
    coHffVVffttZZtt * HffVVff[t, t, Z, Z, t, t] + 
    coHffVVffttZ0tt * HffVVff[t, t, Z, zero, t, t] + 
    coHffVVfftt00tt * HffVVff[t, t, zero, zero, t, t] + 
    coHFfVVFfttZZtt * HFfVVFf[t, t, Z, Z, t, t] + 
    coHFfVVFfttZ0tt * HFfVVFf[t, t, Z, zero, t, t] + 
    coHFfVVFftt00tt * HFfVVFf[t, t, zero, zero, t, t] + 
    coHFFVVffttZZtt * HFFVVff[t, t, Z, Z, t, t] + 
    coHFFVVffttZ0tt * HFFVVff[t, t, Z, zero, t, t] + 
    coHFFVVfftt0Ztt * HFFVVff[t, t, zero, Z, t, t] + 
    coHFFVVfftt00tt * HFFVVff[t, t, zero, zero, t, t] + 
    coHFFVVff00WZtt * HFFVVff[zero, zero, W, Z, t, t] + 
    coHFFVVff00W0tt * HFFVVff[zero, zero, W, zero, t, t] + 
    coHFFVVFFttWZ00 * HFFVVFF[t, t, W, Z, zero, zero] + 
    coHFFVVFFttW000 * HFFVVFF[t, t, W, zero, zero, zero] + 
    coHFFVVFFttZZtt * HFFVVFF[t, t, Z, Z, t, t] + 
    coHFFVVFFttZ0tt * HFFVVFF[t, t, Z, zero, t, t] + 
    coHFFVVFFtt00tt * HFFVVFF[t, t, zero, zero, t, t] + 
    coHFFVVFF00WZ00 * HFFVVFF[zero, zero, W, Z, zero, zero] + 
    coHFFVVFF00W000 * HFFVVFF[zero, zero, W, zero, zero, zero] + 
    coHFFVVFF00ZZ00 * HFFVVFF[zero, zero, Z, Z, zero, zero] + 
    coHFFVVFF00Z000 * HFFVVFF[zero, zero, Z, zero, zero, zero] + 
    coHgaugeWWZZWW * Hgauge[W, W, Z, Z, W, W] + 
    coHgaugeWWZ0WW * Hgauge[W, W, Z, zero, W, W] + 
    coHgaugeWW00WW * Hgauge[W, W, zero, zero, W, W] + 
    coHgaugeSWWWZZH * HgaugeS[W, W, W, Z, Z, Hi] + 
    coHgaugeSWWZZWG * HgaugeS[W, W, Z, Z, W, Go] + 
    coHgaugeSWWZ0WG * HgaugeS[W, W, Z, zero, W, Go] + 
    coHgaugeSWW00WG * HgaugeS[W, W, zero, zero, W, Go] + 
    coHgaugeSWZWWWH * HgaugeS[W, Z, W, W, W, Hi] + 
    coHgaugeSW0WWWH * HgaugeS[W, zero, W, W, W, Hi] + 
    coHSSSSSSGGGHHH * HSSSSSS[Go, Go, Go, Hi, Hi, Hi] + 
    coHSSSSSSGGHHGG * HSSSSSS[Go, Go, Hi, Hi, Go, Go] + 
    coHSSSSSSHHHHHH * HSSSSSS[Hi, Hi, Hi, Hi, Hi, Hi] + 
    coHSSSSSVGGHHGW * HSSSSSV[Go, Go, Hi, Hi, Go, W] + 
    coHSSSSSVGGHHGZ * HSSSSSV[Go, Go, Hi, Hi, Go, Z] + 
    coHSSSSSVGHGGGW * HSSSSSV[Go, Hi, Go, Go, Go, W] + 
    coHSSSSSVGHGGGZ * HSSSSSV[Go, Hi, Go, Go, Go, Z] + 
    coHSSSSSVGHGGG0 * HSSSSSV[Go, Hi, Go, Go, Go, zero] + 
    coHSSSSSVGHHGHW * HSSSSSV[Go, Hi, Hi, Go, Hi, W] + 
    coHSSSSSVGHHGHZ * HSSSSSV[Go, Hi, Hi, Go, Hi, Z] + 
    coHSSSVVVGGGWWZ * HSSSVVV[Go, Go, Go, W, W, Z] + 
    coHSSSVVVGGGWW0 * HSSSVVV[Go, Go, Go, W, W, zero] + 
    coHSSSVVVGGHWWZ * HSSSVVV[Go, Go, Hi, W, W, Z] + 
    coHSSSVVVGGHZWW * HSSSVVV[Go, Go, Hi, Z, W, W] + 
    coHSSSVVVGGH0WW * HSSSVVV[Go, Go, Hi, zero, W, W] + 
    coHSSVVSSGGWWGG * HSSVVSS[Go, Go, W, W, Go, Go] + 
    coHSSVVSSGGWWGH * HSSVVSS[Go, Go, W, W, Go, Hi] + 
    coHSSVVSSGGWZGH * HSSVVSS[Go, Go, W, Z, Go, Hi] + 
    coHSSVVSSGGZZGG * HSSVVSS[Go, Go, Z, Z, Go, Go] + 
    coHSSVVSSGGZ0GG * HSSVVSS[Go, Go, Z, zero, Go, Go] + 
    coHSSVVSSGG00GG * HSSVVSS[Go, Go, zero, zero, Go, Go] + 
    coHSSVVSSGHWWGH * HSSVVSS[Go, Hi, W, W, Go, Hi] + 
    coHSSVVSSGHZZGH * HSSVVSS[Go, Hi, Z, Z, Go, Hi] + 
    coHSSVVVVGGZZWW * HSSVVVV[Go, Go, Z, Z, W, W] + 
    coHSSVVVVGGZ0WW * HSSVVVV[Go, Go, Z, zero, W, W] + 
    coHSSVVVVGG0ZWW * HSSVVVV[Go, Go, zero, Z, W, W] + 
    coHSSVVVVGG00WW * HSSVVVV[Go, Go, zero, zero, W, W] + 
    coHSSVVVVGHWWWZ * HSSVVVV[Go, Hi, W, W, W, Z] + 
    coHSSVVVVGHWWW0 * HSSVVVV[Go, Hi, W, W, W, zero] + 
    coHSSVVVVGHZWZW * HSSVVVV[Go, Hi, Z, W, Z, W] + 
    coHSVVVSVGWWZHZ * HSVVVSV[Go, W, W, Z, Hi, Z] + 
    coHSVVVSVGWZZGW * HSVVVSV[Go, W, Z, Z, Go, W] + 
    coHSVVVSVGWZ0GW * HSVVVSV[Go, W, Z, zero, Go, W] + 
    coHSVVVSVGW00GW * HSVVVSV[Go, W, zero, zero, Go, W] + 
    coHSVVVSVHWWWHW * HSVVVSV[Hi, W, W, W, Hi, W] + 
    coHSVVVSVHWZWGZ * HSVVVSV[Hi, W, Z, W, Go, Z] + 
    coHSVVVSVHZZZHZ * HSVVVSV[Hi, Z, Z, Z, Hi, Z] + 
    coHVVSSSSWWGHGG * HVVSSSS[W, W, Go, Hi, Go, Go] + 
    coHVVSSSSWWGHHH * HVVSSSS[W, W, Go, Hi, Hi, Hi] + 
    coHVVSSSSWWHHGG * HVVSSSS[W, W, Hi, Hi, Go, Go] + 
    coHVVSSSSWZGGGH * HVVSSSS[W, Z, Go, Go, Go, Hi] + 
    coHVVSSSSWZGGHG * HVVSSSS[W, Z, Go, Go, Hi, Go] + 
    coHVVSSSSW0GGGH * HVVSSSS[W, zero, Go, Go, Go, Hi] + 
    coHVVSSSSZZGHGG * HVVSSSS[Z, Z, Go, Hi, Go, Go] + 
    coHVVSSSSZZGHHH * HVVSSSS[Z, Z, Go, Hi, Hi, Hi] + 
    coHVVSSSSZZHHGG * HVVSSSS[Z, Z, Hi, Hi, Go, Go] + 
    coHVVSSVSWWGHZG * HVVSSVS[W, W, Go, Hi, Z, Go] + 
    coHVVSSVSWWHHWG * HVVSSVS[W, W, Hi, Hi, W, Go] + 
    coHVVSSVSWZGGWG * HVVSSVS[W, Z, Go, Go, W, Go] + 
    coHVVSSVSWZGGWH * HVVSSVS[W, Z, Go, Go, W, Hi] + 
    coHVVSSVSWZHGZG * HVVSSVS[W, Z, Hi, Go, Z, Go] + 
    coHVVSSVSW0GGWG * HVVSSVS[W, zero, Go, Go, W, Go] + 
    coHVVSSVSW0GGWH * HVVSSVS[W, zero, Go, Go, W, Hi] + 
    coHVVSSVSZWGGZG * HVVSSVS[Z, W, Go, Go, Z, Go] + 
    coHVVSSVSZWGG0G * HVVSSVS[Z, W, Go, Go, zero, Go] + 
    coHVVSSVSZZHHZG * HVVSSVS[Z, Z, Hi, Hi, Z, Go] + 
    coHVVSSVS0WGG0G * HVVSSVS[zero, W, Go, Go, zero, Go] + 
    coHVVVSSSWWWHHH * HVVVSSS[W, W, W, Hi, Hi, Hi] + 
    coHVVVSSSWWZHGG * HVVVSSS[W, W, Z, Hi, Go, Go] + 
    coHVVVSSSWW0HGG * HVVVSSS[W, W, zero, Hi, Go, Go] + 
    coHVVVSSSWZZGHG * HVVVSSS[W, Z, Z, Go, Hi, Go] + 
    coHVVVSSSZZZHHH * HVVVSSS[Z, Z, Z, Hi, Hi, Hi] + 
    coJSSffSGGttG * JSSffS[Go, Go, t, t, Go] + 
    coJSSffSGGttH * JSSffS[Go, Go, t, t, Hi] + 
    coJSSffSHHttG * JSSffS[Hi, Hi, t, t, Go] + 
    coJSSffSHHttH * JSSffS[Hi, Hi, t, t, Hi] + 
    coJSSFFSGGttG * JSSFFS[Go, Go, t, t, Go] + 
    coJSSFFSGGttH * JSSFFS[Go, Go, t, t, Hi] + 
    coJSSFFSGGt0G * JSSFFS[Go, Go, t, zero, Go] + 
    coJSSFFSGGt0H * JSSFFS[Go, Go, t, zero, Hi] + 
    coJSSFFSHHttG * JSSFFS[Hi, Hi, t, t, Go] + 
    coJSSFFSHHttH * JSSFFS[Hi, Hi, t, t, Hi] + 
    coJSSSSSGGGHG * JSSSSS[Go, Go, Go, Hi, Go] + 
    coJSSSSSGGGHH * JSSSSS[Go, Go, Go, Hi, Hi] + 
    coJSSSSSHHGGG * JSSSSS[Hi, Hi, Go, Go, Go] + 
    coJSSSSSHHGGH * JSSSSS[Hi, Hi, Go, Go, Hi] + 
    coJSSSSSHHHHG * JSSSSS[Hi, Hi, Hi, Hi, Go] + 
    coJSSSSSHHHHH * JSSSSS[Hi, Hi, Hi, Hi, Hi] + 
    coJSSVSSGGWGG * JSSVSS[Go, Go, W, Go, Go] + 
    coJSSVSSGGWGH * JSSVSS[Go, Go, W, Go, Hi] + 
    coJSSVSSGGWHG * JSSVSS[Go, Go, W, Hi, Go] + 
    coJSSVSSGGWHH * JSSVSS[Go, Go, W, Hi, Hi] + 
    coJSSVSSGGZGG * JSSVSS[Go, Go, Z, Go, Go] + 
    coJSSVSSGGZGH * JSSVSS[Go, Go, Z, Go, Hi] + 
    coJSSVSSGGZHG * JSSVSS[Go, Go, Z, Hi, Go] + 
    coJSSVSSGGZHH * JSSVSS[Go, Go, Z, Hi, Hi] + 
    coJSSVSSGG0GG * JSSVSS[Go, Go, zero, Go, Go] + 
    coJSSVSSGG0GH * JSSVSS[Go, Go, zero, Go, Hi] + 
    coJSSVSSHHWGG * JSSVSS[Hi, Hi, W, Go, Go] + 
    coJSSVSSHHWGH * JSSVSS[Hi, Hi, W, Go, Hi] + 
    coJSSVSSHHZGG * JSSVSS[Hi, Hi, Z, Go, Go] + 
    coJSSVSSHHZGH * JSSVSS[Hi, Hi, Z, Go, Hi] + 
    coJSSVVSGGWZG * JSSVVS[Go, Go, W, Z, Go] + 
    coJSSVVSGGWZH * JSSVVS[Go, Go, W, Z, Hi] + 
    coJSSVVSGGW0G * JSSVVS[Go, Go, W, zero, Go] + 
    coJSSVVSGGW0H * JSSVVS[Go, Go, W, zero, Hi] + 
    coJSSVVSHHWWG * JSSVVS[Hi, Hi, W, W, Go] + 
    coJSSVVSHHWWH * JSSVVS[Hi, Hi, W, W, Hi] + 
    coJSSVVSHHZZG * JSSVVS[Hi, Hi, Z, Z, Go] + 
    coJSSVVSHHZZH * JSSVVS[Hi, Hi, Z, Z, Hi] + 
    coKfffSSftttGGt * KfffSSf[t, t, t, Go, Go, t] + 
    coKfffSSftttGHt * KfffSSf[t, t, t, Go, Hi, t] + 
    coKfffSSftttHHt * KfffSSf[t, t, t, Hi, Hi, t] + 
    coKffFSSFtttGGt * KffFSSF[t, t, t, Go, Go, t] + 
    coKffFSSFtttGG0 * KffFSSF[t, t, t, Go, Go, zero] + 
    coKffFSSFtttGHt * KffFSSF[t, t, t, Go, Hi, t] + 
    coKffFSSFtttHG0 * KffFSSF[t, t, t, Hi, Go, zero] + 
    coKffFSSFtttHHt * KffFSSF[t, t, t, Hi, Hi, t] + 
    coKfFfSSFtttGGt * KfFfSSF[t, t, t, Go, Go, t] + 
    coKfFfSSFtttGG0 * KfFfSSF[t, t, t, Go, Go, zero] + 
    coKfFfSSFtttGHt * KfFfSSF[t, t, t, Go, Hi, t] + 
    coKfFfSSFtttHGt * KfFfSSF[t, t, t, Hi, Go, t] + 
    coKfFfSSFtttHG0 * KfFfSSF[t, t, t, Hi, Go, zero] + 
    coKfFfSSFtttHHt * KfFfSSF[t, t, t, Hi, Hi, t] + 
    coKFFfSSftttGGt * KFFfSSf[t, t, t, Go, Go, t] + 
    coKFFfSSftttGHt * KFFfSSf[t, t, t, Go, Hi, t] + 
    coKFFfSSftttHHt * KFFfSSf[t, t, t, Hi, Hi, t] + 
    coKFFFSSFtttGGt * KFFFSSF[t, t, t, Go, Go, t] + 
    coKFFFSSFtttGG0 * KFFFSSF[t, t, t, Go, Go, zero] + 
    coKFFFSSFtttGHt * KFFFSSF[t, t, t, Go, Hi, t] + 
    coKFFFSSFtttHG0 * KFFFSSF[t, t, t, Hi, Go, zero] + 
    coKFFFSSFtttHHt * KFFFSSF[t, t, t, Hi, Hi, t] + 
    coKFFFSSFtt0GG0 * KFFFSSF[t, t, zero, Go, Go, zero] + 
    coKFFFSSF00tGGt * KFFFSSF[zero, zero, t, Go, Go, t] + 
    coKfffSVftttGZt * KfffSVf[t, t, t, Go, Z, t] + 
    coKfffSVftttG0t * KfffSVf[t, t, t, Go, zero, t] + 
    coKfffSVftttHZt * KfffSVf[t, t, t, Hi, Z, t] + 
    coKfffSVftttH0t * KfffSVf[t, t, t, Hi, zero, t] + 
    coKffFSVFtttGW0 * KffFSVF[t, t, t, Go, W, zero] + 
    coKffFSVFtttGZt * KffFSVF[t, t, t, Go, Z, t] + 
    coKffFSVFtttHW0 * KffFSVF[t, t, t, Hi, W, zero] + 
    coKffFSVFtttHZt * KffFSVF[t, t, t, Hi, Z, t] + 
    coKffFSVFtt0GW0 * KffFSVF[t, t, zero, Go, W, zero] + 
    coKffFSVFtt0GZt * KffFSVF[t, t, zero, Go, Z, t] + 
    coKfFfSVFtttGW0 * KfFfSVF[t, t, t, Go, W, zero] + 
    coKfFfSVFtttGZt * KfFfSVF[t, t, t, Go, Z, t] + 
    coKfFfSVFtttHW0 * KfFfSVF[t, t, t, Hi, W, zero] + 
    coKfFfSVFtttHZt * KfFfSVF[t, t, t, Hi, Z, t] + 
    coKfFFSVftttGZt * KfFFSVf[t, t, t, Go, Z, t] + 
    coKfFFSVftttG0t * KfFFSVf[t, t, t, Go, zero, t] + 
    coKfFFSVftttHZt * KfFFSVf[t, t, t, Hi, Z, t] + 
    coKfFFSVftttH0t * KfFFSVf[t, t, t, Hi, zero, t] + 
    coKfFFSVftt0GZt * KfFFSVf[t, t, zero, Go, Z, t] + 
    coKfFFSVftt0G0t * KfFFSVf[t, t, zero, Go, zero, t] + 
    coKFFfSVftttGZt * KFFfSVf[t, t, t, Go, Z, t] + 
    coKFFfSVftttG0t * KFFfSVf[t, t, t, Go, zero, t] + 
    coKFFfSVftttHZt * KFFfSVf[t, t, t, Hi, Z, t] + 
    coKFFfSVftttH0t * KFFfSVf[t, t, t, Hi, zero, t] + 
    coKFFFSVFtttGW0 * KFFFSVF[t, t, t, Go, W, zero] + 
    coKFFFSVFtttGZt * KFFFSVF[t, t, t, Go, Z, t] + 
    coKFFFSVFtttHW0 * KFFFSVF[t, t, t, Hi, W, zero] + 
    coKFFFSVFtttHZt * KFFFSVF[t, t, t, Hi, Z, t] + 
    coKFFFSVFtt0GZt * KFFFSVF[t, t, zero, Go, Z, t] + 
    coKFFFSVF00tGWt * KFFFSVF[zero, zero, t, Go, W, t] + 
    coKFFFSVF00tGZ0 * KFFFSVF[zero, zero, t, Go, Z, zero] + 
    coKfffVVftttZZt * KfffVVf[t, t, t, Z, Z, t] + 
    coKfffVVftttZ0t * KfffVVf[t, t, t, Z, zero, t] + 
    coKfffVVfttt00t * KfffVVf[t, t, t, zero, zero, t] + 
    coKffFVVFtttZW0 * KffFVVF[t, t, t, Z, W, zero] + 
    coKffFVVFtttZZt * KffFVVF[t, t, t, Z, Z, t] + 
    coKfFfVVFtttZW0 * KfFfVVF[t, t, t, Z, W, zero] + 
    coKfFfVVFtttZZt * KfFfVVF[t, t, t, Z, Z, t] + 
    coKfFfVVFttt0W0 * KfFfVVF[t, t, t, zero, W, zero] + 
    coKfFfVVFttt0Zt * KfFfVVF[t, t, t, zero, Z, t] + 
    coKFFfVVftttZZt * KFFfVVf[t, t, t, Z, Z, t] + 
    coKFFfVVftttZ0t * KFFfVVf[t, t, t, Z, zero, t] + 
    coKFFfVVfttt00t * KFFfVVf[t, t, t, zero, zero, t] + 
    coKFFFVVFtttZW0 * KFFFVVF[t, t, t, Z, W, zero] + 
    coKFFFVVFtttZZt * KFFFVVF[t, t, t, Z, Z, t] + 
    coKFFFVVFtt0WW0 * KFFFVVF[t, t, zero, W, W, zero] + 
    coKFFFVVF00tWWt * KFFFVVF[zero, zero, t, W, W, t] + 
    coKFFFVVF00tWZ0 * KFFFVVF[zero, zero, t, W, Z, zero] + 
    coKFFFVVF000WW0 * KFFFVVF[zero, zero, zero, W, W, zero] + 
    coKFFFVVF000WZ0 * KFFFVVF[zero, zero, zero, W, Z, zero] + 
    coKFFFVVF000ZZ0 * KFFFVVF[zero, zero, zero, Z, Z, zero] + 
    coKgaugeWWWZWZ * Kgauge[W, W, W, Z, W, Z] + 
    coKgaugeWWWZW0 * Kgauge[W, W, W, Z, W, zero] + 
    coKgaugeWWW0W0 * Kgauge[W, W, W, zero, W, zero] + 
    coKgaugeZZWWWW * Kgauge[Z, Z, W, W, W, W] + 
    coKgaugeZ0WWWW * Kgauge[Z, zero, W, W, W, W] + 
    coKgauge00WWWW * Kgauge[zero, zero, W, W, W, W] + 
    coKgaugeffZZWWtt * Kgaugeff[Z, Z, W, W, t, t] + 
    coKgaugeffZ0WWtt * Kgaugeff[Z, zero, W, W, t, t] + 
    coKgaugeff00WWtt * Kgaugeff[zero, zero, W, W, t, t] + 
    coKgaugeff0000tt * Kgaugeff[zero, zero, zero, zero, t, t] + 
    coKgaugeFFWWWZt0 * KgaugeFF[W, W, W, Z, t, zero] + 
    coKgaugeFFWWWZ00 * KgaugeFF[W, W, W, Z, zero, zero] + 
    coKgaugeFFWWW0t0 * KgaugeFF[W, W, W, zero, t, zero] + 
    coKgaugeFFWWW000 * KgaugeFF[W, W, W, zero, zero, zero] + 
    coKgaugeFFZZWWtt * KgaugeFF[Z, Z, W, W, t, t] + 
    coKgaugeFFZZWW00 * KgaugeFF[Z, Z, W, W, zero, zero] + 
    coKgaugeFFZ0WWtt * KgaugeFF[Z, zero, W, W, t, t] + 
    coKgaugeFFZ0WW00 * KgaugeFF[Z, zero, W, W, zero, zero] + 
    coKgaugeFF00WWtt * KgaugeFF[zero, zero, W, W, t, t] + 
    coKgaugeFF00WW00 * KgaugeFF[zero, zero, W, W, zero, zero] + 
    coKgaugeFF0000tt * KgaugeFF[zero, zero, zero, zero, t, t] + 
    coKgaugeSWWWZWH * KgaugeS[W, W, W, Z, W, Hi] + 
    coKgaugeSWWWZZG * KgaugeS[W, W, W, Z, Z, Go] + 
    coKgaugeSWWWZ0G * KgaugeS[W, W, W, Z, zero, Go] + 
    coKgaugeSWWW0WH * KgaugeS[W, W, W, zero, W, Hi] + 
    coKgaugeSWWW0ZG * KgaugeS[W, W, W, zero, Z, Go] + 
    coKgaugeSWWW00G * KgaugeS[W, W, W, zero, zero, Go] + 
    coKgaugeSZZWWWG * KgaugeS[Z, Z, W, W, W, Go] + 
    coKgaugeSZZWWZH * KgaugeS[Z, Z, W, W, Z, Hi] + 
    coKgaugeSZ0WWWG * KgaugeS[Z, zero, W, W, W, Go] + 
    coKgaugeS00WWWG * KgaugeS[zero, zero, W, W, W, Go] + 
    coKgaugeSSWWWZGG * KgaugeSS[W, W, W, Z, Go, Go] + 
    coKgaugeSSWWWZGH * KgaugeSS[W, W, W, Z, Go, Hi] + 
    coKgaugeSSWWW0GG * KgaugeSS[W, W, W, zero, Go, Go] + 
    coKgaugeSSWWW0GH * KgaugeSS[W, W, W, zero, Go, Hi] + 
    coKgaugeSSZZWWGG * KgaugeSS[Z, Z, W, W, Go, Go] + 
    coKgaugeSSZZWWGH * KgaugeSS[Z, Z, W, W, Go, Hi] + 
    coKgaugeSSZ0WWGG * KgaugeSS[Z, zero, W, W, Go, Go] + 
    coKgaugeSS00WWGG * KgaugeSS[zero, zero, W, W, Go, Go] + 
    coKSSffffGGtttt * KSSffff[Go, Go, t, t, t, t] + 
    coKSSffffHHtttt * KSSffff[Hi, Hi, t, t, t, t] + 
    coKSSFFffGGtttt * KSSFFff[Go, Go, t, t, t, t] + 
    coKSSFFffHHtttt * KSSFFff[Hi, Hi, t, t, t, t] + 
    coKSSFFFFGGtttt * KSSFFFF[Go, Go, t, t, t, t] + 
    coKSSFFFFGGt0t0 * KSSFFFF[Go, Go, t, zero, t, zero] + 
    coKSSFFFFHHtttt * KSSFFFF[Hi, Hi, t, t, t, t] + 
    coKSSSSffGGGHtt * KSSSSff[Go, Go, Go, Hi, t, t] + 
    coKSSSSffHHGGtt * KSSSSff[Hi, Hi, Go, Go, t, t] + 
    coKSSSSffHHHHtt * KSSSSff[Hi, Hi, Hi, Hi, t, t] + 
    coKSSSSFFGGGHtt * KSSSSFF[Go, Go, Go, Hi, t, t] + 
    coKSSSSFFGGGHt0 * KSSSSFF[Go, Go, Go, Hi, t, zero] + 
    coKSSSSFFHHGGtt * KSSSSFF[Hi, Hi, Go, Go, t, t] + 
    coKSSSSFFHHHHtt * KSSSSFF[Hi, Hi, Hi, Hi, t, t] + 
    coKSSSSSSGGGHGH * KSSSSSS[Go, Go, Go, Hi, Go, Hi] + 
    coKSSSSSSHHGGGG * KSSSSSS[Hi, Hi, Go, Go, Go, Go] + 
    coKSSSSSSHHGGHH * KSSSSSS[Hi, Hi, Go, Go, Hi, Hi] + 
    coKSSSSSSHHHHHH * KSSSSSS[Hi, Hi, Hi, Hi, Hi, Hi] + 
    coKSSSSSVGGGHGW * KSSSSSV[Go, Go, Go, Hi, Go, W] + 
    coKSSSSSVGGGHGZ * KSSSSSV[Go, Go, Go, Hi, Go, Z] + 
    coKSSSSSVGGGHG0 * KSSSSSV[Go, Go, Go, Hi, Go, zero] + 
    coKSSSSSVGGGHHW * KSSSSSV[Go, Go, Go, Hi, Hi, W] + 
    coKSSSSSVGGGHHZ * KSSSSSV[Go, Go, Go, Hi, Hi, Z] + 
    coKSSSSSVHHGGGW * KSSSSSV[Hi, Hi, Go, Go, Go, W] + 
    coKSSSSSVHHGGGZ * KSSSSSV[Hi, Hi, Go, Go, Go, Z] + 
    coKSSSSSVHHHHGW * KSSSSSV[Hi, Hi, Hi, Hi, Go, W] + 
    coKSSSSSVHHHHGZ * KSSSSSV[Hi, Hi, Hi, Hi, Go, Z] + 
    coKSSSSVVGGGHWZ * KSSSSVV[Go, Go, Go, Hi, W, Z] + 
    coKSSSSVVGGGHW0 * KSSSSVV[Go, Go, Go, Hi, W, zero] + 
    coKSSSSVVHHGGWW * KSSSSVV[Hi, Hi, Go, Go, W, W] + 
    coKSSSSVVHHGGZZ * KSSSSVV[Hi, Hi, Go, Go, Z, Z] + 
    coKSSSSVVHHHHWW * KSSSSVV[Hi, Hi, Hi, Hi, W, W] + 
    coKSSSSVVHHHHZZ * KSSSSVV[Hi, Hi, Hi, Hi, Z, Z] + 
    coKSSSVffGGGWtt * KSSSVff[Go, Go, Go, W, t, t] + 
    coKSSSVffGGHZtt * KSSSVff[Go, Go, Hi, Z, t, t] + 
    coKSSSVffHHGWtt * KSSSVff[Hi, Hi, Go, W, t, t] + 
    coKSSSVffHHGZtt * KSSSVff[Hi, Hi, Go, Z, t, t] + 
    coKSSSVFFGGGWtt * KSSSVFF[Go, Go, Go, W, t, t] + 
    coKSSSVFFGGGWt0 * KSSSVFF[Go, Go, Go, W, t, zero] + 
    coKSSSVFFGGGZt0 * KSSSVFF[Go, Go, Go, Z, t, zero] + 
    coKSSSVFFGGG0t0 * KSSSVFF[Go, Go, Go, zero, t, zero] + 
    coKSSSVFFGGHWt0 * KSSSVFF[Go, Go, Hi, W, t, zero] + 
    coKSSSVFFGGHZtt * KSSSVFF[Go, Go, Hi, Z, t, t] + 
    coKSSSVFFHHGWtt * KSSSVFF[Hi, Hi, Go, W, t, t] + 
    coKSSSVFFHHGZtt * KSSSVFF[Hi, Hi, Go, Z, t, t] + 
    coKSSSVVSGGGWWG * KSSSVVS[Go, Go, Go, W, W, Go] + 
    coKSSSVVSGGGWWH * KSSSVVS[Go, Go, Go, W, W, Hi] + 
    coKSSSVVSGGGWZG * KSSSVVS[Go, Go, Go, W, Z, Go] + 
    coKSSSVVSGGGWZH * KSSSVVS[Go, Go, Go, W, Z, Hi] + 
    coKSSSVVSGGGW0G * KSSSVVS[Go, Go, Go, W, zero, Go] + 
    coKSSSVVSGGGZWH * KSSSVVS[Go, Go, Go, Z, W, Hi] + 
    coKSSSVVSGGGZZG * KSSSVVS[Go, Go, Go, Z, Z, Go] + 
    coKSSSVVSGGGZ0G * KSSSVVS[Go, Go, Go, Z, zero, Go] + 
    coKSSSVVSGGG0WH * KSSSVVS[Go, Go, Go, zero, W, Hi] + 
    coKSSSVVSGGG00G * KSSSVVS[Go, Go, Go, zero, zero, Go] + 
    coKSSSVVSGGHWWH * KSSSVVS[Go, Go, Hi, W, W, Hi] + 
    coKSSSVVSGGHZZH * KSSSVVS[Go, Go, Hi, Z, Z, Hi] + 
    coKSSSVVSHHGWWG * KSSSVVS[Hi, Hi, Go, W, W, Go] + 
    coKSSSVVSHHGWZG * KSSSVVS[Hi, Hi, Go, W, Z, Go] + 
    coKSSSVVSHHGZZG * KSSSVVS[Hi, Hi, Go, Z, Z, Go] + 
    coKSSSVVVGGGWWZ * KSSSVVV[Go, Go, Go, W, W, Z] + 
    coKSSSVVVGGGWW0 * KSSSVVV[Go, Go, Go, W, W, zero] + 
    coKSSSVVVGGGZWZ * KSSSVVV[Go, Go, Go, Z, W, Z] + 
    coKSSSVVVGGGZW0 * KSSSVVV[Go, Go, Go, Z, W, zero] + 
    coKSSSVVVGGG0WZ * KSSSVVV[Go, Go, Go, zero, W, Z] + 
    coKSSSVVVGGG0W0 * KSSSVVV[Go, Go, Go, zero, W, zero] + 
    coKSSSVVVGGHWWZ * KSSSVVV[Go, Go, Hi, W, W, Z] + 
    coKSSSVVVGGHWW0 * KSSSVVV[Go, Go, Hi, W, W, zero] + 
    coKSSSVVVHHGWWW * KSSSVVV[Hi, Hi, Go, W, W, W] + 
    coKSSSVVVHHGWZZ * KSSSVVV[Hi, Hi, Go, W, Z, Z] + 
    coKSSSVVVHHGZWW * KSSSVVV[Hi, Hi, Go, Z, W, W] + 
    coKSSSVVVHHGZZZ * KSSSVVV[Hi, Hi, Go, Z, Z, Z] + 
    coKSSVVffHHWWtt * KSSVVff[Hi, Hi, W, W, t, t] + 
    coKSSVVffHHZZtt * KSSVVff[Hi, Hi, Z, Z, t, t] + 
    coKSSVVFFGGWZt0 * KSSVVFF[Go, Go, W, Z, t, zero] + 
    coKSSVVFFGGW0t0 * KSSVVFF[Go, Go, W, zero, t, zero] + 
    coKSSVVFFHHWWtt * KSSVVFF[Hi, Hi, W, W, t, t] + 
    coKSSVVFFHHZZtt * KSSVVFF[Hi, Hi, Z, Z, t, t] + 
    coKSSVVVVGGWZWZ * KSSVVVV[Go, Go, W, Z, W, Z] + 
    coKSSVVVVGGWZW0 * KSSVVVV[Go, Go, W, Z, W, zero] + 
    coKSSVVVVGGW0W0 * KSSVVVV[Go, Go, W, zero, W, zero] + 
    coKSSVVVVHHWWWW * KSSVVVV[Hi, Hi, W, W, W, W] + 
    coKSSVVVVHHWWZZ * KSSVVVV[Hi, Hi, W, W, Z, Z] + 
    coKSSVVVVHHZZZZ * KSSVVVV[Hi, Hi, Z, Z, Z, Z] + 
    coKVVffffZZtttt * KVVffff[Z, Z, t, t, t, t] + 
    coKVVffffZ0tttt * KVVffff[Z, zero, t, t, t, t] + 
    coKVVffff00tttt * KVVffff[zero, zero, t, t, t, t] + 
    coKVVFFffZZtttt * KVVFFff[Z, Z, t, t, t, t] + 
    coKVVFFffZZ00tt * KVVFFff[Z, Z, zero, zero, t, t] + 
    coKVVFFffZ0tttt * KVVFFff[Z, zero, t, t, t, t] + 
    coKVVFFffZ000tt * KVVFFff[Z, zero, zero, zero, t, t] + 
    coKVVFFff00tttt * KVVFFff[zero, zero, t, t, t, t] + 
    coKVVFFff0000tt * KVVFFff[zero, zero, zero, zero, t, t] + 
    coKVVFFFFWWt0t0 * KVVFFFF[W, W, t, zero, t, zero] + 
    coKVVFFFFWWt000 * KVVFFFF[W, W, t, zero, zero, zero] + 
    coKVVFFFFWW0000 * KVVFFFF[W, W, zero, zero, zero, zero] + 
    coKVVFFFFZZtttt * KVVFFFF[Z, Z, t, t, t, t] + 
    coKVVFFFFZZtt00 * KVVFFFF[Z, Z, t, t, zero, zero] + 
    coKVVFFFFZZ0000 * KVVFFFF[Z, Z, zero, zero, zero, zero] + 
    coKVVFFFFZ0tttt * KVVFFFF[Z, zero, t, t, t, t] + 
    coKVVFFFFZ0tt00 * KVVFFFF[Z, zero, t, t, zero, zero] + 
    coKVVFFFFZ00000 * KVVFFFF[Z, zero, zero, zero, zero, zero] + 
    coKVVFFFF00tttt * KVVFFFF[zero, zero, t, t, t, t] + 
    coKVVFFFF00tt00 * KVVFFFF[zero, zero, t, t, zero, zero] + 
    coKVVSSffZZGGtt * KVVSSff[Z, Z, Go, Go, t, t] + 
    coKVVSSffZZGHtt * KVVSSff[Z, Z, Go, Hi, t, t] + 
    coKVVSSffZ0GGtt * KVVSSff[Z, zero, Go, Go, t, t] + 
    coKVVSSff00GGtt * KVVSSff[zero, zero, Go, Go, t, t] + 
    coKVVSSFFWWGGt0 * KVVSSFF[W, W, Go, Go, t, zero] + 
    coKVVSSFFWWGG00 * KVVSSFF[W, W, Go, Go, zero, zero] + 
    coKVVSSFFWWGHt0 * KVVSSFF[W, W, Go, Hi, t, zero] + 
    coKVVSSFFWWGH00 * KVVSSFF[W, W, Go, Hi, zero, zero] + 
    coKVVSSFFZZGGtt * KVVSSFF[Z, Z, Go, Go, t, t] + 
    coKVVSSFFZZGG00 * KVVSSFF[Z, Z, Go, Go, zero, zero] + 
    coKVVSSFFZZGHtt * KVVSSFF[Z, Z, Go, Hi, t, t] + 
    coKVVSSFFZZGH00 * KVVSSFF[Z, Z, Go, Hi, zero, zero] + 
    coKVVSSFFZ0GGtt * KVVSSFF[Z, zero, Go, Go, t, t] + 
    coKVVSSFFZ0GG00 * KVVSSFF[Z, zero, Go, Go, zero, zero] + 
    coKVVSSFF00GGtt * KVVSSFF[zero, zero, Go, Go, t, t] + 
    coKVVSSFF00GG00 * KVVSSFF[zero, zero, Go, Go, zero, zero] + 
    coKVVSSSSWWGGGG * KVVSSSS[W, W, Go, Go, Go, Go] + 
    coKVVSSSSWWGGGH * KVVSSSS[W, W, Go, Go, Go, Hi] + 
    coKVVSSSSWWGHGH * KVVSSSS[W, W, Go, Hi, Go, Hi] + 
    coKVVSSSSZZGGGG * KVVSSSS[Z, Z, Go, Go, Go, Go] + 
    coKVVSSSSZZGGGH * KVVSSSS[Z, Z, Go, Go, Go, Hi] + 
    coKVVSSSSZZGHGH * KVVSSSS[Z, Z, Go, Hi, Go, Hi] + 
    coKVVSSSSZ0GGGG * KVVSSSS[Z, zero, Go, Go, Go, Go] + 
    coKVVSSSS00GGGG * KVVSSSS[zero, zero, Go, Go, Go, Go] + 
    coKVVSSVSWWGGWH * KVVSSVS[W, W, Go, Go, W, Hi] + 
    coKVVSSVSWWGGZG * KVVSSVS[W, W, Go, Go, Z, Go] + 
    coKVVSSVSWWGG0G * KVVSSVS[W, W, Go, Go, zero, Go] + 
    coKVVSSVSWWGHWH * KVVSSVS[W, W, Go, Hi, W, Hi] + 
    coKVVSSVSWWGHZG * KVVSSVS[W, W, Go, Hi, Z, Go] + 
    coKVVSSVSWWGH0G * KVVSSVS[W, W, Go, Hi, zero, Go] + 
    coKVVSSVSZZGGWG * KVVSSVS[Z, Z, Go, Go, W, Go] + 
    coKVVSSVSZZGGZH * KVVSSVS[Z, Z, Go, Go, Z, Hi] + 
    coKVVSSVSZZGHWG * KVVSSVS[Z, Z, Go, Hi, W, Go] + 
    coKVVSSVSZZGHZH * KVVSSVS[Z, Z, Go, Hi, Z, Hi] + 
    coKVVSSVSZ0GGWG * KVVSSVS[Z, zero, Go, Go, W, Go] + 
    coKVVSSVS00GGWG * KVVSSVS[zero, zero, Go, Go, W, Go] + 
    coKVVSVffZZGWtt * KVVSVff[Z, Z, Go, W, t, t] + 
    coKVVSVffZZHZtt * KVVSVff[Z, Z, Hi, Z, t, t] + 
    coKVVSVffZ0GWtt * KVVSVff[Z, zero, Go, W, t, t] + 
    coKVVSVff00GWtt * KVVSVff[zero, zero, Go, W, t, t] + 
    coKVVSVFFWWGZt0 * KVVSVFF[W, W, Go, Z, t, zero] + 
    coKVVSVFFWWGZ00 * KVVSVFF[W, W, Go, Z, zero, zero] + 
    coKVVSVFFWWG0t0 * KVVSVFF[W, W, Go, zero, t, zero] + 
    coKVVSVFFWWG000 * KVVSVFF[W, W, Go, zero, zero, zero] + 
    coKVVSVFFWWHWt0 * KVVSVFF[W, W, Hi, W, t, zero] + 
    coKVVSVFFWWHW00 * KVVSVFF[W, W, Hi, W, zero, zero] + 
    coKVVSVFFZZGWtt * KVVSVFF[Z, Z, Go, W, t, t] + 
    coKVVSVFFZZGW00 * KVVSVFF[Z, Z, Go, W, zero, zero] + 
    coKVVSVFFZZHZtt * KVVSVFF[Z, Z, Hi, Z, t, t] + 
    coKVVSVFFZZHZ00 * KVVSVFF[Z, Z, Hi, Z, zero, zero] + 
    coKVVSVFFZ0GWtt * KVVSVFF[Z, zero, Go, W, t, t] + 
    coKVVSVFFZ0GW00 * KVVSVFF[Z, zero, Go, W, zero, zero] + 
    coKVVSVFF00GWtt * KVVSVFF[zero, zero, Go, W, t, t] + 
    coKVVSVFF00GW00 * KVVSVFF[zero, zero, Go, W, zero, zero] + 
    coKVVSVVSWWGZWH * KVVSVVS[W, W, Go, Z, W, Hi] + 
    coKVVSVVSWWGZZG * KVVSVVS[W, W, Go, Z, Z, Go] + 
    coKVVSVVSWWGZ0G * KVVSVVS[W, W, Go, Z, zero, Go] + 
    coKVVSVVSWWG0WH * KVVSVVS[W, W, Go, zero, W, Hi] + 
    coKVVSVVSWWG00G * KVVSVVS[W, W, Go, zero, zero, Go] + 
    coKVVSVVSWWHWWH * KVVSVVS[W, W, Hi, W, W, Hi] + 
    coKVVSVVSZZGWWG * KVVSVVS[Z, Z, Go, W, W, Go] + 
    coKVVSVVSZZGWZH * KVVSVVS[Z, Z, Go, W, Z, Hi] + 
    coKVVSVVSZZHZZH * KVVSVVS[Z, Z, Hi, Z, Z, Hi] + 
    coKVVSVVSZ0GWWG * KVVSVVS[Z, zero, Go, W, W, Go] + 
    coKVVSVVS00GWWG * KVVSVVS[zero, zero, Go, W, W, Go] + 
    coLSSSSGGGG * LSSSS[Go, Go, Go, Go] + 
    coLSSSSGGGH * LSSSS[Go, Go, Go, Hi] + 
    coLSSSSGGHH * LSSSS[Go, Go, Hi, Hi] + 
    coLSSSSHHGG * LSSSS[Hi, Hi, Go, Go] + 
    coLSSSSHHGH * LSSSS[Hi, Hi, Go, Hi] + 
    coLSSSSHHHH * LSSSS[Hi, Hi, Hi, Hi]

coESSSSGGGG = (15*k^2)/4
 
coESSSSGGHH = (3*k^2)/2
 
coESSSSHHHH = (3*k^2)/4
 
coGSSSSSGGHGH = 12*k^3*phi2
 
coGSSSSSHGGGG = 15*k^3*phi2
 
coGSSSSSHGGHH = 18*k^3*phi2
 
coGSSSSSHHHHH = 27*k^3*phi2
 
coGVSVVSWGZWH = -(g2^2*(g2 - gp2)*gp2*phi2)/(8*(g2 + gp2))
 
coGVSVVSWGZZG = (g2*(g2 - gp2)^2*gp2^2*phi2)/(16*(g2 + gp2)^2)
 
coGVSVVSWGZ0G = -(g2^2*(g2 - gp2)*gp2^2*phi2)/(4*(g2 + gp2)^2)
 
coGVSVVSWG0WH = (g2^3*gp2*phi2)/(4*(g2 + gp2))
 
coGVSVVSWG00G = (g2^3*gp2^2*phi2)/(4*(g2 + gp2)^2)
 
coGVSVVSWHWWH = (g2^3*phi2)/16
 
coGVSVVSZGWWG = (g2^2*gp2^2*phi2)/(8*(g2 + gp2))
 
coGVSVVSZGWZH = (g2*gp2*(g2 + gp2)*phi2)/8
 
coGVSVVSZHZZH = ((g2 + gp2)^3*phi2)/32
 
coGVSVVS0GWWG = (g2^3*gp2*phi2)/(8*(g2 + gp2))
 
coHfffSSStttGGH = (-3*k*phi2^2*yt2^3)/2
 
coHfffSSStttHHH = (3*k*phi2^2*yt2^3)/2
 
coHFFfSSStttGGH = 6*k*phi2*yt2^2
 
coHFFfSSStttHGG = -3*k*phi2*yt2^2
 
coHFFfSSStttHHH = 9*k*phi2*yt2^2
 
coHFFfSSSt0tGGH = 6*k*phi2*yt2^2
 
coHfffSVVtttHZZ = ((3*g2 - gp2)*gp2*phi2^2*yt2^2)/12
 
coHFfFSVVtttHZZ = ((9*g2^2 - 6*g2*gp2 + 17*gp2^2)*phi2*yt2)/24
 
coHFfFSVVtt0HWW = (3*g2^2*phi2*yt2)/4
 
coHFfFSVV0ttGZW = (g2*(3*g2 - gp2)*gp2*phi2*yt2)/(4*(g2 + gp2))
 
coHFfFSVV0ttG0W = -((g2^2*gp2*phi2*yt2)/(g2 + gp2))
 
coHFfFSVV0t0GWZ = -(g2*gp2*(3*g2 + gp2)*phi2*yt2)/(4*(g2 + gp2))
 
coHFfFSVV0t0GW0 = (g2^2*gp2*phi2*yt2)/(2*(g2 + gp2))
 
coHFFfSVVtttHZZ = ((3*g2 - gp2)*gp2*phi2*yt2)/6
 
coHFFfSVVt0tGWZ = (g2*gp2^2*phi2*yt2)/(g2 + gp2)
 
coHFFfSVVt0tGW0 = (g2^2*gp2*phi2*yt2)/(g2 + gp2)
 
coHffFVSStttZGH = (-3*(g2 + gp2)*phi2*yt2^2)/8
 
coHffFVSStt0ZGG = ((g2 - gp2)*(3*g2 - gp2)*phi2*yt2^2)/(8*(g2 + gp2))
 
coHffFVSStt00GG = (g2*gp2*phi2*yt2^2)/(g2 + gp2)
 
coHFffVSStttZGH = (-3*(g2 + gp2)*phi2*yt2^2)/8
 
coHFffVSStttZHG = (3*(g2 + gp2)*phi2*yt2^2)/8
 
coHFffVSS0ttWGG = (-3*g2*phi2*yt2^2)/4
 
coHFffVSS0ttWHG = (3*g2*phi2*yt2^2)/4
 
coHFFFVSStttZGH = (3*(g2 + gp2)*yt2)/4
 
coHFFFVSStt0ZGG = -(((g2 - gp2)*gp2*yt2)/(g2 + gp2))
 
coHFFFVSStt00GG = (2*g2*gp2*yt2)/(g2 + gp2)
 
coHFFFVSSt0tWGG = (3*g2*yt2)/2
 
coHFFFVSSt0tWGH = (3*g2*yt2)/2
 
coHFFFVSS00tZGG = ((g2 - gp2)*(3*g2 + gp2)*yt2)/(4*(g2 + gp2))
 
coHFFFVSS00t0GG = (g2*gp2*yt2)/(g2 + gp2)
 
coHFffVVVttt000 = -6*g32^2*phi2*yt2
 
coHFffVVV0ttWZW = (g2^2*gp2*phi2*yt2)/(2*(g2 + gp2))
 
coHFffVVV0ttW0W = -(g2^2*gp2*phi2*yt2)/(2*(g2 + gp2))
 
coHFFFVVVttt000 = 4*g32^2
 
coHFFFVVVtt0ZWW = (g2^2*(3*g2 - gp2))/(4*(g2 + gp2))
 
coHFFFVVVtt00WW = (g2^2*gp2)/(g2 + gp2)
 
coHFFFVVVt00WZW = (g2^2*(3*g2 + gp2))/(4*(g2 + gp2))
 
coHFFFVVVt00W0W = (g2^2*gp2)/(2*(g2 + gp2))
 
coHFFFVVV000WWZ = (g2^3*(-3 + 4*nG))/(2*(g2 + gp2))
 
coHFFFVVV000WW0 = (g2^2*gp2*(-3 + 4*nG))/(2*(g2 + gp2))
 
coHffSSffttGGtt = (3*phi2^2*yt2^4)/32
 
coHffSSffttGHtt = (-3*phi2^2*yt2^4)/16
 
coHffSSffttHHtt = (3*phi2^2*yt2^4)/32
 
coHFfSSFfttGGtt = (3*phi2*yt2^3)/8
 
coHFfSSFfttGHtt = (3*phi2*yt2^3)/4
 
coHFfSSFfttHHtt = (3*phi2*yt2^3)/8
 
coHFFSSffttGGtt = (-3*phi2*yt2^3)/4
 
coHFFSSffttGHtt = (-3*phi2*yt2^3)/4
 
coHFFSSffttHGtt = (3*phi2*yt2^3)/4
 
coHFFSSffttHHtt = (3*phi2*yt2^3)/4
 
coHFFSSFFttGGtt = (3*yt2^2)/8
 
coHFFSSFFttGHtt = (-3*yt2^2)/4
 
coHFFSSFFttHHtt = (3*yt2^2)/8
 
coHffSVffttGZtt = ((3*g2 - gp2)*gp2*phi2^2*yt2^3)/(24*(g2 + gp2))
 
coHffSVffttG0tt = -(g32*phi2^2*yt2^3)/2 - (g2*gp2*phi2^2*yt2^3)/(6*(g2 + gp2))
 
coHffSVffttHZtt = ((3*g2 - gp2)*gp2*phi2^2*yt2^3)/(24*(g2 + gp2))
 
coHffSVffttH0tt = -(g32*phi2^2*yt2^3)/2 - (g2*gp2*phi2^2*yt2^3)/(6*(g2 + gp2))
 
coHFfSVfFttGZtt = -((3*g2 - gp2)*gp2*phi2*yt2^2)/(6*(g2 + gp2))
 
coHFfSVfFttG0tt = 2*g32*phi2*yt2^2 + (2*g2*gp2*phi2*yt2^2)/(3*(g2 + gp2))
 
coHFfSVfFttHZtt = ((3*g2 - gp2)*gp2*phi2*yt2^2)/(6*(g2 + gp2))
 
coHFfSVfFttH0tt = -2*g32*phi2*yt2^2 - (2*g2*gp2*phi2*yt2^2)/(3*(g2 + gp2))
 
coHFfSVFfttGZtt = -((9*g2^2 - 6*g2*gp2 + 17*gp2^2)*phi2*yt2^2)/(48*(g2 + gp2))
 
coHFfSVFfttG0tt = -2*g32*phi2*yt2^2 - (2*g2*gp2*phi2*yt2^2)/(3*(g2 + gp2))
 
coHFfSVFfttHZtt = ((9*g2^2 - 6*g2*gp2 + 17*gp2^2)*phi2*yt2^2)/(48*(g2 + gp2))
 
coHFfSVFfttH0tt = 2*g32*phi2*yt2^2 + (2*g2*gp2*phi2*yt2^2)/(3*(g2 + gp2))
 
coHFFSVffttGZtt = ((9*g2^2 - 6*g2*gp2 + 17*gp2^2)*phi2*yt2^2)/(48*(g2 + gp2))
 
coHFFSVffttG0tt = 2*g32*phi2*yt2^2 + (2*g2*gp2*phi2*yt2^2)/(3*(g2 + gp2))
 
coHFFSVffttHZtt = ((9*g2^2 - 6*g2*gp2 + 17*gp2^2)*phi2*yt2^2)/(48*(g2 + gp2))
 
coHFFSVffttH0tt = 2*g32*phi2*yt2^2 + (2*g2*gp2*phi2*yt2^2)/(3*(g2 + gp2))
 
coHFFSVff00GZtt = -((3*g2 - gp2)*(3*g2 + gp2)*phi2*yt2^2)/(24*(g2 + gp2))
 
coHFFSVff00G0tt = 2*g32*phi2*yt2^2 - (g2*gp2*phi2*yt2^2)/(3*(g2 + gp2))
 
coHFFSVFFttGZtt = ((3*g2 - gp2)*gp2*yt2)/(6*(g2 + gp2))
 
coHFFSVFFttGZ00 = -(gp2*(3*g2 + gp2)*yt2)/(3*(g2 + gp2))
 
coHFFSVFFttG0tt = -2*g32*yt2 - (2*g2*gp2*yt2)/(3*(g2 + gp2))
 
coHFFSVFFttG000 = -4*g32*yt2 + (2*g2*gp2*yt2)/(3*(g2 + gp2))
 
coHFFSVFFttHZtt = ((3*g2 - gp2)*gp2*yt2)/(6*(g2 + gp2))
 
coHFFSVFFttH0tt = -2*g32*yt2 - (2*g2*gp2*yt2)/(3*(g2 + gp2))
 
coHffVVffttZZtt = ((3*g2 - gp2)^2*gp2^2*phi2^2*yt2^2)/(216*(g2 + gp2)^2)
 
coHffVVffttZ0tt = (g2*gp2*(9*g2^2 - 6*g2*gp2 + 17*gp2^2)*phi2^2*yt2^2)/
      (216*(g2 + gp2)^2) + (g32*(9*g2^2 - 6*g2*gp2 + 17*gp2^2)*phi2^2*yt2^2)/
      (72*(g2 + gp2))
 
coHffVVfftt00tt = -(g32^2*phi2^2*yt2^2)/12 + (2*g2^2*gp2^2*phi2^2*yt2^2)/
      (27*(g2 + gp2)^2) + (4*g2*g32*gp2*phi2^2*yt2^2)/(9*(g2 + gp2))
 
coHFfVVFfttZZtt = ((3*g2 - gp2)^2*gp2^2*phi2*yt2)/(54*(g2 + gp2)^2)
 
coHFfVVFfttZ0tt = (-4*g2*(3*g2 - gp2)*gp2^2*phi2*yt2)/(27*(g2 + gp2)^2) - 
     (4*g32*(3*g2 - gp2)*gp2*phi2*yt2)/(9*(g2 + gp2))
 
coHFfVVFftt00tt = -(g32^2*phi2*yt2)/3 + (8*g2^2*gp2^2*phi2*yt2)/
      (27*(g2 + gp2)^2) + (16*g2*g32*gp2*phi2*yt2)/(9*(g2 + gp2))
 
coHFFVVffttZZtt = ((3*g2 - gp2)*gp2*(9*g2^2 - 6*g2*gp2 + 17*gp2^2)*phi2*yt2)/
     (216*(g2 + gp2)^2)
 
coHFFVVffttZ0tt = -(g2*gp2*(9*g2^2 - 6*g2*gp2 + 17*gp2^2)*phi2*yt2)/
      (54*(g2 + gp2)^2) - (g32*(9*g2^2 - 6*g2*gp2 + 17*gp2^2)*phi2*yt2)/
      (18*(g2 + gp2))
 
coHFFVVfftt0Ztt = (4*g2*(3*g2 - gp2)*gp2^2*phi2*yt2)/(27*(g2 + gp2)^2) + 
     (4*g32*(3*g2 - gp2)*gp2*phi2*yt2)/(9*(g2 + gp2))
 
coHFFVVfftt00tt = (2*g32^2*phi2*yt2)/3 - (16*g2^2*gp2^2*phi2*yt2)/
      (27*(g2 + gp2)^2) - (32*g2*g32*gp2*phi2*yt2)/(9*(g2 + gp2))
 
coHFFVVff00WZtt = -(g2*gp2*(3*g2 + gp2)*phi2*yt2)/(12*(g2 + gp2))
 
coHFFVVff00W0tt = -(g2*g32*phi2*yt2) + (g2^2*gp2*phi2*yt2)/(6*(g2 + gp2))
 
coHFFVVFFttWZ00 = -(g2*(3*g2 - gp2)*(3*g2 + gp2))/(24*(g2 + gp2))
 
coHFFVVFFttW000 = 2*g2*g32 - (g2^2*gp2)/(3*(g2 + gp2))
 
coHFFVVFFttZZtt = (81*g2^4 - 108*g2^3*gp2 + 54*g2^2*gp2^2 - 12*g2*gp2^3 + 
      257*gp2^4)/(1728*(g2 + gp2)^2)
 
coHFFVVFFttZ0tt = (g2*gp2*(9*g2^2 - 6*g2*gp2 + 17*gp2^2))/(54*(g2 + gp2)^2) + 
     (g32*(9*g2^2 - 6*g2*gp2 + 17*gp2^2))/(18*(g2 + gp2))
 
coHFFVVFFtt00tt = -g32^2/3 + (8*g2^2*gp2^2)/(27*(g2 + gp2)^2) + 
     (16*g2*g32*gp2)/(9*(g2 + gp2))
 
coHFFVVFF00WZ00 = -(g2*(-9*g2^2 + gp2^2 + 12*g2^2*nG - 4*gp2^2*nG))/
     (24*(g2 + gp2))
 
coHFFVVFF00W000 = 2*g2*g32*(-1 + nG) - (g2^2*gp2*(-1 + nG))/(3*(g2 + gp2))
 
coHFFVVFF00ZZ00 = (-81*g2^4 + 108*g2^3*gp2 - 54*g2^2*gp2^2 + 12*g2*gp2^3 - 
      257*gp2^4 + 216*g2^4*nG + 432*g2^2*gp2^2*nG + 760*gp2^4*nG)/
     (1728*(g2 + gp2)^2)
 
coHFFVVFF00Z000 = (g32*(-9*g2^2 + 6*g2*gp2 - 17*gp2^2 + 18*g2^2*nG + 
        22*gp2^2*nG))/(18*(g2 + gp2)) + 
     (g2*gp2*(-9*g2^2 + 6*g2*gp2 - 17*gp2^2 + 18*g2^2*nG - 18*g2*gp2*nG + 
        52*gp2^2*nG))/(54*(g2 + gp2)^2)
 
coHgaugeWWZZWW = -g2^4/(4*(g2 + gp2)^2)
 
coHgaugeWWZ0WW = -(g2^3*gp2)/(2*(g2 + gp2)^2)
 
coHgaugeWW00WW = -(g2^2*gp2^2)/(4*(g2 + gp2)^2)
 
coHgaugeSWWWZZH = -(g2^3*phi2)/4
 
coHgaugeSWWZZWG = (g2^3*gp2^2*phi2)/(4*(g2 + gp2)^2)
 
coHgaugeSWWZ0WG = -(g2^3*gp2^2*phi2)/(2*(g2 + gp2)^2)
 
coHgaugeSWW00WG = (g2^3*gp2^2*phi2)/(4*(g2 + gp2)^2)
 
coHgaugeSWZWWWH = -(g2^4*phi2)/(8*(g2 + gp2))
 
coHgaugeSW0WWWH = -(g2^3*gp2*phi2)/(8*(g2 + gp2))
 
coHSSSSSSGGGHHH = 24*k^4*phi2^2
 
coHSSSSSSGGHHGG = 6*k^4*phi2^2
 
coHSSSSSSHHHHHH = 54*k^4*phi2^2
 
coHSSSSSVGGHHGW = g2*k^2*phi2
 
coHSSSSSVGGHHGZ = ((g2 + gp2)*k^2*phi2)/2
 
coHSSSSSVGHGGGW = -(g2*k^2*phi2)
 
coHSSSSSVGHGGGZ = -((g2 - gp2)^2*k^2*phi2)/(2*(g2 + gp2))
 
coHSSSSSVGHGGG0 = (-2*g2*gp2*k^2*phi2)/(g2 + gp2)
 
coHSSSSSVGHHGHW = -3*g2*k^2*phi2
 
coHSSSSSVGHHGHZ = (-3*(g2 + gp2)*k^2*phi2)/2
 
coHSSSVVVGGGWWZ = (g2^2*(g2 - gp2))/(8*(g2 + gp2))
 
coHSSSVVVGGGWW0 = (g2^2*gp2)/(4*(g2 + gp2))
 
coHSSSVVVGGHWWZ = g2^2/4
 
coHSSSVVVGGHZWW = (g2^2*(g2 - gp2))/(8*(g2 + gp2))
 
coHSSSVVVGGH0WW = (g2^2*gp2)/(4*(g2 + gp2))
 
coHSSVVSSGGWWGG = -g2^2/32
 
coHSSVVSSGGWWGH = g2^2/16
 
coHSSVVSSGGWZGH = (g2*(g2 - gp2))/8
 
coHSSVVSSGGZZGG = -(g2 - gp2)^4/(64*(g2 + gp2)^2)
 
coHSSVVSSGGZ0GG = -(g2*(g2 - gp2)^2*gp2)/(8*(g2 + gp2)^2)
 
coHSSVVSSGG00GG = -(g2^2*gp2^2)/(4*(g2 + gp2)^2)
 
coHSSVVSSGHWWGH = -g2^2/32
 
coHSSVVSSGHZZGH = -(g2 + gp2)^2/64
 
coHSSVVVVGGZZWW = -(g2^2*(g2 - gp2)*gp2^2*phi2)/(8*(g2 + gp2)^2)
 
coHSSVVVVGGZ0WW = -(g2^2*gp2^3*phi2)/(4*(g2 + gp2)^2)
 
coHSSVVVVGG0ZWW = -(g2^3*(g2 - gp2)*gp2*phi2)/(8*(g2 + gp2)^2)
 
coHSSVVVVGG00WW = -(g2^3*gp2^2*phi2)/(4*(g2 + gp2)^2)
 
coHSSVVVVGHWWWZ = (g2^3*gp2*phi2)/(4*(g2 + gp2))
 
coHSSVVVVGHWWW0 = -(g2^3*gp2*phi2)/(4*(g2 + gp2))
 
coHSSVVVVGHZWZW = -(g2^2*gp2*phi2)/4
 
coHSVVVSVGWWZHZ = (g2^2*gp2^2*phi2^2)/32
 
coHSVVVSVGWZZGW = (g2^2*gp2^4*phi2^2)/(32*(g2 + gp2)^2)
 
coHSVVVSVGWZ0GW = (g2^3*gp2^3*phi2^2)/(16*(g2 + gp2)^2)
 
coHSVVVSVGW00GW = (g2^4*gp2^2*phi2^2)/(32*(g2 + gp2)^2)
 
coHSVVVSVHWWWHW = (g2^4*phi2^2)/64
 
coHSVVVSVHWZWGZ = (g2^2*gp2^2*phi2^2)/32
 
coHSVVVSVHZZZHZ = ((g2 + gp2)^4*phi2^2)/128
 
coHVVSSSSWWGHGG = -(g2^2*k*phi2)/2
 
coHVVSSSSWWGHHH = (-3*g2^2*k*phi2)/4
 
coHVVSSSSWWHHGG = -(g2^2*k*phi2)/4
 
coHVVSSSSWZGGGH = (g2*(g2 - gp2)*gp2*k*phi2)/(2*(g2 + gp2))
 
coHVVSSSSWZGGHG = -(g2*gp2*k*phi2)/2
 
coHVVSSSSW0GGGH = -((g2^2*gp2*k*phi2)/(g2 + gp2))
 
coHVVSSSSZZGHGG = -((g2 - gp2)^2*k*phi2)/4
 
coHVVSSSSZZGHHH = (-3*(g2 + gp2)^2*k*phi2)/8
 
coHVVSSSSZZHHGG = -((g2 + gp2)^2*k*phi2)/8
 
coHVVSSVSWWGHZG = -(g2^2*gp2*phi2)/8
 
coHVVSSVSWWHHWG = -(g2^3*phi2)/16
 
coHVVSSVSWZGGWG = -(g2^2*gp2^2*phi2)/(16*(g2 + gp2))
 
coHVVSSVSWZGGWH = (g2^2*gp2^2*phi2)/(16*(g2 + gp2))
 
coHVVSSVSWZHGZG = (g2*(g2 - gp2)*gp2*phi2)/8
 
coHVVSSVSW0GGWG = -(g2^3*gp2*phi2)/(16*(g2 + gp2))
 
coHVVSSVSW0GGWH = (g2^3*gp2*phi2)/(16*(g2 + gp2))
 
coHVVSSVSZWGGZG = -(g2*(g2 - gp2)^2*gp2^2*phi2)/(16*(g2 + gp2)^2)
 
coHVVSSVSZWGG0G = (g2^2*(g2 - gp2)*gp2^2*phi2)/(4*(g2 + gp2)^2)
 
coHVVSSVSZZHHZG = -((g2 + gp2)^3*phi2)/32
 
coHVVSSVS0WGG0G = -(g2^3*gp2^2*phi2)/(4*(g2 + gp2)^2)
 
coHVVVSSSWWWHHH = (g2^3*k*phi2^2)/4
 
coHVVVSSSWWZHGG = (g2^2*gp2^2*k*phi2^2)/(4*(g2 + gp2))
 
coHVVVSSSWW0HGG = (g2^3*gp2*k*phi2^2)/(4*(g2 + gp2))
 
coHVVVSSSWZZGHG = (g2*gp2^2*k*phi2^2)/4
 
coHVVVSSSZZZHHH = ((g2 + gp2)^3*k*phi2^2)/8
 
coJSSffSGGttG = (-15*k*phi2*yt2^2)/4
 
coJSSffSGGttH = (-3*k*phi2*yt2^2)/4
 
coJSSffSHHttG = (9*k*phi2*yt2^2)/4
 
coJSSffSHHttH = (9*k*phi2*yt2^2)/4
 
coJSSFFSGGttG = (15*k*yt2)/2
 
coJSSFFSGGttH = (3*k*yt2)/2
 
coJSSFFSGGt0G = 15*k*yt2
 
coJSSFFSGGt0H = 3*k*yt2
 
coJSSFFSHHttG = (9*k*yt2)/2
 
coJSSFFSHHttH = (9*k*yt2)/2
 
coJSSSSSGGGHG = 30*k^3*phi2
 
coJSSSSSGGGHH = 6*k^3*phi2
 
coJSSSSSHHGGG = 9*k^3*phi2
 
coJSSSSSHHGGH = 9*k^3*phi2
 
coJSSSSSHHHHG = 27*k^3*phi2
 
coJSSSSSHHHHH = 27*k^3*phi2
 
coJSSVSSGGWGG = (-5*g2*k)/2
 
coJSSVSSGGWGH = -(g2*k)/2
 
coJSSVSSGGWHG = (-5*g2*k)/4
 
coJSSVSSGGWHH = -(g2*k)/4
 
coJSSVSSGGZGG = (-5*(g2 - gp2)^2*k)/(4*(g2 + gp2))
 
coJSSVSSGGZGH = -((g2 - gp2)^2*k)/(4*(g2 + gp2))
 
coJSSVSSGGZHG = (-5*(g2 + gp2)*k)/8
 
coJSSVSSGGZHH = -((g2 + gp2)*k)/8
 
coJSSVSSGG0GG = (-5*g2*gp2*k)/(g2 + gp2)
 
coJSSVSSGG0GH = -((g2*gp2*k)/(g2 + gp2))
 
coJSSVSSHHWGG = (-3*g2*k)/4
 
coJSSVSSHHWGH = (-3*g2*k)/4
 
coJSSVSSHHZGG = (-3*(g2 + gp2)*k)/8
 
coJSSVSSHHZGH = (-3*(g2 + gp2)*k)/8
 
coJSSVVSGGWZG = (5*g2*gp2^2*k*phi2)/(4*(g2 + gp2))
 
coJSSVVSGGWZH = (g2*gp2^2*k*phi2)/(4*(g2 + gp2))
 
coJSSVVSGGW0G = (5*g2^2*gp2*k*phi2)/(4*(g2 + gp2))
 
coJSSVVSGGW0H = (g2^2*gp2*k*phi2)/(4*(g2 + gp2))
 
coJSSVVSHHWWG = (3*g2^2*k*phi2)/8
 
coJSSVVSHHWWH = (3*g2^2*k*phi2)/8
 
coJSSVVSHHZZG = (3*(g2 + gp2)^2*k*phi2)/16
 
coJSSVVSHHZZH = (3*(g2 + gp2)^2*k*phi2)/16
 
coKfffSSftttGGt = (3*phi2^2*yt2^4)/16
 
coKfffSSftttGHt = (-3*phi2^2*yt2^4)/8
 
coKfffSSftttHHt = (3*phi2^2*yt2^4)/16
 
coKffFSSFtttGGt = (3*phi2*yt2^3)/8
 
coKffFSSFtttGG0 = (3*phi2*yt2^3)/4
 
coKffFSSFtttGHt = (3*phi2*yt2^3)/4
 
coKffFSSFtttHG0 = (3*phi2*yt2^3)/4
 
coKffFSSFtttHHt = (3*phi2*yt2^3)/8
 
coKfFfSSFtttGGt = (-3*phi2*yt2^3)/2
 
coKfFfSSFtttGG0 = (-3*phi2*yt2^3)/2
 
coKfFfSSFtttGHt = (-3*phi2*yt2^3)/2
 
coKfFfSSFtttHGt = (3*phi2*yt2^3)/2
 
coKfFfSSFtttHG0 = (3*phi2*yt2^3)/2
 
coKfFfSSFtttHHt = (3*phi2*yt2^3)/2
 
coKFFfSSftttGGt = (3*phi2*yt2^3)/8
 
coKFFfSSftttGHt = (-3*phi2*yt2^3)/4
 
coKFFfSSftttHHt = (3*phi2*yt2^3)/8
 
coKFFFSSFtttGGt = (3*yt2^2)/4
 
coKFFFSSFtttGG0 = (3*yt2^2)/2
 
coKFFFSSFtttGHt = (3*yt2^2)/2
 
coKFFFSSFtttHG0 = (3*yt2^2)/2
 
coKFFFSSFtttHHt = (3*yt2^2)/4
 
coKFFFSSFtt0GG0 = (3*yt2^2)/2
 
coKFFFSSF00tGGt = (3*yt2^2)/2
 
coKfffSVftttGZt = -((3*g2 - gp2)*gp2*phi2^2*yt2^3)/(12*(g2 + gp2))
 
coKfffSVftttG0t = g32*phi2^2*yt2^3 + (g2*gp2*phi2^2*yt2^3)/(3*(g2 + gp2))
 
coKfffSVftttHZt = ((3*g2 - gp2)*gp2*phi2^2*yt2^3)/(12*(g2 + gp2))
 
coKfffSVftttH0t = -(g32*phi2^2*yt2^3) - (g2*gp2*phi2^2*yt2^3)/(3*(g2 + gp2))
 
coKffFSVFtttGW0 = (3*g2*phi2*yt2^2)/8
 
coKffFSVFtttGZt = ((9*g2^2 - 6*g2*gp2 + 17*gp2^2)*phi2*yt2^2)/(48*(g2 + gp2))
 
coKffFSVFtttHW0 = (3*g2*phi2*yt2^2)/8
 
coKffFSVFtttHZt = ((9*g2^2 - 6*g2*gp2 + 17*gp2^2)*phi2*yt2^2)/(48*(g2 + gp2))
 
coKffFSVFtt0GW0 = (3*g2*phi2*yt2^2)/4
 
coKffFSVFtt0GZt = ((3*g2 - gp2)^2*phi2*yt2^2)/(24*(g2 + gp2))
 
coKfFfSVFtttGW0 = (-3*g2*phi2*yt2^2)/4
 
coKfFfSVFtttGZt = -((9*g2^2 - 6*g2*gp2 + 17*gp2^2)*phi2*yt2^2)/(24*(g2 + gp2))
 
coKfFfSVFtttHW0 = (3*g2*phi2*yt2^2)/4
 
coKfFfSVFtttHZt = ((9*g2^2 - 6*g2*gp2 + 17*gp2^2)*phi2*yt2^2)/(24*(g2 + gp2))
 
coKfFFSVftttGZt = ((3*g2 - gp2)*gp2*phi2*yt2^2)/(3*(g2 + gp2))
 
coKfFFSVftttG0t = -4*g32*phi2*yt2^2 - (4*g2*gp2*phi2*yt2^2)/(3*(g2 + gp2))
 
coKfFFSVftttHZt = ((3*g2 - gp2)*gp2*phi2*yt2^2)/(3*(g2 + gp2))
 
coKfFFSVftttH0t = -4*g32*phi2*yt2^2 - (4*g2*gp2*phi2*yt2^2)/(3*(g2 + gp2))
 
coKfFFSVftt0GZt = ((3*g2 - gp2)*gp2*phi2*yt2^2)/(3*(g2 + gp2))
 
coKfFFSVftt0G0t = -4*g32*phi2*yt2^2 - (4*g2*gp2*phi2*yt2^2)/(3*(g2 + gp2))
 
coKFFfSVftttGZt = -((3*g2 - gp2)*gp2*phi2*yt2^2)/(6*(g2 + gp2))
 
coKFFfSVftttG0t = 2*g32*phi2*yt2^2 + (2*g2*gp2*phi2*yt2^2)/(3*(g2 + gp2))
 
coKFFfSVftttHZt = ((3*g2 - gp2)*gp2*phi2*yt2^2)/(6*(g2 + gp2))
 
coKFFfSVftttH0t = -2*g32*phi2*yt2^2 - (2*g2*gp2*phi2*yt2^2)/(3*(g2 + gp2))
 
coKFFFSVFtttGW0 = (3*g2*yt2)/4
 
coKFFFSVFtttGZt = ((9*g2^2 - 6*g2*gp2 + 17*gp2^2)*yt2)/(24*(g2 + gp2))
 
coKFFFSVFtttHW0 = (3*g2*yt2)/4
 
coKFFFSVFtttHZt = ((9*g2^2 - 6*g2*gp2 + 17*gp2^2)*yt2)/(24*(g2 + gp2))
 
coKFFFSVFtt0GZt = (4*gp2^2*yt2)/(3*(g2 + gp2))
 
coKFFFSVF00tGWt = (3*g2*yt2)/2
 
coKFFFSVF00tGZ0 = ((3*g2 + gp2)^2*yt2)/(12*(g2 + gp2))
 
coKfffVVftttZZt = ((3*g2 - gp2)^2*gp2^2*phi2^2*yt2^2)/(108*(g2 + gp2)^2)
 
coKfffVVftttZ0t = (-2*g2*(3*g2 - gp2)*gp2^2*phi2^2*yt2^2)/(27*(g2 + gp2)^2) - 
     (2*g32*(3*g2 - gp2)*gp2*phi2^2*yt2^2)/(9*(g2 + gp2))
 
coKfffVVfttt00t = (4*g32^2*phi2^2*yt2^2)/3 + (4*g2^2*gp2^2*phi2^2*yt2^2)/
      (27*(g2 + gp2)^2) + (8*g2*g32*gp2*phi2^2*yt2^2)/(9*(g2 + gp2))
 
coKffFVVFtttZW0 = (g2*gp2^2*phi2*yt2)/(3*(g2 + gp2))
 
coKffFVVFtttZZt = ((3*g2 - gp2)^2*gp2^2*phi2*yt2)/(54*(g2 + gp2)^2)
 
coKfFfVVFtttZW0 = (g2*(3*g2 - gp2)*gp2*phi2*yt2)/(6*(g2 + gp2))
 
coKfFfVVFtttZZt = ((3*g2 - gp2)*gp2*(9*g2^2 - 6*g2*gp2 + 17*gp2^2)*phi2*yt2)/
     (108*(g2 + gp2)^2)
 
coKfFfVVFttt0W0 = -2*g2*g32*phi2*yt2 - (2*g2^2*gp2*phi2*yt2)/(3*(g2 + gp2))
 
coKfFfVVFttt0Zt = -(g2*gp2*(9*g2^2 - 6*g2*gp2 + 17*gp2^2)*phi2*yt2)/
      (27*(g2 + gp2)^2) - (g32*(9*g2^2 - 6*g2*gp2 + 17*gp2^2)*phi2*yt2)/
      (9*(g2 + gp2))
 
coKFFfVVftttZZt = ((3*g2 - gp2)^2*gp2^2*phi2*yt2)/(54*(g2 + gp2)^2)
 
coKFFfVVftttZ0t = (-4*g2*(3*g2 - gp2)*gp2^2*phi2*yt2)/(27*(g2 + gp2)^2) - 
     (4*g32*(3*g2 - gp2)*gp2*phi2*yt2)/(9*(g2 + gp2))
 
coKFFfVVfttt00t = (8*g32^2*phi2*yt2)/3 + (8*g2^2*gp2^2*phi2*yt2)/
      (27*(g2 + gp2)^2) + (16*g2*g32*gp2*phi2*yt2)/(9*(g2 + gp2))
 
coKFFFVVFtttZW0 = (g2*(3*g2 - gp2)^2)/(24*(g2 + gp2))
 
coKFFFVVFtttZZt = (81*g2^4 - 108*g2^3*gp2 + 54*g2^2*gp2^2 - 12*g2*gp2^3 + 
      257*gp2^4)/(864*(g2 + gp2)^2)
 
coKFFFVVFtt0WW0 = (3*g2^2)/8
 
coKFFFVVF00tWWt = (3*g2^2)/8
 
coKFFFVVF00tWZ0 = (g2*(3*g2 + gp2)^2)/(24*(g2 + gp2))
 
coKFFFVVF000WW0 = (g2^2*(-3 + 4*nG))/4
 
coKFFFVVF000WZ0 = (g2*(-9*g2^2 - gp2^2 + 12*g2^2*nG + 4*gp2^2*nG))/
     (12*(g2 + gp2))
 
coKFFFVVF000ZZ0 = (-81*g2^4 + 108*g2^3*gp2 - 54*g2^2*gp2^2 + 12*g2*gp2^3 - 
      257*gp2^4 + 216*g2^4*nG + 432*g2^2*gp2^2*nG + 760*gp2^4*nG)/
     (864*(g2 + gp2)^2)
 
coKgaugeWWWZWZ = g2^4/(2*(g2 + gp2)^2)
 
coKgaugeWWWZW0 = (g2^3*gp2)/(g2 + gp2)^2
 
coKgaugeWWW0W0 = (g2^2*gp2^2)/(2*(g2 + gp2)^2)
 
coKgaugeZZWWWW = g2^4/(4*(g2 + gp2)^2)
 
coKgaugeZ0WWWW = (g2^3*gp2)/(2*(g2 + gp2)^2)
 
coKgauge00WWWW = (g2^2*gp2^2)/(4*(g2 + gp2)^2)
 
coKgaugeffZZWWtt = (g2^2*(3*g2 - gp2)*gp2*phi2*yt2)/(6*(g2 + gp2)^2)
 
coKgaugeffZ0WWtt = -(g2^2*(3*g2 - 5*gp2)*gp2*phi2*yt2)/(6*(g2 + gp2)^2)
 
coKgaugeff00WWtt = (-2*g2^2*gp2^2*phi2*yt2)/(3*(g2 + gp2)^2)
 
coKgaugeff0000tt = -3*g32^2*phi2*yt2
 
coKgaugeFFWWWZt0 = (3*g2^3)/(2*(g2 + gp2))
 
coKgaugeFFWWWZ00 = (g2^3*(-3 + 4*nG))/(2*(g2 + gp2))
 
coKgaugeFFWWW0t0 = (3*g2^2*gp2)/(2*(g2 + gp2))
 
coKgaugeFFWWW000 = (g2^2*gp2*(-3 + 4*nG))/(2*(g2 + gp2))
 
coKgaugeFFZZWWtt = (g2^2*(9*g2^2 - 6*g2*gp2 + 17*gp2^2))/(24*(g2 + gp2)^2)
 
coKgaugeFFZZWW00 = (g2^2*(-9*g2^2 + 6*g2*gp2 - 17*gp2^2 + 24*g2^2*nG + 
       40*gp2^2*nG))/(24*(g2 + gp2)^2)
 
coKgaugeFFZ0WWtt = (g2^2*(3*g2 - 5*gp2)*gp2)/(3*(g2 + gp2)^2)
 
coKgaugeFFZ0WW00 = (g2^2*(3*g2 - 5*gp2)*gp2*(-1 + 2*nG))/(3*(g2 + gp2)^2)
 
coKgaugeFF00WWtt = (4*g2^2*gp2^2)/(3*(g2 + gp2)^2)
 
coKgaugeFF00WW00 = (4*g2^2*gp2^2*(-1 + 2*nG))/(3*(g2 + gp2)^2)
 
coKgaugeFF0000tt = 6*g32^2
 
coKgaugeSWWWZWH = (g2^4*phi2)/(4*(g2 + gp2))
 
coKgaugeSWWWZZG = (g2^3*gp2^2*phi2)/(4*(g2 + gp2)^2)
 
coKgaugeSWWWZ0G = (g2^4*gp2*phi2)/(4*(g2 + gp2)^2)
 
coKgaugeSWWW0WH = (g2^3*gp2*phi2)/(4*(g2 + gp2))
 
coKgaugeSWWW0ZG = (g2^2*gp2^3*phi2)/(4*(g2 + gp2)^2)
 
coKgaugeSWWW00G = (g2^3*gp2^2*phi2)/(4*(g2 + gp2)^2)
 
coKgaugeSZZWWWG = (g2^3*gp2^2*phi2)/(4*(g2 + gp2)^2)
 
coKgaugeSZZWWZH = (g2^2*(g2 + gp2)*phi2)/8
 
coKgaugeSZ0WWWG = -(g2^3*gp2^2*phi2)/(2*(g2 + gp2)^2)
 
coKgaugeS00WWWG = (g2^3*gp2^2*phi2)/(4*(g2 + gp2)^2)
 
coKgaugeSSWWWZGG = -g2^3/(4*(g2 + gp2))
 
coKgaugeSSWWWZGH = -g2^3/(4*(g2 + gp2))
 
coKgaugeSSWWW0GG = -(g2^2*gp2)/(4*(g2 + gp2))
 
coKgaugeSSWWW0GH = -(g2^2*gp2)/(4*(g2 + gp2))
 
coKgaugeSSZZWWGG = -(g2^2*(g2 - gp2)^2)/(8*(g2 + gp2)^2)
 
coKgaugeSSZZWWGH = -g2^2/8
 
coKgaugeSSZ0WWGG = -(g2^2*(g2 - gp2)*gp2)/(2*(g2 + gp2)^2)
 
coKgaugeSS00WWGG = -(g2^2*gp2^2)/(2*(g2 + gp2)^2)
 
coKSSffffGGtttt = (9*phi2^2*yt2^4)/16
 
coKSSffffHHtttt = (9*phi2^2*yt2^4)/16
 
coKSSFFffGGtttt = (-9*phi2*yt2^3)/4
 
coKSSFFffHHtttt = (9*phi2*yt2^3)/4
 
coKSSFFFFGGtttt = (9*yt2^2)/4
 
coKSSFFFFGGt0t0 = (9*yt2^2)/2
 
coKSSFFFFHHtttt = (9*yt2^2)/4
 
coKSSSSffGGGHtt = -3*k^2*phi2^2*yt2^2
 
coKSSSSffHHGGtt = (9*k^2*phi2^2*yt2^2)/2
 
coKSSSSffHHHHtt = (27*k^2*phi2^2*yt2^2)/2
 
coKSSSSFFGGGHtt = 6*k^2*phi2*yt2
 
coKSSSSFFGGGHt0 = 12*k^2*phi2*yt2
 
coKSSSSFFHHGGtt = 9*k^2*phi2*yt2
 
coKSSSSFFHHHHtt = 27*k^2*phi2*yt2
 
coKSSSSSSGGGHGH = 12*k^4*phi2^2
 
coKSSSSSSHHGGGG = 9*k^4*phi2^2
 
coKSSSSSSHHGGHH = 54*k^4*phi2^2
 
coKSSSSSSHHHHHH = 81*k^4*phi2^2
 
coKSSSSSVGGGHGW = -2*g2*k^2*phi2
 
coKSSSSSVGGGHGZ = -(((g2 - gp2)^2*k^2*phi2)/(g2 + gp2))
 
coKSSSSSVGGGHG0 = (-4*g2*gp2*k^2*phi2)/(g2 + gp2)
 
coKSSSSSVGGGHHW = -(g2*k^2*phi2)
 
coKSSSSSVGGGHHZ = -((g2 + gp2)*k^2*phi2)/2
 
coKSSSSSVHHGGGW = (-3*g2*k^2*phi2)/2
 
coKSSSSSVHHGGGZ = (-3*(g2 + gp2)*k^2*phi2)/4
 
coKSSSSSVHHHHGW = (-9*g2*k^2*phi2)/2
 
coKSSSSSVHHHHGZ = (-9*(g2 + gp2)*k^2*phi2)/4
 
coKSSSSVVGGGHWZ = (g2*gp2^2*k^2*phi2^2)/(g2 + gp2)
 
coKSSSSVVGGGHW0 = (g2^2*gp2*k^2*phi2^2)/(g2 + gp2)
 
coKSSSSVVHHGGWW = (3*g2^2*k^2*phi2^2)/4
 
coKSSSSVVHHGGZZ = (3*(g2 + gp2)^2*k^2*phi2^2)/8
 
coKSSSSVVHHHHWW = (9*g2^2*k^2*phi2^2)/4
 
coKSSSSVVHHHHZZ = (9*(g2 + gp2)^2*k^2*phi2^2)/8
 
coKSSSVffGGGWtt = (3*g2*phi2*yt2^2)/8
 
coKSSSVffGGHZtt = (3*(g2 + gp2)*phi2*yt2^2)/16
 
coKSSSVffHHGWtt = (-3*g2*phi2*yt2^2)/8
 
coKSSSVffHHGZtt = (-3*(g2 + gp2)*phi2*yt2^2)/16
 
coKSSSVFFGGGWtt = (-3*g2*yt2)/4
 
coKSSSVFFGGGWt0 = (-3*g2*yt2)/4
 
coKSSSVFFGGGZt0 = (-3*(g2 - gp2)^2*yt2)/(4*(g2 + gp2))
 
coKSSSVFFGGG0t0 = (-3*g2*gp2*yt2)/(g2 + gp2)
 
coKSSSVFFGGHWt0 = (-3*g2*yt2)/4
 
coKSSSVFFGGHZtt = (-3*(g2 + gp2)*yt2)/8
 
coKSSSVFFHHGWtt = (-3*g2*yt2)/4
 
coKSSSVFFHHGZtt = (-3*(g2 + gp2)*yt2)/8
 
coKSSSVVSGGGWWG = (3*g2^2)/32
 
coKSSSVVSGGGWWH = g2^2/16
 
coKSSSVVSGGGWZG = (g2*(g2 - gp2)^2)/(16*(g2 + gp2))
 
coKSSSVVSGGGWZH = (g2*(g2 + gp2))/16
 
coKSSSVVSGGGW0G = (g2^2*gp2)/(4*(g2 + gp2))
 
coKSSSVVSGGGZWH = (g2*(g2 - gp2)^2)/(16*(g2 + gp2))
 
coKSSSVVSGGGZZG = (g2 - gp2)^4/(32*(g2 + gp2)^2)
 
coKSSSVVSGGGZ0G = (g2*(g2 - gp2)^2*gp2)/(4*(g2 + gp2)^2)
 
coKSSSVVSGGG0WH = (g2^2*gp2)/(4*(g2 + gp2))
 
coKSSSVVSGGG00G = (g2^2*gp2^2)/(2*(g2 + gp2)^2)
 
coKSSSVVSGGHWWH = g2^2/32
 
coKSSSVVSGGHZZH = (g2 + gp2)^2/64
 
coKSSSVVSHHGWWG = g2^2/16
 
coKSSSVVSHHGWZG = (g2*(g2 + gp2))/16
 
coKSSSVVSHHGZZG = (g2 + gp2)^2/64
 
coKSSSVVVGGGWWZ = -(g2^2*gp2^2*phi2)/(16*(g2 + gp2))
 
coKSSSVVVGGGWW0 = -(g2^3*gp2*phi2)/(16*(g2 + gp2))
 
coKSSSVVVGGGZWZ = -(g2*(g2 - gp2)^2*gp2^2*phi2)/(16*(g2 + gp2)^2)
 
coKSSSVVVGGGZW0 = -(g2^2*(g2 - gp2)^2*gp2*phi2)/(16*(g2 + gp2)^2)
 
coKSSSVVVGGG0WZ = -(g2^2*gp2^3*phi2)/(4*(g2 + gp2)^2)
 
coKSSSVVVGGG0W0 = -(g2^3*gp2^2*phi2)/(4*(g2 + gp2)^2)
 
coKSSSVVVGGHWWZ = -(g2^2*gp2^2*phi2)/(16*(g2 + gp2))
 
coKSSSVVVGGHWW0 = -(g2^3*gp2*phi2)/(16*(g2 + gp2))
 
coKSSSVVVHHGWWW = -(g2^3*phi2)/16
 
coKSSSVVVHHGWZZ = -(g2*(g2 + gp2)^2*phi2)/32
 
coKSSSVVVHHGZWW = -(g2^2*(g2 + gp2)*phi2)/32
 
coKSSSVVVHHGZZZ = -((g2 + gp2)^3*phi2)/64
 
coKSSVVffHHWWtt = (3*g2^2*phi2^2*yt2^2)/16
 
coKSSVVffHHZZtt = (3*(g2 + gp2)^2*phi2^2*yt2^2)/32
 
coKSSVVFFGGWZt0 = (3*g2*gp2^2*phi2*yt2)/(4*(g2 + gp2))
 
coKSSVVFFGGW0t0 = (3*g2^2*gp2*phi2*yt2)/(4*(g2 + gp2))
 
coKSSVVFFHHWWtt = (3*g2^2*phi2*yt2)/8
 
coKSSVVFFHHZZtt = (3*(g2 + gp2)^2*phi2*yt2)/16
 
coKSSVVVVGGWZWZ = (g2^2*gp2^4*phi2^2)/(32*(g2 + gp2)^2)
 
coKSSVVVVGGWZW0 = (g2^3*gp2^3*phi2^2)/(16*(g2 + gp2)^2)
 
coKSSVVVVGGW0W0 = (g2^4*gp2^2*phi2^2)/(32*(g2 + gp2)^2)
 
coKSSVVVVHHWWWW = (g2^4*phi2^2)/64
 
coKSSVVVVHHWWZZ = (g2^2*(g2 + gp2)^2*phi2^2)/64
 
coKSSVVVVHHZZZZ = ((g2 + gp2)^4*phi2^2)/256
 
coKVVffffZZtttt = ((3*g2 - gp2)^2*gp2^2*phi2^2*yt2^2)/(36*(g2 + gp2)^2)
 
coKVVffffZ0tttt = (g2*(3*g2 - 5*gp2)^2*gp2*phi2^2*yt2^2)/(72*(g2 + gp2)^2)
 
coKVVffff00tttt = (g32^2*phi2^2*yt2^2)/2 + (4*g2^2*gp2^2*phi2^2*yt2^2)/
      (9*(g2 + gp2)^2)
 
coKVVFFffZZtttt = ((3*g2 - gp2)*gp2*(9*g2^2 - 6*g2*gp2 + 17*gp2^2)*phi2*yt2)/
     (72*(g2 + gp2)^2)
 
coKVVFFffZZ00tt = ((3*g2 - gp2)*gp2*(-9*g2^2 + 6*g2*gp2 - 17*gp2^2 + 
       24*g2^2*nG + 40*gp2^2*nG)*phi2*yt2)/(72*(g2 + gp2)^2)
 
coKVVFFffZ0tttt = -(g2*(3*g2 - 5*gp2)^2*gp2*phi2*yt2)/(18*(g2 + gp2)^2)
 
coKVVFFffZ000tt = -(g2*(3*g2 - 5*gp2)^2*gp2*(-1 + 2*nG)*phi2*yt2)/
     (18*(g2 + gp2)^2)
 
coKVVFFff00tttt = -2*g32^2*phi2*yt2 - (16*g2^2*gp2^2*phi2*yt2)/
      (9*(g2 + gp2)^2)
 
coKVVFFff0000tt = -2*g32^2*(-1 + 2*nG)*phi2*yt2 - 
     (16*g2^2*gp2^2*(-1 + 2*nG)*phi2*yt2)/(9*(g2 + gp2)^2)
 
coKVVFFFFWWt0t0 = (9*g2^2)/8
 
coKVVFFFFWWt000 = (3*g2^2*(-3 + 4*nG))/4
 
coKVVFFFFWW0000 = (g2^2*(-3 + 4*nG)^2)/8
 
coKVVFFFFZZtttt = (9*g2^2 - 6*g2*gp2 + 17*gp2^2)^2/(576*(g2 + gp2)^2)
 
coKVVFFFFZZtt00 = ((9*g2^2 - 6*g2*gp2 + 17*gp2^2)*(-9*g2^2 + 6*g2*gp2 - 
       17*gp2^2 + 24*g2^2*nG + 40*gp2^2*nG))/(288*(g2 + gp2)^2)
 
coKVVFFFFZZ0000 = (-9*g2^2 + 6*g2*gp2 - 17*gp2^2 + 24*g2^2*nG + 40*gp2^2*nG)^
      2/(576*(g2 + gp2)^2)
 
coKVVFFFFZ0tttt = (g2*(3*g2 - 5*gp2)^2*gp2)/(18*(g2 + gp2)^2)
 
coKVVFFFFZ0tt00 = (g2*(3*g2 - 5*gp2)^2*gp2*(-1 + 2*nG))/(9*(g2 + gp2)^2)
 
coKVVFFFFZ00000 = (g2*(3*g2 - 5*gp2)^2*gp2*(-1 + 2*nG)^2)/(18*(g2 + gp2)^2)
 
coKVVFFFF00tttt = 2*g32^2 + (16*g2^2*gp2^2)/(9*(g2 + gp2)^2)
 
coKVVFFFF00tt00 = 4*g32^2*(-1 + 2*nG) + (32*g2^2*gp2^2*(-1 + 2*nG))/
      (9*(g2 + gp2)^2)
 
coKVVSSffZZGGtt = -((g2 - gp2)^2*(3*g2 - gp2)*gp2*phi2*yt2)/(24*(g2 + gp2)^2)
 
coKVVSSffZZGHtt = -((3*g2 - gp2)*gp2*phi2*yt2)/24
 
coKVVSSffZ0GGtt = (g2*(3*g2 - 5*gp2)*(g2 - gp2)*gp2*phi2*yt2)/
     (12*(g2 + gp2)^2)
 
coKVVSSff00GGtt = (2*g2^2*gp2^2*phi2*yt2)/(3*(g2 + gp2)^2)
 
coKVVSSFFWWGGt0 = (-3*g2^2)/8
 
coKVVSSFFWWGG00 = -(g2^2*(-3 + 4*nG))/8
 
coKVVSSFFWWGHt0 = (-3*g2^2)/8
 
coKVVSSFFWWGH00 = -(g2^2*(-3 + 4*nG))/8
 
coKVVSSFFZZGGtt = -((g2 - gp2)^2*(9*g2^2 - 6*g2*gp2 + 17*gp2^2))/
     (96*(g2 + gp2)^2)
 
coKVVSSFFZZGG00 = -((g2 - gp2)^2*(-9*g2^2 + 6*g2*gp2 - 17*gp2^2 + 
        24*g2^2*nG + 40*gp2^2*nG))/(96*(g2 + gp2)^2)
 
coKVVSSFFZZGHtt = (-9*g2^2 + 6*g2*gp2 - 17*gp2^2)/96
 
coKVVSSFFZZGH00 = (9*g2^2 - 6*g2*gp2 + 17*gp2^2 - 24*g2^2*nG - 40*gp2^2*nG)/96
 
coKVVSSFFZ0GGtt = -(g2*(3*g2 - 5*gp2)*(g2 - gp2)*gp2)/(6*(g2 + gp2)^2)
 
coKVVSSFFZ0GG00 = -(g2*(3*g2 - 5*gp2)*(g2 - gp2)*gp2*(-1 + 2*nG))/
     (6*(g2 + gp2)^2)
 
coKVVSSFF00GGtt = (-4*g2^2*gp2^2)/(3*(g2 + gp2)^2)
 
coKVVSSFF00GG00 = (-4*g2^2*gp2^2*(-1 + 2*nG))/(3*(g2 + gp2)^2)
 
coKVVSSSSWWGGGG = g2^2/32
 
coKVVSSSSWWGGGH = g2^2/16
 
coKVVSSSSWWGHGH = g2^2/32
 
coKVVSSSSZZGGGG = (g2 - gp2)^4/(64*(g2 + gp2)^2)
 
coKVVSSSSZZGGGH = (g2 - gp2)^2/32
 
coKVVSSSSZZGHGH = (g2 + gp2)^2/64
 
coKVVSSSSZ0GGGG = (g2*(g2 - gp2)^2*gp2)/(8*(g2 + gp2)^2)
 
coKVVSSSS00GGGG = (g2^2*gp2^2)/(4*(g2 + gp2)^2)
 
coKVVSSVSWWGGWH = -(g2^3*phi2)/16
 
coKVVSSVSWWGGZG = -(g2^2*gp2^2*phi2)/(16*(g2 + gp2))
 
coKVVSSVSWWGG0G = -(g2^3*gp2*phi2)/(16*(g2 + gp2))
 
coKVVSSVSWWGHWH = -(g2^3*phi2)/16
 
coKVVSSVSWWGHZG = -(g2^2*gp2^2*phi2)/(16*(g2 + gp2))
 
coKVVSSVSWWGH0G = -(g2^3*gp2*phi2)/(16*(g2 + gp2))
 
coKVVSSVSZZGGWG = -(g2*(g2 - gp2)^2*gp2^2*phi2)/(16*(g2 + gp2)^2)
 
coKVVSSVSZZGGZH = -((g2 - gp2)^2*(g2 + gp2)*phi2)/32
 
coKVVSSVSZZGHWG = -(g2*gp2^2*phi2)/16
 
coKVVSSVSZZGHZH = -((g2 + gp2)^3*phi2)/32
 
coKVVSSVSZ0GGWG = (g2^2*(g2 - gp2)*gp2^2*phi2)/(4*(g2 + gp2)^2)
 
coKVVSSVS00GGWG = -(g2^3*gp2^2*phi2)/(4*(g2 + gp2)^2)
 
coKVVSVffZZGWtt = (g2*(3*g2 - gp2)*gp2^3*phi2^2*yt2)/(12*(g2 + gp2)^2)
 
coKVVSVffZZHZtt = ((3*g2 - gp2)*gp2*(g2 + gp2)*phi2^2*yt2)/24
 
coKVVSVffZ0GWtt = (g2^2*(3*g2 - 5*gp2)*gp2^2*phi2^2*yt2)/(12*(g2 + gp2)^2)
 
coKVVSVff00GWtt = -(g2^3*gp2^2*phi2^2*yt2)/(3*(g2 + gp2)^2)
 
coKVVSVFFWWGZt0 = (3*g2^2*gp2^2*phi2)/(8*(g2 + gp2))
 
coKVVSVFFWWGZ00 = (g2^2*gp2^2*(-3 + 4*nG)*phi2)/(8*(g2 + gp2))
 
coKVVSVFFWWG0t0 = (3*g2^3*gp2*phi2)/(8*(g2 + gp2))
 
coKVVSVFFWWG000 = (g2^3*gp2*(-3 + 4*nG)*phi2)/(8*(g2 + gp2))
 
coKVVSVFFWWHWt0 = (3*g2^3*phi2)/8
 
coKVVSVFFWWHW00 = (g2^3*(-3 + 4*nG)*phi2)/8
 
coKVVSVFFZZGWtt = (g2*gp2^2*(9*g2^2 - 6*g2*gp2 + 17*gp2^2)*phi2)/
     (48*(g2 + gp2)^2)
 
coKVVSVFFZZGW00 = (g2*gp2^2*(-9*g2^2 + 6*g2*gp2 - 17*gp2^2 + 24*g2^2*nG + 
       40*gp2^2*nG)*phi2)/(48*(g2 + gp2)^2)
 
coKVVSVFFZZHZtt = ((g2 + gp2)*(9*g2^2 - 6*g2*gp2 + 17*gp2^2)*phi2)/96
 
coKVVSVFFZZHZ00 = ((g2 + gp2)*(-9*g2^2 + 6*g2*gp2 - 17*gp2^2 + 24*g2^2*nG + 
       40*gp2^2*nG)*phi2)/96
 
coKVVSVFFZ0GWtt = -(g2^2*(3*g2 - 5*gp2)*gp2^2*phi2)/(6*(g2 + gp2)^2)
 
coKVVSVFFZ0GW00 = -(g2^2*(3*g2 - 5*gp2)*gp2^2*(-1 + 2*nG)*phi2)/
     (6*(g2 + gp2)^2)
 
coKVVSVFF00GWtt = (2*g2^3*gp2^2*phi2)/(3*(g2 + gp2)^2)
 
coKVVSVFF00GW00 = (2*g2^3*gp2^2*(-1 + 2*nG)*phi2)/(3*(g2 + gp2)^2)
 
coKVVSVVSWWGZWH = (g2^3*gp2^2*phi2^2)/(16*(g2 + gp2))
 
coKVVSVVSWWGZZG = (g2^2*gp2^4*phi2^2)/(32*(g2 + gp2)^2)
 
coKVVSVVSWWGZ0G = (g2^3*gp2^3*phi2^2)/(16*(g2 + gp2)^2)
 
coKVVSVVSWWG0WH = (g2^4*gp2*phi2^2)/(16*(g2 + gp2))
 
coKVVSVVSWWG00G = (g2^4*gp2^2*phi2^2)/(32*(g2 + gp2)^2)
 
coKVVSVVSWWHWWH = (g2^4*phi2^2)/32
 
coKVVSVVSZZGWWG = (g2^2*gp2^4*phi2^2)/(16*(g2 + gp2)^2)
 
coKVVSVVSZZGWZH = (g2*gp2^2*(g2 + gp2)*phi2^2)/16
 
coKVVSVVSZZHZZH = ((g2 + gp2)^4*phi2^2)/64
 
coKVVSVVSZ0GWWG = (g2^3*gp2^3*phi2^2)/(8*(g2 + gp2)^2)
 
coKVVSVVS00GWWG = (g2^4*gp2^2*phi2^2)/(16*(g2 + gp2)^2)
 
coLSSSSGGGG = (75*k^2)/4
 
coLSSSSGGGH = (15*k^2)/2
 
coLSSSSGGHH = (3*k^2)/4
 
coLSSSSHHGG = (9*k^2)/4
 
coLSSSSHHGH = (9*k^2)/2
 
coLSSSSHHHH = (9*k^2)/4;


==> anc/SMVresummedGexp.anc <==
(* -----------------------------------------------------------------------
This file contains the contributions to the three-loop effective 
potential in Landau gauge and the MSbar renormalization scheme, after 
Goldstone boson resummation and expansion in (G+Delta), as computed in 
the paper "Effective potential at three loops" by Stephen P. Martin.

The results given below are: 

  V10 = V^{(1)}(0)
  V1prime0 = V^{(1)\prime}(0)
  V2hat0 = \hat V^{(2)}(0)
  V2hatprime0 = \hat V^{(2)\prime}(0)
  V3hat0 = \hat V^{(3)}(0)
  V3hatprime0 = \hat V^{(3)\prime}(0)

as defined in eqs. (5.84)-(5.86) of the paper. Note that the one-loop 
and two-loop results also appear explicitly in equations (5.87)-(5.90) 
of the paper, but are reproduced here for convenience.

The formula for V3hat0 is written below in terms of coefficients
  co1, ..., coAZI2WWZ
which are given individually on lines 373 - 1906 below. 
Similarly, the formula for V3hatprime0 is written in terms of coefficients
  cop1, ..., copAZI2WWZ
which are given individually on lines 1908 - 5535 below.

Notation in the following:
  yt2 = (y_t)^2,
  g32 = (g_3)^2,
  g2 = g^2,
  gp2 = (g')^2,
  phi2 = phi^2,
  k = lambda,
  nG = 3 = number of fermion generations in the Standard Model,
  Zeta2 = 1.6449340668482264365...
  Zeta3 = 1.2020569031595942854...

The arguments of the integral functions in this file are 0 and:
  h = 2*k*phi2 = Higgs scalar squared mass - Goldstone boson squared mass
  t = yt2*phi2/2 = top-quark squared mass
  W = g2*phi2/4 = W boson squared mass
  Z = (g2 + gp2)*phi2/4 = Z boson squared mass.
Each integral function also has an implicit dependence on the MSbar
renormalization scale Q.

The basis integral functions A[x], I2[x,y,z], F[w,x,y,z], Fbar[w,x,y,z],
G[v,w,x,y,z], and H[u,v,w,x,y,z] are as defined in the paper
"Evaluation of the general 3-loop vacuum Feynman integral", by
Stephen P. Martin and David G. Robertson
Phys.Rev. D95 (2017) no.1, 016008
arXiv:1610.07720 [hep-ph]
                              
This file can be read into Mathematica. Note that I2 is used instead of
I in this file, in order to not confuse Mathematica, which reserves the
symbol I to be the square root of -1. The explicit results for I2[x,y,z]
are given in eqs. (5.4)-(5.12) of arXiv:1610.07720.
-------------------------------------------------------------------------*)
 
V10 = (phi2^2*(3*g2^2 + 2*g2*gp2 + gp2^2 - 64*k^2 + 48*yt2^2))/128 + 
     (k*phi2*A[h])/2 - (3*phi2*yt2*A[t])/2 + (3*g2*phi2*A[W])/8 + 
     (3*(g2 + gp2)*phi2*A[Z])/16
 
V1prime0 = A[h]/2
 
V2hat0 = phi2^2*(((-3*g2^2 - 2*g2*gp2 - gp2^2)*k)/8 + 
       (171*g2^4 - 68*g2^2*gp2^2 - 64*g2*gp2^3 - 23*gp2^4 + 36*g2^4*nG + 
         48*g2^3*gp2*nG + 32*g2^2*gp2^2*nG + 40*g2*gp2^3*nG + 20*gp2^4*nG)/
        (192*(g2 + gp2)) + ((3*g2 - gp2)*gp2*yt2)/12 + 8*g32*yt2^2 + 
       ((18*g2^2 + 91*g2*gp2 + 9*gp2^2)*yt2^2)/(24*(g2 + gp2))) + 
     ((-45*g2^3 - 3*g2^2*gp2 - 11*g2*gp2^2 - 17*gp2^3 + 72*g2^3*nG + 
        24*g2^2*gp2*nG + 40*g2*gp2^2*nG + 40*gp2^3*nG)*phi2^2*Zeta2)/192 + 
     ((3*g2^2 + 2*g2*gp2 + gp2^2)*phi2*A[h])/8 - (3*k*A[h]^2)/4 + 
     phi2*(-8*g32*yt2 - ((27*g2^2 + 92*g2*gp2 + gp2^2)*yt2)/(12*(g2 + gp2)))*
      A[t] + (24*g32 + (9*g2^2 + 90*g2*gp2 + 17*gp2^2)/(12*(g2 + gp2)) + 
       3*yt2)*A[t]^2 + phi2*(g2*k - (g2*(-77*g2^2 - 152*g2*gp2 - 3*gp2^2 + 
          16*g2^2*nG + 16*g2*gp2*nG))/(24*(g2 + gp2)) - (3*g2*yt2)/2)*A[W] - 
     2*k*A[h]*A[W] + (-3*g2 + 3*yt2)*A[t]*A[W] + 
     (k + (g2^2 - 46*g2*gp2 + gp2^2 + 16*g2^2*nG + 16*g2*gp2*nG)/
        (8*(g2 + gp2)))*A[W]^2 + phi2*(((g2 + gp2)*k)/2 - 
       (-102*g2^3 - 3*g2^2*gp2 - 36*g2*gp2^2 - 27*gp2^3 + 24*g2^3*nG + 
         24*g2^2*gp2*nG + 40*g2*gp2^2*nG + 40*gp2^3*nG)/(72*(g2 + gp2)) - 
       ((9*g2^2 - 6*g2*gp2 + 17*gp2^2)*yt2)/(12*(g2 + gp2)))*A[Z] - 
     k*A[h]*A[Z] - ((9*g2^2 - 6*g2*gp2 + 17*gp2^2)*A[t]*A[Z])/
      (6*(g2 + gp2)) + ((15*g2^2 - 10*g2*gp2 - gp2^2)*A[W]*A[Z])/
      (4*(g2 + gp2)) + (k/2 + ((3*g2^2 + 5*gp2^2)*(-1 + 2*nG))/
        (6*(g2 + gp2)))*A[Z]^2 + phi2*((-3*g2^2)/4 + (3*g2*yt2)/4 + 
       (3*yt2^2)/2)*I2[0, t, W] - 3*k^2*phi2*I2[h, h, h] + 
     phi2*(-3*k*yt2 + 3*yt2^2)*I2[h, t, t] + ((-3*g2^2)/8 + g2*k - 2*k^2)*
      phi2*I2[h, W, W] + ((-3*(g2 + gp2)^2)/16 + ((g2 + gp2)*k)/2 - k^2)*phi2*
      I2[h, Z, Z] + phi2*((-9*g2^2 + 6*g2*gp2 - 17*gp2^2)/48 + 
       ((9*g2^2 + 66*g2*gp2 - 7*gp2^2)*yt2)/(24*(g2 + gp2)))*I2[t, t, Z] + 
     ((3*g2 - gp2)*(33*g2^2 + 22*g2*gp2 + gp2^2)*phi2*I2[W, W, Z])/
      (32*(g2 + gp2))
 
V2hatprime0 = phi2*((81*g2^4 + 158*g2^3*gp2 + 110*g2^2*gp2^2 + 28*g2*gp2^3 + 
         gp2^4)/(32*(g2 + gp2)^2) + (9*g2^3)/(32*(g2 - 2*k)) + 
       (9*(g2 + gp2)^3)/(64*(g2 + gp2 - 2*k)) + ((3*g2 + gp2)*k)/2 - 
       3*k*yt2 + 3*yt2^2 - (3*(3*g2^3 + 3*g2^2*gp2 + 3*g2*gp2^2 + gp2^3 - 
          32*yt2^3))/(128*k)) + 
     phi2*((-3*g2*(3*g2^3 + 8*g2^2*gp2 + 2*g2*gp2^2 - 2*gp2^3))/
        (16*(g2 + gp2)^2) + 6*k^2 + 3*yt2^2)*Zeta2 + 
     ((-3*g2 - gp2)/8 - (3*g2^2)/(16*(g2 - 2*k)) - (3*(g2 + gp2)^2)/
        (32*(g2 + gp2 - 2*k)) - 3*k + (3*yt2)/2 + 
       (21*g2^2 + 14*g2*gp2 + 7*gp2^2 - 48*yt2^2)/(64*k))*A[h] + 
     (3*A[h]^2)/(4*phi2) - (3*yt2^2*A[t])/(2*k) - 
     (3*yt2*A[h]*A[t])/(2*k*phi2) + ((9 + (3*yt2)/(2*k))*A[t]^2)/phi2 + 
     ((-3*g2*(6*g2^2 + 6*g2*gp2 + gp2^2))/(4*(g2 + gp2)^2) - 
       (3*g2^2)/(8*(g2 - 2*k)) + (3*g2^2)/(16*k))*A[W] + 
     (((3*g2)/(4*(g2 - 2*k)) + (3*g2)/(8*k))*A[h]*A[W])/phi2 + 
     (((-3*(g2^2 + 6*g2*gp2 + 4*gp2^2))/(2*(g2 + gp2)^2) - 
        (3*g2)/(4*(g2 - 2*k)) - (3*g2)/(8*k))*A[W]^2)/phi2 + 
     ((-3*g2*(7*g2 + 10*gp2))/(4*(g2 + gp2)) - (3*(g2 + gp2)^2)/
        (16*(g2 + gp2 - 2*k)) + (3*(g2 + gp2)^2)/(32*k))*A[Z] + 
     (((3*(g2 + gp2))/(8*(g2 + gp2 - 2*k)) + (3*(g2 + gp2))/(16*k))*A[h]*
       A[Z])/phi2 + (3*(8*g2^2 + 8*g2*gp2 + gp2^2)*A[W]*A[Z])/
      ((g2 + gp2)^2*phi2) + 
     (((-3*(g2^2 - 6*g2*gp2 - gp2^2))/(4*(g2 + gp2)^2) - 
        (3*(g2 + gp2))/(8*(g2 + gp2 - 2*k)) - (3*(g2 + gp2))/(16*k))*A[Z]^2)/
      phi2 + ((3*g2)/4 + 6*k)*I2[0, h, W] + ((3*(g2 + gp2))/8 + 3*k)*
      I2[0, h, Z] + (3*(2*g2 + gp2)^3*I2[0, W, Z])/(4*(g2 + gp2)^2) - 
     (3*k*I2[h, h, h])/2 + (-3*yt2 + (3*yt2^2)/(4*k))*I2[h, t, t] + 
     ((3*g2)/4 + (3*g2^2)/(16*(g2 - 2*k)) - (3*g2^2)/(32*k) - 3*k)*
      I2[h, W, W] + ((3*(g2 + gp2))/8 + (3*(g2 + gp2)^2)/
        (32*(g2 + gp2 - 2*k)) - (3*(g2 + gp2)^2)/(64*k) - (3*k)/2)*I2[h, Z, Z]
 
V3hat0 = 
    co1 + 
    coZeta2*Zeta2 + 
    coZeta3*Zeta3 + 
    coAh*A[h] + 
    coZeta2Ah*Zeta2*A[h] + 
    coAhAh*A[h]^2 + 
    coAhAhAh*A[h]^3 + 
    coAt*A[t] + 
    coZeta2At*Zeta2*A[t] + 
    coAhAt*A[h]*A[t] + 
    coAhAhAt*A[h]^2*A[t] + 
    coAtAt*A[t]^2 + 
    coAhAtAt*A[h]*A[t]^2 + 
    coAtAtAt*A[t]^3 + 
    coAW*A[W] + 
    coZeta2AW*Zeta2*A[W] + 
    coAhAW*A[h]*A[W] + 
    coAhAhAW*A[h]^2*A[W] + 
    coAtAW*A[t]*A[W] + 
    coAhAtAW*A[h]*A[t]*A[W] + 
    coAtAtAW*A[t]^2*A[W] + 
    coAWAW*A[W]^2 + 
    coAhAWAW*A[h]*A[W]^2 + 
    coAtAWAW*A[t]*A[W]^2 + 
    coAWAWAW*A[W]^3 + 
    coAZ*A[Z] + 
    coZeta2AZ*Zeta2*A[Z] + 
    coAhAZ*A[h]*A[Z] + 
    coAhAhAZ*A[h]^2*A[Z] + 
    coAtAZ*A[t]*A[Z] + 
    coAhAtAZ*A[h]*A[t]*A[Z] + 
    coAtAtAZ*A[t]^2*A[Z] + 
    coAWAZ*A[W]*A[Z] + 
    coAhAWAZ*A[h]*A[W]*A[Z] + 
    coAtAWAZ*A[t]*A[W]*A[Z] + 
    coAWAWAZ*A[W]^2*A[Z] + 
    coAZAZ*A[Z]^2 + 
    coAhAZAZ*A[h]*A[Z]^2 + 
    coAtAZAZ*A[t]*A[Z]^2 + 
    coAWAZAZ*A[W]*A[Z]^2 + 
    coAZAZAZ*A[Z]^3 + 
    coFh00W*F[h, 0, 0, W] + 
    coFh00Z*F[h, 0, 0, Z] + 
    coFh0tt*F[h, 0, t, t] + 
    coFh0tW*F[h, 0, t, W] + 
    coFh0WW*F[h, 0, W, W] + 
    coFh0ZZ*F[h, 0, Z, Z] + 
    coFhhtt*F[h, h, t, t] + 
    coFhhWW*F[h, h, W, W] + 
    coFhhZZ*F[h, h, Z, Z] + 
    coFhttZ*F[h, t, t, Z] + 
    coFhWWZ*F[h, W, W, Z] + 
    coFt00W*F[t, 0, 0, W] + 
    coFt0hW*F[t, 0, h, W] + 
    coFt0WZ*F[t, 0, W, Z] + 
    coFthtZ*F[t, h, t, Z] + 
    coFttWW*F[t, t, W, W] + 
    coFttZZ*F[t, t, Z, Z] + 
    coFW00Z*F[W, 0, 0, Z] + 
    coFW0ht*F[W, 0, h, t] + 
    coFW0tZ*F[W, 0, t, Z] + 
    coFWhWZ*F[W, h, W, Z] + 
    coFZ0tt*F[Z, 0, t, t] + coFZ0tW*F[Z, 0, t, W] + 
    coFZ0WW*F[Z, 0, W, W] + coFZhtt*F[Z, h, t, t] + coFZhWW*F[Z, h, W, W] + 
    coFbar00tW*Fbar[0, 0, t, W] + coFbar0htt*Fbar[0, h, t, t] + 
    coFbar0hWW*Fbar[0, h, W, W] + coFbar0ttZ*Fbar[0, t, t, Z] + 
    coFbar0WWZ*Fbar[0, W, W, Z] + coG0ttWW*G[0, t, t, W, W] + 
    coGhhhhh*G[h, h, h, h, h] + coGhhhtt*G[h, h, h, t, t] + 
    coGhhhWW*G[h, h, h, W, W] + coGhhhZZ*G[h, h, h, Z, Z] + 
    coGhttWW*G[h, t, t, W, W] + coGhttZZ*G[h, t, t, Z, Z] + 
    coGhWWZZ*G[h, W, W, Z, Z] + coGt000W*G[t, 0, 0, 0, W] + 
    coGt0Wht*G[t, 0, W, h, t] + coGt0WtZ*G[t, 0, W, t, Z] + 
    coGthttZ*G[t, h, t, t, Z] + coGW00hW*G[W, 0, 0, h, W] + 
    coGW00WZ*G[W, 0, 0, W, Z] + coGW0thW*G[W, 0, t, h, W] + 
    coGW0tWZ*G[W, 0, t, W, Z] + coGWhWWZ*G[W, h, W, W, Z] + 
    coGZ00hZ*G[Z, 0, 0, h, Z] + coGZ00tt*G[Z, 0, 0, t, t] + 
    coGZ00WW*G[Z, 0, 0, W, W] + coGZhZtt*G[Z, h, Z, t, t] + 
    coGZhZWW*G[Z, h, Z, W, W] + coGZttWW*G[Z, t, t, W, W] + 
    coH00000W*H[0, 0, 0, 0, 0, W] + coH00000Z*H[0, 0, 0, 0, 0, Z] + 
    coH0000WW*H[0, 0, 0, 0, W, W] + coH000WWZ*H[0, 0, 0, W, W, Z] + 
    coH00t0tW*H[0, 0, t, 0, t, W] + coH00t0WW*H[0, 0, t, 0, W, W] + 
    coH00tZWW*H[0, 0, t, Z, W, W] + coH00WZ00*H[0, 0, W, Z, 0, 0] + 
    coH00WZtt*H[0, 0, W, Z, t, t] + coH00ZZ00*H[0, 0, Z, Z, 0, 0] + 
    coH0ttt0t*H[0, t, t, t, 0, t] + coH0tttht*H[0, t, t, t, h, t] + 
    coH0tttZt*H[0, t, t, t, Z, t] + coH0ttW0W*H[0, t, t, W, 0, W] + 
    coH0ttWhW*H[0, t, t, W, h, W] + coH0ttWZW*H[0, t, t, W, Z, W] + 
    coH0WWW0W*H[0, W, W, W, 0, W] + coH0WWWhW*H[0, W, W, W, h, W] + 
    coH0WWWZW*H[0, W, W, W, Z, W] + coHhhhhhh*H[h, h, h, h, h, h] + 
    coHhhthtt*H[h, h, t, h, t, t] + coHhhWhWW*H[h, h, W, h, W, W] + 
    coHhhZhZZ*H[h, h, Z, h, Z, Z] + coHhtttht*H[h, t, t, t, h, t] + 
    coHhtttZt*H[h, t, t, t, Z, t] + coHhtZttZ*H[h, t, Z, t, t, Z] + 
    coHhWWWhW*H[h, W, W, W, h, W] + coHhWWWZW*H[h, W, W, W, Z, W] + 
    coHhWZWWZ*H[h, W, Z, W, W, Z] + coHhZZZhZ*H[h, Z, Z, Z, h, Z] + 
    coHttZZtt*H[t, t, Z, Z, t, t] + coHWWZZWW*H[W, W, Z, Z, W, W] + 
    coI20hW*I2[0, h, W] + coAhI20hW*A[h]*I2[0, h, W] + 
    coAtI20hW*A[t]*I2[0, h, W] + coAWI20hW*A[W]*I2[0, h, W] + 
    coAZI20hW*A[Z]*I2[0, h, W] + coI20hZ*I2[0, h, Z] + 
    coAhI20hZ*A[h]*I2[0, h, Z] + coAtI20hZ*A[t]*I2[0, h, Z] + 
    coAWI20hZ*A[W]*I2[0, h, Z] + coAZI20hZ*A[Z]*I2[0, h, Z] + 
    coI20tW*I2[0, t, W] + coAhI20tW*A[h]*I2[0, t, W] + 
    coAtI20tW*A[t]*I2[0, t, W] + coAWI20tW*A[W]*I2[0, t, W] + 
    coAZI20tW*A[Z]*I2[0, t, W] + coI20WZ*I2[0, W, Z] + 
    coAhI20WZ*A[h]*I2[0, W, Z] + coAtI20WZ*A[t]*I2[0, W, Z] + 
    coAWI20WZ*A[W]*I2[0, W, Z] + coAZI20WZ*A[Z]*I2[0, W, Z] + 
    coI2hhh*I2[h, h, h] + coAhI2hhh*A[h]*I2[h, h, h] + 
    coAtI2hhh*A[t]*I2[h, h, h] + coAWI2hhh*A[W]*I2[h, h, h] + 
    coAZI2hhh*A[Z]*I2[h, h, h] + coI2htt*I2[h, t, t] + 
    coAhI2htt*A[h]*I2[h, t, t] + coAtI2htt*A[t]*I2[h, t, t] + 
    coAWI2htt*A[W]*I2[h, t, t] + coAZI2htt*A[Z]*I2[h, t, t] + 
    coI2hWW*I2[h, W, W] + coAhI2hWW*A[h]*I2[h, W, W] + 
    coAtI2hWW*A[t]*I2[h, W, W] + coAWI2hWW*A[W]*I2[h, W, W] + 
    coAZI2hWW*A[Z]*I2[h, W, W] + coI2hZZ*I2[h, Z, Z] + 
    coAhI2hZZ*A[h]*I2[h, Z, Z] + coAtI2hZZ*A[t]*I2[h, Z, Z] + 
    coAWI2hZZ*A[W]*I2[h, Z, Z] + coAZI2hZZ*A[Z]*I2[h, Z, Z] + 
    coI2ttZ*I2[t, t, Z] + coAhI2ttZ*A[h]*I2[t, t, Z] + 
    coAtI2ttZ*A[t]*I2[t, t, Z] + coAWI2ttZ*A[W]*I2[t, t, Z] + 
    coAZI2ttZ*A[Z]*I2[t, t, Z] + coI2WWZ*I2[W, W, Z] + 
    coAhI2WWZ*A[h]*I2[W, W, Z] + coAtI2WWZ*A[t]*I2[W, W, Z] + 
    coAWI2WWZ*A[W]*I2[W, W, Z] + coAZI2WWZ*A[Z]*I2[W, W, Z]
 
V3hatprime0 = cop1 + copZeta2*Zeta2 + copZeta3*Zeta3 + copAh*A[h] + 
    copZeta2Ah*Zeta2*A[h] + copAhAh*A[h]^2 + copAhAhAh*A[h]^3 + copAt*A[t] + 
    copZeta2At*Zeta2*A[t] + copAhAt*A[h]*A[t] + copAhAhAt*A[h]^2*A[t] + 
    copAtAt*A[t]^2 + copAhAtAt*A[h]*A[t]^2 + copAtAtAt*A[t]^3 + copAW*A[W] + 
    copZeta2AW*Zeta2*A[W] + copAhAW*A[h]*A[W] + copAhAhAW*A[h]^2*A[W] + 
    copAtAW*A[t]*A[W] + copAhAtAW*A[h]*A[t]*A[W] + copAtAtAW*A[t]^2*A[W] + 
    copAWAW*A[W]^2 + copAhAWAW*A[h]*A[W]^2 + copAtAWAW*A[t]*A[W]^2 + 
    copAWAWAW*A[W]^3 + copAZ*A[Z] + copZeta2AZ*Zeta2*A[Z] + 
    copAhAZ*A[h]*A[Z] + copAhAhAZ*A[h]^2*A[Z] + copAtAZ*A[t]*A[Z] + 
    copAhAtAZ*A[h]*A[t]*A[Z] + copAtAtAZ*A[t]^2*A[Z] + copAWAZ*A[W]*A[Z] + 
    copAhAWAZ*A[h]*A[W]*A[Z] + copAtAWAZ*A[t]*A[W]*A[Z] + 
    copAWAWAZ*A[W]^2*A[Z] + copAZAZ*A[Z]^2 + copAhAZAZ*A[h]*A[Z]^2 + 
    copAtAZAZ*A[t]*A[Z]^2 + copAWAZAZ*A[W]*A[Z]^2 + copAZAZAZ*A[Z]^3 + 
    copFh00t*F[h, 0, 0, t] + copFh00W*F[h, 0, 0, W] + 
    copFh00Z*F[h, 0, 0, Z] + copFh0hW*F[h, 0, h, W] + 
    copFh0hZ*F[h, 0, h, Z] + copFh0tt*F[h, 0, t, t] + 
    copFh0tW*F[h, 0, t, W] + copFh0WW*F[h, 0, W, W] + 
    copFh0WZ*F[h, 0, W, Z] + copFh0ZZ*F[h, 0, Z, Z] + 
    copFhhtt*F[h, h, t, t] + copFhhWW*F[h, h, W, W] + 
    copFhhZZ*F[h, h, Z, Z] + copFhttZ*F[h, t, t, Z] + 
    copFhWWZ*F[h, W, W, Z] + copFt00W*F[t, 0, 0, W] + 
    copFt00Z*F[t, 0, 0, Z] + copFt0hW*F[t, 0, h, W] + 
    copFt0tW*F[t, 0, t, W] + copFt0WZ*F[t, 0, W, Z] + 
    copFthtZ*F[t, h, t, Z] + copFttWW*F[t, t, W, W] + 
    copFttZZ*F[t, t, Z, Z] + copFW00Z*F[W, 0, 0, Z] + 
    copFW0hh*F[W, 0, h, h] + copFW0ht*F[W, 0, h, t] + 
    copFW0hZ*F[W, 0, h, Z] + copFW0tt*F[W, 0, t, t] + 
    copFW0tZ*F[W, 0, t, Z] + copFW0WW*F[W, 0, W, W] + 
    copFW0ZZ*F[W, 0, Z, Z] + copFWhWZ*F[W, h, W, Z] + 
    copFZ0hh*F[Z, 0, h, h] + copFZ0hW*F[Z, 0, h, W] + 
    copFZ0tt*F[Z, 0, t, t] + copFZ0tW*F[Z, 0, t, W] + 
    copFZ0WW*F[Z, 0, W, W] + copFZ0WZ*F[Z, 0, W, Z] + 
    copFZ0ZZ*F[Z, 0, Z, Z] + copFZhtt*F[Z, h, t, t] + 
    copFZhWW*F[Z, h, W, W] + copFbar00ht*Fbar[0, 0, h, t] + 
    copFbar00hW*Fbar[0, 0, h, W] + copFbar00hZ*Fbar[0, 0, h, Z] + 
    copFbar00tW*Fbar[0, 0, t, W] + copFbar00tZ*Fbar[0, 0, t, Z] + 
    copFbar00WZ*Fbar[0, 0, W, Z] + copFbar0htt*Fbar[0, h, t, t] + 
    copFbar0hWW*Fbar[0, h, W, W] + copFbar0ttZ*Fbar[0, t, t, Z] + 
    copG000ht*G[0, 0, 0, h, t] + copG000tZ*G[0, 0, 0, t, Z] + 
    copGh000W*G[h, 0, 0, 0, W] + copGh000Z*G[h, 0, 0, 0, Z] + 
    copGh00hh*G[h, 0, 0, h, h] + copGh00tt*G[h, 0, 0, t, t] + 
    copGh00WW*G[h, 0, 0, W, W] + copGh00ZZ*G[h, 0, 0, Z, Z] + 
    copGh0W0Z*G[h, 0, W, 0, Z] + copGh0Whh*G[h, 0, W, h, h] + 
    copGh0Wtt*G[h, 0, W, t, t] + copGh0WWW*G[h, 0, W, W, W] + 
    copGh0WZZ*G[h, 0, W, Z, Z] + copGh0Zhh*G[h, 0, Z, h, h] + 
    copGh0Ztt*G[h, 0, Z, t, t] + copGh0ZWW*G[h, 0, Z, W, W] + 
    copGh0ZZZ*G[h, 0, Z, Z, Z] + copGhhhhh*G[h, h, h, h, h] + 
    copGhhhtt*G[h, h, h, t, t] + copGhhhWW*G[h, h, h, W, W] + 
    copGhhhZZ*G[h, h, h, Z, Z] + copGhttWW*G[h, t, t, W, W] + 
    copGhttZZ*G[h, t, t, Z, Z] + copGhWWZZ*G[h, W, W, Z, Z] + 
    copGt000W*G[t, 0, 0, 0, W] + copGt00ht*G[t, 0, 0, h, t] + 
    copGt00tZ*G[t, 0, 0, t, Z] + copGt0Wht*G[t, 0, W, h, t] + 
    copGt0WtZ*G[t, 0, W, t, Z] + copGthttZ*G[t, h, t, t, Z] + 
    copGW000Z*G[W, 0, 0, 0, Z] + copGW00hW*G[W, 0, 0, h, W] + 
    copGW00WZ*G[W, 0, 0, W, Z] + copGW0h0t*G[W, 0, h, 0, t] + 
    copGW0h0Z*G[W, 0, h, 0, Z] + copGW0hhW*G[W, 0, h, h, W] + 
    copGW0hWZ*G[W, 0, h, W, Z] + copGW0t0Z*G[W, 0, t, 0, Z] + 
    copGW0thW*G[W, 0, t, h, W] + copGW0ZhW*G[W, 0, Z, h, W] + 
    copGW0ZWZ*G[W, 0, Z, W, Z] + copGWhWWZ*G[W, h, W, W, Z] + 
    copGZ00hZ*G[Z, 0, 0, h, Z] + copGZ00tt*G[Z, 0, 0, t, t] + 
    copGZ00WW*G[Z, 0, 0, W, W] + copGZ0h0W*G[Z, 0, h, 0, W] + 
    copGZ0hhZ*G[Z, 0, h, h, Z] + copGZ0htt*G[Z, 0, h, t, t] + 
    copGZ0hWW*G[Z, 0, h, W, W] + copGZ0WhZ*G[Z, 0, W, h, Z] + 
    copGZ0Wtt*G[Z, 0, W, t, t] + copGZ0WWW*G[Z, 0, W, W, W] + 
    copGZhZtt*G[Z, h, Z, t, t] + copGZhZWW*G[Z, h, Z, W, W] + 
    copH00000h*H[0, 0, 0, 0, 0, h] + copH00000t*H[0, 0, 0, 0, 0, t] + 
    copH00000W*H[0, 0, 0, 0, 0, W] + copH00000Z*H[0, 0, 0, 0, 0, Z] + 
    copH0000hW*H[0, 0, 0, 0, h, W] + copH0000tt*H[0, 0, 0, 0, t, t] + 
    copH0000tW*H[0, 0, 0, 0, t, W] + copH0000WW*H[0, 0, 0, 0, W, W] + 
    copH0000WZ*H[0, 0, 0, 0, W, Z] + copH000htt*H[0, 0, 0, h, t, t] + 
    copH000hWW*H[0, 0, 0, h, W, W] + copH000hZZ*H[0, 0, 0, h, Z, Z] + 
    copH000ttZ*H[0, 0, 0, t, t, Z] + copH000WWZ*H[0, 0, 0, W, W, Z] + 
    copH00h0WW*H[0, 0, h, 0, W, W] + copH00hhWW*H[0, 0, h, h, W, W] + 
    copH00hhZZ*H[0, 0, h, h, Z, Z] + copH00hW00*H[0, 0, h, W, 0, 0] + 
    copH00hW0Z*H[0, 0, h, W, 0, Z] + copH00hWWZ*H[0, 0, h, W, W, Z] + 
    copH00hZ00*H[0, 0, h, Z, 0, 0] + copH00hZ0W*H[0, 0, h, Z, 0, W] + 
    copH00hZWW*H[0, 0, h, Z, W, W] + copH00thtt*H[0, 0, t, h, t, t] + 
    copH00tW0t*H[0, 0, t, W, 0, t] + copH00tZ00*H[0, 0, t, Z, 0, 0] + 
    copH00tZ0W*H[0, 0, t, Z, 0, W] + copH00W0WZ*H[0, 0, W, 0, W, Z] + 
    copH00Whhh*H[0, 0, W, h, h, h] + copH00WhZZ*H[0, 0, W, h, Z, Z] + 
    copH00Wtht*H[0, 0, W, t, h, t] + copH00WttZ*H[0, 0, W, t, t, Z] + 
    copH00WW00*H[0, 0, W, W, 0, 0] + copH00WW0h*H[0, 0, W, W, 0, h] + 
    copH00WW0W*H[0, 0, W, W, 0, W] + copH00WW0Z*H[0, 0, W, W, 0, Z] + 
    copH00WWhW*H[0, 0, W, W, h, W] + copH00WWWZ*H[0, 0, W, W, W, Z] + 
    copH00WZ0h*H[0, 0, W, Z, 0, h] + copH00WZhZ*H[0, 0, W, Z, h, Z] + 
    copH00Zhhh*H[0, 0, Z, h, h, h] + copH00ZhWW*H[0, 0, Z, h, W, W] + 
    copH00ZWhW*H[0, 0, Z, W, h, W] + copH00ZZ00*H[0, 0, Z, Z, 0, 0] + 
    copH00ZZ0W*H[0, 0, Z, Z, 0, W] + copH00ZZWW*H[0, 0, Z, Z, W, W] + 
    copH0hhWhW*H[0, h, h, W, h, W] + copH0hhZhZ*H[0, h, h, Z, h, Z] + 
    copH0htZtt*H[0, h, t, Z, t, t] + copH0hWWWh*H[0, h, W, W, W, h] + 
    copH0hWWWZ*H[0, h, W, W, W, Z] + copH0hZWZW*H[0, h, Z, W, Z, W] + 
    copH0hZZZh*H[0, h, Z, Z, Z, h] + copH0ttt0t*H[0, t, t, t, 0, t] + 
    copH0tttht*H[0, t, t, t, h, t] + copH0tttZt*H[0, t, t, t, Z, t] + 
    copH0ttWhW*H[0, t, t, W, h, W] + copH0WWWhW*H[0, W, W, W, h, W] + 
    copH0WWZhZ*H[0, W, W, Z, h, Z] + copH0WZZWW*H[0, W, Z, Z, W, W] + 
    copHhhthtt*H[h, h, t, h, t, t] + copHhhWhWW*H[h, h, W, h, W, W] + 
    copHhhZhZZ*H[h, h, Z, h, Z, Z] + copHhtttht*H[h, t, t, t, h, t] + 
    copHhtttZt*H[h, t, t, t, Z, t] + copHhtZttZ*H[h, t, Z, t, t, Z] + 
    copHhWWWhW*H[h, W, W, W, h, W] + copHhWWWZW*H[h, W, W, W, Z, W] + 
    copHhWZWWZ*H[h, W, Z, W, W, Z] + copHhZZZhZ*H[h, Z, Z, Z, h, Z] + 
    copI20hW*I2[0, h, W] + copAhI20hW*A[h]*I2[0, h, W] + 
    copAtI20hW*A[t]*I2[0, h, W] + copAWI20hW*A[W]*I2[0, h, W] + 
    copAZI20hW*A[Z]*I2[0, h, W] + copI20hZ*I2[0, h, Z] + 
    copAhI20hZ*A[h]*I2[0, h, Z] + copAtI20hZ*A[t]*I2[0, h, Z] + 
    copAWI20hZ*A[W]*I2[0, h, Z] + copAZI20hZ*A[Z]*I2[0, h, Z] + 
    copI20tW*I2[0, t, W] + copAhI20tW*A[h]*I2[0, t, W] + 
    copAtI20tW*A[t]*I2[0, t, W] + copAWI20tW*A[W]*I2[0, t, W] + 
    copAZI20tW*A[Z]*I2[0, t, W] + copI20WZ*I2[0, W, Z] + 
    copAhI20WZ*A[h]*I2[0, W, Z] + copAtI20WZ*A[t]*I2[0, W, Z] + 
    copAWI20WZ*A[W]*I2[0, W, Z] + copAZI20WZ*A[Z]*I2[0, W, Z] + 
    copI2hhh*I2[h, h, h] + copAhI2hhh*A[h]*I2[h, h, h] + 
    copAtI2hhh*A[t]*I2[h, h, h] + copAWI2hhh*A[W]*I2[h, h, h] + 
    copAZI2hhh*A[Z]*I2[h, h, h] + copI2htt*I2[h, t, t] + 
    copAhI2htt*A[h]*I2[h, t, t] + copAtI2htt*A[t]*I2[h, t, t] + 
    copAWI2htt*A[W]*I2[h, t, t] + copAZI2htt*A[Z]*I2[h, t, t] + 
    copI2hWW*I2[h, W, W] + copAhI2hWW*A[h]*I2[h, W, W] + 
    copAtI2hWW*A[t]*I2[h, W, W] + copAWI2hWW*A[W]*I2[h, W, W] + 
    copAZI2hWW*A[Z]*I2[h, W, W] + copI2hZZ*I2[h, Z, Z] + 
    copAhI2hZZ*A[h]*I2[h, Z, Z] + copAtI2hZZ*A[t]*I2[h, Z, Z] + 
    copAWI2hZZ*A[W]*I2[h, Z, Z] + copAZI2hZZ*A[Z]*I2[h, Z, Z] + 
    copI2ttZ*I2[t, t, Z] + copAhI2ttZ*A[h]*I2[t, t, Z] + 
    copAtI2ttZ*A[t]*I2[t, t, Z] + copAWI2ttZ*A[W]*I2[t, t, Z] + 
    copAZI2ttZ*A[Z]*I2[t, t, Z] + copI2WWZ*I2[W, W, Z] + 
    copAhI2WWZ*A[h]*I2[W, W, Z] + copAtI2WWZ*A[t]*I2[W, W, Z] + 
    copAWI2WWZ*A[W]*I2[W, W, Z] + copAZI2WWZ*A[Z]*I2[W, W, Z]

coZeta3 = phi2^2*((16*g2^7)/(g2 + gp2)^3 - 
      (3*g2^2*gp2*(3*g2^2 + 2*g2*gp2 + 3*gp2^2))/(256*(g2 - 2*k)) + 
      (3*gp2*(g2 + gp2)^2*(3*g2^2 + 4*g2*gp2 + 4*gp2^2))/
       (256*(g2 + gp2 - 2*k)) + ((337*g2^3)/24 + (59*g2^2*gp2)/8 + 
        (49*g2*gp2^2)/4 + (31*gp2^3)/8 + (16*g2^4)/(3*(g2 + gp2)))*k + 
      ((-59*g2^2)/6 - 7*g2*gp2 - (55*gp2^2)/8 - (32*g2^3)/(3*(g2 + gp2)))*
       k^2 + (-140*g2 - 52*gp2)*k^3 + 762*k^4 + (-1280/g2 - 640/(g2 + gp2))*
       k^5 + (1024/g2^2 + 512/(g2 + gp2)^2)*k^6 + (-1999*g2^5 - 1264*g2^5*nG)/
       (216*(g2 + gp2)) + (-95*g2^6 + 64*g2^6*nG)/(36*(g2 + gp2)^2) - 
      (g2^3*gp2*(-659 + 1765*nG + 96*nG^2))/864 - 
      (g2^2*gp2^2*(7891 + 4640*nG + 640*nG^2))/3456 - 
      (g2*gp2^3*(5390 + 301*nG + 800*nG^2))/2592 - 
      (gp2^4*(2697 + 3755*nG + 800*nG^2))/1728 - 
      (g2^4*(-62731 + 19418*nG + 1728*nG^2))/3456 - 
      ((3*g2 - 5*gp2)^2*(g2 + gp2)*(-9*g2^2 + 6*g2*gp2 - 17*gp2^2 + 
         24*g2^2*nG + 40*gp2^2*nG))/(13824*(g2 + gp2 - 8*yt2)) + 
      (g2^6/512 - (g2^5*gp2)/256 - (55*g2^4*gp2^2)/1536 - 
        (7*g2^3*gp2^3)/128 - (53*g2^2*gp2^4)/4608 - (41*g2*gp2^5)/2304 - 
        (107*gp2^6)/4608)/yt2^2 + ((3*g2^5)/256 + (31*g2^4*gp2)/256 + 
        (39*g2^3*gp2^2)/128 + (407*g2^2*gp2^3)/1152 + (2365*g2*gp2^4)/6912 + 
        (1921*gp2^5)/6912)/yt2 + ((3*g2^2)/4 + (15*g2*gp2)/2 - (5*gp2^2)/4)*k*
       yt2 + 144*k^3*yt2 + ((gp2^3*(5603 + 1000*nG))/1728 + 
        (g2^3*(81835 + 3912*nG))/5184 - (g2*gp2^2*(-31351 + 6600*nG))/5184 + 
        (g2^2*gp2*(-38959 + 9480*nG))/5184 + (-799*g2^4 + 192*g2^4*nG)/
         (81*(g2 + gp2)))*yt2 + ((121*g2)/18 - (15*gp2)/2 - 
        (128*g2^2)/(9*(g2 + gp2)))*k*yt2^2 - 6*k^2*yt2^2 - 
      (16*g32^2*(-15 + 4*nG)*yt2^2)/3 + (-(gp2^2*(-557 + 1440*nG))/864 - 
        (g2*gp2*(-4983 + 6400*nG))/1296 - (g2^2*(-36051 + 10784*nG))/2592 + 
        (2*(-515*g2^3 + 128*g2^3*nG))/(27*(g2 + gp2)) - 
        (64*(-27*g2^4 + 8*g2^4*nG))/(81*(g2 + gp2)^2))*yt2^2 + 
      ((-33529*g2)/648 + (131*gp2)/72 + (8192*g2^4)/(81*(g2 + gp2)^3) - 
        (2048*g2^3)/(9*(g2 + gp2)^2) + (4888*g2^2)/(27*(g2 + gp2)))*yt2^3 + 
      48*k*yt2^3 - (489*yt2^4)/8 - (3*yt2^6)/g2^2 + 
      g32*((-3*g2^3*nG)/4 - (g2^2*gp2*nG)/4 - (11*g2*gp2^2*nG)/36 - 
        (11*gp2^3*nG)/36 + (5*g2^2 - (34*g2*gp2)/9 + (289*gp2^2)/27)*yt2 + 
        ((842*g2)/27 + (496*gp2)/27 - (896*g2^2)/(27*(g2 + gp2)))*yt2^2 + 
        (128*k*yt2^2)/3 - 24*yt2^3))
 
coFh00W = (-(g2^4*(-3 + 4*nG))/(8*(g2 - 2*k)) + (g2^2*k*(-3 + 4*nG))/2)*phi2
 
coFh00Z = (-((g2 + gp2)^2*(-9*g2^2 + 6*g2*gp2 - 17*gp2^2 + 24*g2^2*nG + 
          40*gp2^2*nG))/(96*(g2 + gp2 - 2*k)) + 
      k*((g2*gp2)/4 + (g2^2*(-3 + 8*nG))/8 + (gp2^2*(-17 + 40*nG))/24))*phi2
 
coFh0tt = phi2*(((16*g2)/3 - (16*g2^2)/(3*(g2 + gp2)))*k^2 - 72*k^3 + 
      (72*k^4)/yt2 + ((-41*g2)/3 - (17*gp2)/3 + (32*g2^2)/(3*(g2 + gp2)))*k*
       yt2 - 78*k^2*yt2 + ((19*g2)/3 + (17*gp2)/3 - (10*g2^2)/(3*(g2 + gp2)))*
       yt2^2 + 120*k*yt2^2 - 42*yt2^3 + g32*(16*k^2 - 64*k*yt2 + 42*yt2^2))
 
coFh0tW = phi2*((-3*g2^3)/4 + (3*g2^4)/(8*(g2 - 2*k)) + (7*g2^2*k)/2 - 
      4*g2*k^2 - (3*g2^3*yt2)/(8*(g2 - 2*k)) - 2*g2*k*yt2 - 12*k^2*yt2 + 
      (9*g2*yt2^2)/4 - (3*g2^2*yt2^2)/(4*(g2 - 2*k)) - (15*k*yt2^2)/4 + 
      (24*k^2*yt2^2)/g2 + (3*yt2^3)/2)
 
coFh0WW = ((-47*g2^3)/16 + (g2^2*gp2)/8 + (5*g2^4)/(2*(g2 + gp2)) + 
      ((83*g2^2)/4 + (3*g2*gp2)/4 - (14*g2^3)/(g2 + gp2))*k + 
      (-38*g2 + (24*g2^2)/(g2 + gp2))*k^2 + 
      (188 - (4*gp2)/g2 - (32*g2)/(g2 + gp2))*k^3 - (720*k^4)/g2 + 
      (1280*k^5)/g2^2 - (1024*k^6)/g2^3)*phi2
 
coFh0ZZ = ((-41*g2^3)/64 - (123*g2^2*gp2)/64 - (123*g2*gp2^2)/64 - 
      (41*gp2^3)/64 + (2*g2^2 + 4*g2*gp2 + 2*gp2^2)*k + 68*k^3 - 
      (348*k^4)/(g2 + gp2) + (640*k^5)/(g2 + gp2)^2 - (512*k^6)/(g2 + gp2)^3)*
     phi2
 
coFhhtt = phi2*(-36*k^3 + 9*k^2*yt2 - (3*k*yt2^2)/4 + (3*yt2^3)/16)
 
coFhhWW = ((-61*g2^3)/64 + (27*g2^4)/(32*(g2 - 2*k)) - (9*g2^2*k)/8 - 
      (43*g2*k^2)/4 + 102*k^3 - (288*k^4)/g2 + (256*k^5)/g2^2)*phi2
 
coFhhZZ = ((-61*g2^3)/128 - (183*g2^2*gp2)/128 - (183*g2*gp2^2)/128 - 
      (61*gp2^3)/128 + (27*(g2 + gp2)^4)/(64*(g2 + gp2 - 2*k)) + 
      ((-9*g2^2)/16 - (9*g2*gp2)/8 - (9*gp2^2)/16)*k + 
      ((-43*g2)/8 - (43*gp2)/8)*k^2 + 51*k^3 - (144*k^4)/(g2 + gp2) + 
      (128*k^5)/(g2 + gp2)^2)*phi2
 
coFhttZ = phi2*((-3*g2^3)/16 - (g2^2*gp2)/16 - (11*g2*gp2^2)/48 - 
      (17*gp2^3)/48 + ((g2 + gp2)^2*(9*g2^2 - 6*g2*gp2 + 17*gp2^2))/
       (96*(g2 + gp2 - 2*k)) + ((23*g2^2)/16 - (23*g2*gp2)/24 + 
        (391*gp2^2)/144)*k + ((23*g2)/9 - (17*gp2)/9 - 
        (32*g2^2)/(9*(g2 + gp2)))*k^2 + (3*g2*gp2 - gp2^2)*yt2 - 
      ((g2 + gp2)*(9*g2^2 + 66*g2*gp2 - 7*gp2^2)*yt2)/(48*(g2 + gp2 - 2*k)) + 
      ((-1337*g2)/72 + (143*gp2)/72 + (148*g2^2)/(9*(g2 + gp2)))*k*yt2 + 
      (-50/3 - (128*g2^2)/(3*(g2 + gp2)^2) + (160*g2)/(3*(g2 + gp2)))*k^2*
       yt2 + ((73*g2)/12 - (7*gp2)/12 - (16*g2^2)/(3*(g2 + gp2)))*yt2^2 - 
      (3*k*yt2^2)/4)
 
coFhWWZ = ((201*g2^3)/32 - (3*g2^2*gp2)/32 - (21*g2*gp2^2)/32 - gp2^3/32 + 
      (3*g2^4)/(g2 + gp2) - (g2^2*(3*g2 - gp2)*(33*g2^2 + 22*g2*gp2 + gp2^2))/
       (32*(g2 + gp2)*(g2 - 2*k)) - ((3*g2 - gp2)*(g2 + gp2)*
        (33*g2^2 + 22*g2*gp2 + gp2^2))/(64*(g2 + gp2 - 2*k)) + 
      ((-751*g2^2)/96 + (101*g2*gp2)/48 + (5*gp2^2)/96 - 
        (28*g2^3)/(3*(g2 + gp2)))*k + ((205*g2)/6 - (61*gp2)/6 - gp2^2/g2 + 
        (24*g2^3)/(g2 + gp2)^2 + (82*g2^2)/(3*(g2 + gp2)))*k^2)*phi2
 
coFt00W = phi2*((g2^2*gp2)/8 - (g2*gp2^2)/32 - g2^4/(3*(g2 + gp2)) - 
      (g2^3*(-163 + 144*nG))/48 + (3*g2^4)/(32*yt2) + 
      ((-65*g2*gp2)/48 + gp2^2/24 + (7*g2^3)/(2*(g2 + gp2)) + 
        (g2^2*(-235 + 192*nG))/32)*yt2 + ((-1007*g2)/48 + (29*gp2)/12 + 
        gp2^2/(24*g2) + (91*g2^2)/(6*(g2 + gp2)))*yt2^2 + 
      (-43/8 - (5*gp2)/(12*g2) + (6*g2)/(g2 + gp2))*yt2^3 + 
      (21*yt2^4)/(4*g2) - (9*yt2^5)/g2^2 + g32*(-2*g2^2 - 3*g2*yt2 - 2*yt2^2))
 
coFt0hW = phi2*((7*g2^2*yt2)/8 - 2*g2*k*yt2 + (g2*yt2^2)/8 - 6*k*yt2^2 + 
      (24*k^2*yt2^2)/g2 + (9*yt2^3)/16)
 
coFt0WZ = phi2*((627*g2^3)/2048 + (45*g2^2*gp2)/2048 - (29*g2*gp2^2)/6144 - 
      (25*gp2^3)/2048 - ((3*g2 - 5*gp2)^2*(3*g2 - gp2)*(9*g2 + gp2))/
       (2048*(g2 + gp2 - 8*yt2)) - (g2^3*(3*g2 + gp2)^2)/
       (32*(g2 - 2*yt2)^2) - (g2^2*(3*g2 + gp2)^2)/(96*(g2 - 2*yt2)) + 
      ((-1197*g2^2)/256 + (5*g2*gp2)/128 - (91*gp2^2)/768 - 
        (21*g2^3)/(2*(g2 + gp2)))*yt2 + ((-1247*g2)/96 + (413*gp2)/96 + 
        (3*gp2^2)/(8*g2) - (61*g2^2)/(6*(g2 + gp2)))*yt2^2 - (3*yt2^3)/16)
 
coFthtZ = phi2*((-45*g2^3)/512 + (105*g2^2*gp2)/512 + (25*g2*gp2^2)/512 - 
      (125*gp2^3)/512 + ((21*g2^2)/64 - (35*g2*gp2)/32 + (175*gp2^2)/192)*k + 
      ((55*g2)/24 - (25*gp2)/24 - (8*g2^2)/(3*(g2 + gp2)))*k^2 + 
      (5*(3*g2 - 5*gp2)^2*(g2 + gp2)^2)/(512*(g2 + gp2 - 8*yt2)) - 
      (7*(3*g2 - 5*gp2)^2*(g2 + gp2)*k)/(192*(g2 + gp2 - 8*yt2)) + 
      ((3*g2 - 5*gp2)^2*k^2)/(24*(g2 + gp2 - 8*yt2)) + 
      ((-17*g2^2)/64 + (197*g2*gp2)/96 - (649*gp2^2)/576)*yt2 + 
      ((-557*g2)/72 + (83*gp2)/72 + (64*g2^2)/(9*(g2 + gp2)))*k*yt2 + 
      (-25/3 - (64*g2^2)/(3*(g2 + gp2)^2) + (80*g2)/(3*(g2 + gp2)))*k^2*yt2 + 
      ((89*g2)/24 - (11*gp2)/24 - (10*g2^2)/(3*(g2 + gp2)))*yt2^2 - 
      (3*k*yt2^2)/2 + (9*yt2^3)/8)
 
coFttWW = phi2*((313*g2^3)/4608 + (2075*g2^2*gp2)/4608 - 
      (515*g2*gp2^2)/1536 - (25*gp2^3)/1536 + (4*g2^5)/(3*(g2 + gp2)^2) - 
      (14*g2^4)/(9*(g2 + gp2)) - ((3*g2 - 5*gp2)^2*(3*g2 - gp2)*
        (33*g2^2 + 22*g2*gp2 + gp2^2))/(1536*(g2 + gp2)*(g2 + gp2 - 8*yt2)) + 
      ((-553*g2^2)/576 - (61*g2*gp2)/288 + (5*gp2^2)/192 - 
        (8*g2^4)/(3*(g2 + gp2)^2) + (19*g2^3)/(9*(g2 + gp2)))*yt2 + 
      (9*g2^3*yt2)/(16*(g2 - 2*k)) - (3*g2*k*yt2)/2 + 
      ((-25*g2)/8 - (13*gp2)/24)*yt2^2 - (9*g2^2*yt2^2)/(8*(g2 - 2*k)) + 
      3*k*yt2^2 - 3*yt2^3)
 
coFttZZ = phi2*((191*g2^3)/3456 + (2509*g2^2*gp2)/3456 + 
      (1757*g2*gp2^2)/3456 + (1999*gp2^3)/3456 + (8*g2^4)/(27*(g2 + gp2)) + 
      ((3*g2^5)/256 - (g2^4*gp2)/256 + (29*g2^3*gp2^2)/384 + 
        (13*g2^2*gp2^3)/384 - (25*g2*gp2^4)/2304 + (107*gp2^5)/2304)/yt2^2 + 
      ((-3*g2^4)/16 - (g2^3*gp2)/16 - (19*g2^2*gp2^2)/48 - 
        (35*g2*gp2^3)/144 - (25*gp2^4)/54)/yt2 + 
      ((593*g2^2)/576 - (229*g2*gp2)/864 + (451*gp2^2)/1728 + 
        (16*g2^4)/(27*(g2 + gp2)^2) - (40*g2^3)/(27*(g2 + gp2)))*yt2 + 
      (9*(g2 + gp2)^3*yt2)/(32*(g2 + gp2 - 2*k)) + ((-9*g2)/4 - (9*gp2)/4)*k*
       yt2 + ((-73*g2)/32 + (7*gp2)/32 + (2*g2^2)/(g2 + gp2))*yt2^2 - 
      (9*(g2 + gp2)^2*yt2^2)/(16*(g2 + gp2 - 2*k)) + (9*k*yt2^2)/2 - 
      (3*yt2^3)/16)
 
coFW00Z = ((71*gp2^3)/128 + (27*gp2^4)/(128*g2) + gp2^5/(128*g2^2) + 
      (11*g2^6)/(2*(g2 + gp2)^3) + (3*g2^2*gp2*(3*g2^2 + 2*g2*gp2 + 3*gp2^2))/
       (128*(g2 + gp2)*(g2 - 2*k)) - 
      (3*gp2*(g2 + gp2)*(3*g2^2 + 4*g2*gp2 + 4*gp2^2))/
       (128*(g2 + gp2 - 2*k)) + (-g2^2/4 + (g2*gp2)/4 + gp2^2/4 + 
        g2^3/(4*(g2 + gp2)))*k + ((5*g2)/4 - (5*gp2)/4 - 
        (5*g2^2)/(4*(g2 + gp2)))*k^2 + (g2*gp2^2*(-1051 + 64*nG))/128 + 
      (g2^2*gp2*(3463 + 128*nG))/192 + (g2^3*(-2971 + 304*nG))/192 + 
      (2455*g2^4 + 704*g2^4*nG)/(192*(g2 + gp2)) + (-39*g2^5 + 16*g2^5*nG)/
       (4*(g2 + gp2)^2))*phi2
 
coFW0ht = phi2*(g2^3/32 - (3*g2^4)/(16*(g2 - 2*k)) + (11*g2^2*k)/4 - 
      (71*g2^2*yt2)/32 + (3*g2^3*yt2)/(16*(g2 - 2*k)) + (15*g2*k*yt2)/4 - 
      (81*g2*yt2^2)/32 + (3*g2^2*yt2^2)/(8*(g2 - 2*k)) - 3*k*yt2^2)
 
coFW0tZ = phi2*((29*g2^3)/32 + (5*g2*gp2^2)/24 + (5*g2^4)/(4*(g2 + gp2)) + 
      (g2^3*(3*g2 + gp2)^2)/(32*(g2 - 2*yt2)^2) + (g2^2*(3*g2 + gp2)^2)/
       (96*(g2 - 2*yt2)) + ((3*g2^4)/32 - (g2^3*gp2)/16 + (11*g2^2*gp2^2)/32)/
       yt2 + ((31*g2^2)/48 + (43*g2*gp2)/96 - (37*g2^3)/(12*(g2 + gp2)))*
       yt2 + ((-189*g2)/32 - (3*gp2)/8 - (3*g2^2)/(2*(g2 + gp2)))*yt2^2)
 
coFWhWZ = ((367*g2^3)/128 + (119*g2^2*gp2)/64 + (41*g2*gp2^2)/384 + 
      (7*g2^4)/(4*(g2 + gp2)) + (g2^2*(3*g2 - gp2)*(33*g2^2 + 22*g2*gp2 + 
         gp2^2))/(64*(g2 + gp2)*(g2 - 2*k)) + 
      ((-283*g2^2)/24 + (2*g2*gp2)/3 + gp2^2/8 - (28*g2^3)/(3*(g2 + gp2)))*
       k + (14*g2 + gp2 + (12*g2^3)/(g2 + gp2)^2 + (8*g2^2)/(g2 + gp2))*k^2)*
     phi2
 
coFZ0tt = phi2*((-1319*g2^3)/432 + (1067*g2^2*gp2)/432 - (953*g2*gp2^2)/432 + 
      (679*gp2^3)/144 + (128*g2^4)/(27*(g2 + gp2)) + 
      ((-3*g2^2)/8 + (g2*gp2)/4 - (17*gp2^2)/24)*k + 
      ((3*g2^6)/1024 + (g2^5*gp2)/512 + (55*g2^4*gp2^2)/3072 + 
        (7*g2^3*gp2^3)/256 + (53*g2^2*gp2^4)/9216 + (41*g2*gp2^5)/4608 + 
        (107*gp2^6)/9216)/yt2^3 + ((-27*g2^5)/512 - (31*g2^4*gp2)/512 - 
        (39*g2^3*gp2^2)/256 - (407*g2^2*gp2^3)/2304 - (2365*g2*gp2^4)/13824 - 
        (1921*gp2^5)/13824)/yt2^2 + ((57*g2^4)/512 + (59*g2^3*gp2)/384 + 
        (139*g2^2*gp2^2)/256 + (209*g2*gp2^3)/1152 + (577*gp2^4)/4608)/yt2 + 
      ((-2171*g2^2)/288 - (1313*g2*gp2)/432 - (1969*gp2^2)/864 - 
        (224*g2^4)/(27*(g2 + gp2)^2) + (344*g2^3)/(27*(g2 + gp2)))*yt2 + 
      ((-23*g2)/3 + (17*gp2)/3 + (32*g2^2)/(3*(g2 + gp2)))*k*yt2 + 
      ((1034*g2)/27 - (8*gp2)/3 - (2048*g2^4)/(27*(g2 + gp2)^3) + 
        (512*g2^3)/(3*(g2 + gp2)^2) - (1198*g2^2)/(9*(g2 + gp2)))*yt2^2 + 
      g32*((5*g2^2)/4 - (17*g2*gp2)/6 + (109*gp2^2)/36 + 
        (-g2^3/4 - (g2^2*gp2)/12 - (11*g2*gp2^2)/36 - (17*gp2^3)/36)/yt2 + 
        ((-23*g2)/3 + (17*gp2)/3 + (32*g2^2)/(3*(g2 + gp2)))*yt2 - 6*yt2^2))
 
coFZ0tW = phi2*((1063*g2^3)/3072 - (1927*g2^2*gp2)/3072 - 
      (227*g2*gp2^2)/3072 + (25*gp2^3)/1024 + (29*g2^4)/(12*(g2 + gp2)) + 
      ((3*g2 - 5*gp2)^2*(3*g2 - gp2)*(9*g2 + gp2))/
       (1024*(g2 + gp2 - 8*yt2)) - (g2^2*(3*g2 + gp2)^2)/(32*(g2 - 2*yt2)) + 
      ((3*g2^4)/32 - (g2^3*gp2)/16 + (11*g2^2*gp2^2)/32)/yt2 + 
      ((-233*g2^2)/384 - (395*g2*gp2)/192 - (47*gp2^2)/128 - 
        (29*g2^3)/(12*(g2 + gp2)))*yt2 + ((-175*g2)/96 + (469*gp2)/96 + 
        (3*gp2^2)/(8*g2) - (29*g2^2)/(6*(g2 + gp2)))*yt2^2)
 
coFZ0WW = ((37*g2^3)/6 - (455*g2^2*gp2)/48 - (2971*g2*gp2^2)/768 + 
      (787*gp2^3)/192 - (39*gp2^4)/(128*g2) - (7*gp2^5)/(64*g2^2) - 
      gp2^6/(256*g2^3) - (24*g2^6)/(g2 + gp2)^3 - (2*g2^5)/(g2 + gp2)^2 + 
      (119*g2^4)/(6*(g2 + gp2)) + (8*g2^2 - (5*g2*gp2)/4 + gp2^2/2 - 
        gp2^3/(4*g2) - (8*g2^3)/(g2 + gp2))*k + 
      (-16*g2 + 4*gp2 + (16*g2^2)/(g2 + gp2))*k^2)*phi2
 
coFZhtt = phi2*((11*g2^3)/256 - (61*g2^2*gp2)/768 - (23*g2*gp2^2)/2304 + 
      (259*gp2^3)/2304 - ((g2 + gp2)^2*(9*g2^2 - 6*g2*gp2 + 17*gp2^2))/
       (192*(g2 + gp2 - 2*k)) + ((31*g2^2)/32 + (5*g2*gp2)/48 + 
        (455*gp2^2)/288)*k - ((3*g2 - 5*gp2)^2*(g2 + gp2)^2)/
       (256*(g2 + gp2 - 8*yt2)) + ((3*g2 - 5*gp2)^2*(g2 + gp2)*k)/
       (32*(g2 + gp2 - 8*yt2)) + ((-53*g2^2)/64 - (67*g2*gp2)/96 - 
        (661*gp2^2)/576)*yt2 + ((g2 + gp2)*(9*g2^2 + 66*g2*gp2 - 7*gp2^2)*
        yt2)/(96*(g2 + gp2 - 2*k)) + ((-119*g2)/12 + (41*gp2)/12 + 
        (32*g2^2)/(3*(g2 + gp2)))*k*yt2 + ((575*g2)/96 - (65*gp2)/96 - 
        (16*g2^2)/(3*(g2 + gp2)))*yt2^2)
 
coFZhWW = ((207*g2^3)/256 - (235*g2^2*gp2)/256 + (83*g2*gp2^2)/768 + 
      gp2^3/768 + (3*g2^4)/(2*(g2 + gp2)) + 
      ((3*g2 - gp2)*(g2 + gp2)*(33*g2^2 + 22*g2*gp2 + gp2^2))/
       (128*(g2 + gp2 - 2*k)) + ((-57*g2^2)/16 + (33*g2*gp2)/8 + 
        (13*gp2^2)/48 - (7*g2^3)/(g2 + gp2))*k + 
      (9*g2 - 12*gp2 - gp2^2/g2 + (8*g2^2)/(g2 + gp2))*k^2)*phi2
 
coFbar00tW = phi2*((473*g2^3)/192 - (5*g2^2*gp2)/16 - (g2*gp2^2)/24 - 
      (29*g2^4)/(12*(g2 + gp2)) + (3*g2^5)/(64*yt2^2) - (15*g2^4)/(32*yt2) + 
      ((-259*g2^2)/96 + (g2*gp2)/2 + gp2^2/12 + (29*g2^3)/(12*(g2 + gp2)))*
       yt2 + ((-43*g2)/48 + gp2/4 + (29*g2^2)/(6*(g2 + gp2)))*yt2^2 + 
      (27*yt2^3)/8 - (9*yt2^4)/(2*g2) - (9*yt2^5)/g2^2 + 
      g32*(2*g2^2 + g2*yt2 - 10*yt2^2))
 
coFbar0htt = phi2*(((16*g2)/3 - (16*g2^2)/(3*(g2 + gp2)))*k*yt2 + 
      ((-16*g2)/3 + (16*g2^2)/(3*(g2 + gp2)))*yt2^2 + 
      g32*(16*k*yt2 - 16*yt2^2))
 
coFbar0hWW = ((3*g2^3)/2 - (3*g2^4)/(2*(g2 + gp2)) + 
      (-4*g2^2 + (4*g2^3)/(g2 + gp2))*k + (8*g2 - (8*g2^2)/(g2 + gp2))*k^2)*
     phi2
 
coFbar0ttZ = phi2*((32*g2^3)/27 - (23*g2^2*gp2)/27 + (17*g2*gp2^2)/27 - 
      (32*g2^4)/(27*(g2 + gp2)) + ((-160*g2^2)/27 + (14*g2*gp2)/27 - 
        (128*g2^4)/(27*(g2 + gp2)^2) + (32*g2^3)/(3*(g2 + gp2)))*yt2 + 
      g32*(g2^2 - (2*g2*gp2)/3 + (17*gp2^2)/9 + 
        ((-146*g2)/9 + (14*gp2)/9 + (128*g2^2)/(9*(g2 + gp2)))*yt2))
 
coFbar0WWZ = -(g2*(3*g2 - gp2)*gp2*(33*g2^2 + 22*g2*gp2 + gp2^2)*phi2)/
     (8*(g2 + gp2)^2)
 
coG0ttWW = phi2*(-g2^3 - (2*g2^5)/(g2 + gp2)^2 + (3*g2^4)/(g2 + gp2) + 
      ((-145*g2^2)/9 - (64*g2^5)/(3*(g2 + gp2)^3) + 
        (188*g2^4)/(9*(g2 + gp2)^2) + (149*g2^3)/(9*(g2 + gp2)))*yt2 + 
      (-2*g2 + (2*g2^2)/(g2 + gp2))*yt2^2)
 
coGhhhhh = (27*k^3*phi2)/2
 
coGhhhtt = phi2*(36*k^2*yt2 - (27*k*yt2^2)/2)
 
coGhhhWW = ((27*g2^3)/32 - (27*g2^4)/(32*(g2 - 2*k)) + (27*g2^2*k)/8 - 
      (21*g2*k^2)/2 + 18*k^3)*phi2
 
coGhhhZZ = ((27*g2^3)/64 + (81*g2^2*gp2)/64 + (81*g2*gp2^2)/64 + 
      (27*gp2^3)/64 - (27*(g2 + gp2)^4)/(64*(g2 + gp2 - 2*k)) + 
      ((27*g2^2)/16 + (27*g2*gp2)/8 + (27*gp2^2)/16)*k + 
      ((-21*g2)/4 - (21*gp2)/4)*k^2 + 9*k^3)*phi2
 
coGhttWW = phi2*((3*g2^2*yt2)/4 - (9*g2^3*yt2)/(16*(g2 - 2*k)) - 
      (9*g2*k*yt2)/2 + 12*k^2*yt2 + (9*g2*yt2^2)/2 + 
      (9*g2^2*yt2^2)/(8*(g2 - 2*k)) - 9*k*yt2^2)
 
coGhttZZ = phi2*(((3*g2^2)/8 + (11*g2*gp2)/4 - (7*gp2^2)/24)*yt2 - 
      (9*(g2 + gp2)^3*yt2)/(32*(g2 + gp2 - 2*k)) + ((-9*g2)/4 - (9*gp2)/4)*k*
       yt2 + 6*k^2*yt2 + ((3*g2)/2 + (3*gp2)/2)*yt2^2 + 
      (9*(g2 + gp2)^2*yt2^2)/(16*(g2 + gp2 - 2*k)) - (15*k*yt2^2)/2)
 
coGhWWZZ = ((9*g2^3)/16 - (19*g2^2*gp2)/16 - (g2*gp2^2)/16 + (3*gp2^3)/32 - 
      (3*g2^2*(3*g2^2 + 2*g2*gp2 + 3*gp2^2))/(128*(g2 - 2*k)) - 
      (3*(g2 + gp2)^2*(3*g2^2 + 4*g2*gp2 + 4*gp2^2))/(128*(g2 + gp2 - 2*k)) + 
      ((5*g2^2)/2 + (g2*gp2)/4 + (7*gp2^2)/8)*k + (-2*g2 - (3*gp2)/2)*k^2 + 
      6*k^3)*phi2
 
coGt000W = (3*g2^3*(-3 + 4*nG)*phi2)/4
 
coGt0Wht = phi2*((9*g2^2*k)/4 + (3*g2^2*yt2)/8 - (9*g2*k*yt2)/4 - 
      (27*g2*yt2^2)/8 + (15*k*yt2^2)/2 - (15*yt2^3)/4)
 
coGt0WtZ = phi2*((-3865*g2^3)/6144 - (71*g2^2*gp2)/6144 + 
      (351*g2*gp2^2)/2048 + (25*gp2^3)/2048 - g2^4/(3*(g2 + gp2)) + 
      ((3*g2 - 5*gp2)^2*(3*g2 - gp2)*(9*g2 + gp2))/
       (2048*(g2 + gp2 - 8*yt2)) + ((3*g2^4)/32 - (g2^3*gp2)/16 + 
        (11*g2^2*gp2^2)/32)/yt2 + ((-891*g2^2)/256 + (271*g2*gp2)/128 + 
        (331*gp2^2)/768 + (3*g2^3)/(g2 + gp2))*yt2 + 
      ((-275*g2)/96 + (77*gp2)/96 + (10*g2^2)/(3*(g2 + gp2)))*yt2^2)
 
coGthttZ = phi2*((9*g2^3)/512 - (21*g2^2*gp2)/512 - (5*g2*gp2^2)/512 + 
      (25*gp2^3)/512 + ((63*g2^2)/64 - (9*g2*gp2)/32 + (111*gp2^2)/64)*k - 
      ((3*g2 - 5*gp2)^2*(g2 + gp2)^2)/(512*(g2 + gp2 - 8*yt2)) + 
      ((3*g2 - 5*gp2)^2*(g2 + gp2)*k)/(64*(g2 + gp2 - 8*yt2)) + 
      ((21*g2^2)/64 - (19*g2*gp2)/32 + (143*gp2^2)/192)*yt2 + 
      ((-17*g2)/24 - (97*gp2)/24 - (8*g2^2)/(3*(g2 + gp2)))*k*yt2 + 
      ((-73*g2)/12 + (7*gp2)/12 + (16*g2^2)/(3*(g2 + gp2)))*yt2^2 + 6*k*yt2^2)
 
coGW00hW = ((g2^3*(-3 + 4*nG))/4 + (g2^4*(-3 + 4*nG))/(16*(g2 - 2*k)) - 
      (g2^2*k*(-3 + 4*nG))/2)*phi2
 
coGW00WZ = -(g2^2*(33*g2^2 + 10*g2*gp2 - 3*gp2^2)*(-3 + 4*nG)*phi2)/
     (16*(g2 + gp2))
 
coGW0thW = phi2*((3*g2^3)/4 + (3*g2^4)/(16*(g2 - 2*k)) - (3*g2^2*k)/2 + 
      (3*g2^2*yt2)/4 - (3*g2^3*yt2)/(16*(g2 - 2*k)) - (3*g2*k*yt2)/2 + 
      12*k^2*yt2 - (3*g2^2*yt2^2)/(8*(g2 - 2*k)) - 9*k*yt2^2 + 
      (24*k^2*yt2^2)/g2)
 
coGW0tWZ = phi2*((-39*g2^3)/16 + (9*g2^2*gp2)/16 - (15*g2^4)/(4*(g2 + gp2)) + 
      ((-27*g2^2)/4 + (7*g2*gp2)/16 + (3*gp2^2)/16 - (9*g2^3)/(4*(g2 + gp2)))*
       yt2 + ((-45*g2)/4 + (45*gp2)/8 + (3*gp2^2)/(8*g2) + 
        (3*g2^2)/(2*(g2 + gp2)))*yt2^2)
 
coGWhWWZ = ((-21*g2^3)/16 - (g2^2*gp2)/16 - (3*g2^4)/(4*(g2 + gp2)) - 
      (g2^2*(3*g2 - gp2)*(33*g2^2 + 22*g2*gp2 + gp2^2))/
       (64*(g2 + gp2)*(g2 - 2*k)) + ((-61*g2^2)/8 + (17*g2*gp2)/4 + 
        (3*gp2^2)/8 + (4*g2^3)/(g2 + gp2))*k + 
      (30*g2 - 15*gp2 - gp2^2/g2 - (4*g2^2)/(g2 + gp2))*k^2)*phi2
 
coGZ00hZ = ((g2^3*(-3 + 8*nG))/16 + (g2^2*gp2*(-1 + 8*nG))/16 + 
      (gp2^3*(-17 + 40*nG))/48 + (g2*gp2^2*(-11 + 40*nG))/48 + 
      ((g2 + gp2)^2*(-9*g2^2 + 6*g2*gp2 - 17*gp2^2 + 24*g2^2*nG + 
         40*gp2^2*nG))/(192*(g2 + gp2 - 2*k)) + 
      k*(-(g2*gp2)/4 - (g2^2*(-3 + 8*nG))/8 - (gp2^2*(-17 + 40*nG))/24))*phi2
 
coGZ00tt = phi2*((37*gp2^3*(-17 + 40*nG))/768 + (g2^3*(-3829 + 440*nG))/
       6912 - (g2*gp2^2*(-2609 + 2680*nG))/6912 + (g2^2*gp2*(-743 + 2872*nG))/
       6912 + (-17*g2^4 + 16*g2^4*nG)/(27*(g2 + gp2)) + 
      ((3*g2 - 5*gp2)^2*(-9*g2^2 + 6*g2*gp2 - 17*gp2^2 + 24*g2^2*nG + 
         40*gp2^2*nG))/(2304*(g2 + gp2 - 8*yt2)) + 
      ((gp2^2*(-143 + 280*nG))/288 - (g2*gp2*(-431 + 1600*nG))/432 - 
        (g2^2*(-1627 + 2696*nG))/864 + (-29*g2^3 + 64*g2^3*nG)/
         (9*(g2 + gp2)) - (64*(-g2^4 + 2*g2^4*nG))/(27*(g2 + gp2)^2))*yt2 + 
      ((-2*g2)/3 - gp2/3 + (2*g2^2)/(3*(g2 + gp2)))*yt2^2)
 
coGZ00WW = phi2*((gp2^3*(-17 + 40*nG))/192 - (13*g2^2*gp2*(-35 + 88*nG))/
       576 + (g2^3*(-773 + 952*nG))/576 + (g2*gp2^2*(-623 + 1480*nG))/576 - 
      (38*(-g2^4 + 2*g2^4*nG))/(9*(g2 + gp2)) + (4*(-g2^5 + 2*g2^5*nG))/
       (3*(g2 + gp2)^2) + ((-13*g2^2)/16 + gp2^2/16 - g2^3/(2*(g2 + gp2)))*
       yt2 + (g2/4 + gp2/4 - g2^2/(g2 + gp2))*yt2^2)
 
coGZhZtt = phi2*((15*g2^3)/128 + (29*g2^2*gp2)/128 + (103*g2*gp2^2)/384 + 
      (61*gp2^3)/384 + ((g2 + gp2)^2*(9*g2^2 - 6*g2*gp2 + 17*gp2^2))/
       (192*(g2 + gp2 - 2*k)) + ((-3*g2^2)/16 - (3*g2*gp2)/8 - (3*gp2^2)/16)*
       k + ((55*g2)/24 - (25*gp2)/24 - (8*g2^2)/(3*(g2 + gp2)))*k^2 + 
      ((3*g2 - 5*gp2)^2*(g2 + gp2)^2)/(128*(g2 + gp2 - 8*yt2)) - 
      ((3*g2 - 5*gp2)^2*(g2 + gp2)*k)/(48*(g2 + gp2 - 8*yt2)) + 
      ((3*g2 - 5*gp2)^2*k^2)/(24*(g2 + gp2 - 8*yt2)) + 
      ((-3*g2^2)/16 - (11*g2*gp2)/8 + (7*gp2^2)/48)*yt2 - 
      ((g2 + gp2)*(9*g2^2 + 66*g2*gp2 - 7*gp2^2)*yt2)/(96*(g2 + gp2 - 2*k)) + 
      ((-55*g2)/12 + (25*gp2)/12 + (16*g2^2)/(3*(g2 + gp2)))*k*yt2 + 
      (-7/3 - (64*g2^2)/(3*(g2 + gp2)^2) + (80*g2)/(3*(g2 + gp2)))*k^2*yt2)
 
coGZhZWW = ((-33*g2^3)/32 + (11*g2^2*gp2)/32 + (21*g2*gp2^2)/32 + gp2^3/32 - 
      ((3*g2 - gp2)*(g2 + gp2)*(33*g2^2 + 22*g2*gp2 + gp2^2))/
       (128*(g2 + gp2 - 2*k)) + ((19*g2^2)/16 + (3*g2*gp2)/8 - (9*gp2^2)/16 - 
        (3*g2^3)/(g2 + gp2))*k + (-3*g2 + (12*g2^3)/(g2 + gp2)^2 + 
        (4*g2^2)/(g2 + gp2))*k^2)*phi2
 
coGZttWW = phi2*((-1895*g2^3)/4608 + (2963*g2^2*gp2)/4608 + 
      (3799*g2*gp2^2)/4608 + (37*gp2^3)/512 + (10*g2^5)/(3*(g2 + gp2)^2) - 
      (35*g2^4)/(9*(g2 + gp2)) - ((3*g2 - 5*gp2)^2*(3*g2 - gp2)*
        (33*g2^2 + 22*g2*gp2 + gp2^2))/(1536*(g2 + gp2)*(g2 + gp2 - 8*yt2)) + 
      ((9797*g2^2)/576 - (473*g2*gp2)/288 - (41*gp2^2)/192 + 
        (64*g2^5)/(3*(g2 + gp2)^3) - (164*g2^4)/(9*(g2 + gp2)^2) - 
        (56*g2^3)/(3*(g2 + gp2)))*yt2 + 
      ((5*g2)/4 - gp2/4 - (2*g2^2)/(g2 + gp2))*yt2^2)
 
coH00000W = (g2^3*(-6*g2*g32 + g2*gp2 - 6*g32*gp2)*(-1 + nG)*phi2^2)/
     (12*(g2 + gp2))
 
coH00000Z = -((-27*g2^3*g32 - 9*g2^3*gp2 - 9*g2^2*g32*gp2 + 6*g2^2*gp2^2 - 
        33*g2*g32*gp2^2 - 17*g2*gp2^3 - 51*g32*gp2^3 + 54*g2^3*g32*nG + 
        18*g2^3*gp2*nG + 54*g2^2*g32*gp2*nG - 18*g2^2*gp2^2*nG + 
        66*g2*g32*gp2^2*nG + 52*g2*gp2^3*nG + 66*g32*gp2^3*nG)*phi2^2)/216
 
coH0000WW = (g2^4*gp2*(-3 + 4*nG)*phi2^2)/(8*(g2 + gp2))
 
coH000WWZ = (g2^4*(3*g2 + 2*gp2)*(-3 + 4*nG)*phi2^2)/(8*(g2 + gp2))
 
coH00t0tW = phi2^2*(g2^4/12 - g2^5/(12*(g2 + gp2)) + 
      (-g2^3/4 + g2^4/(4*(g2 + gp2)))*yt2 + (g2/3 - g2^2/(3*(g2 + gp2)))*
       yt2^3 + g32*(-g2^3/2 + (3*g2^2*yt2)/2 - 2*yt2^3))
 
coH00t0WW = phi2^2*(g2^4/8 - g2^5/(8*(g2 + gp2)) + 
      ((-3*g2^3)/8 + (3*g2^4)/(8*(g2 + gp2)))*yt2 + 
      (g2/2 - g2^2/(2*(g2 + gp2)))*yt2^3)
 
coH00tZWW = phi2^2*((7*g2^4)/16 + (g2^3*gp2)/8 + g2^5/(8*(g2 + gp2)) + 
      ((-9*g2^3)/32 + (11*g2^2*gp2)/32 + (g2*gp2^2)/8 - 
        (3*g2^4)/(8*(g2 + gp2)))*yt2 + ((9*g2^2)/16 - gp2^2/16)*yt2^2 + 
      (-g2/8 - gp2/8 + g2^2/(2*(g2 + gp2)))*yt2^3)
 
coH00WZ00 = (g2*(2*g2 + gp2)^2*(-9*g2^2 + gp2^2 + 12*g2^2*nG - 4*gp2^2*nG)*
      phi2^2)/(96*(g2 + gp2))
 
coH00WZtt = phi2^2*((7*g2^4)/24 + (g2^3*gp2)/12 - (g2^2*gp2^2)/32 - 
      (g2*gp2^3)/96 + g2^5/(12*(g2 + gp2)) + 
      (-g2^3/2 - (g2^2*gp2)/4 - (g2*gp2^2)/24 - g2^4/(4*(g2 + gp2)))*yt2 + 
      ((9*g2^2)/16 + (g2*gp2)/8 - gp2^2/48)*yt2^2 + 
      (-g2/3 - gp2/6 + g2^2/(3*(g2 + gp2)))*yt2^3)
 
coH00ZZ00 = -((-81*g2^4 + 108*g2^3*gp2 - 54*g2^2*gp2^2 + 12*g2*gp2^3 - 
        257*gp2^4 + 216*g2^4*nG + 432*g2^2*gp2^2*nG + 760*gp2^4*nG)*phi2^2)/
     1728
 
coH0ttt0t = phi2^2*((-4*g32^2*yt2^2)/3 + 
      g32*((64*g2)/9 - (64*g2^2)/(9*(g2 + gp2)))*yt2^2 + 
      ((32*g2^2)/27 + (32*g2^4)/(27*(g2 + gp2)^2) - 
        (64*g2^3)/(27*(g2 + gp2)))*yt2^2)
 
coH0tttht = phi2^2*(((-16*g2)/3 + (16*g2^2)/(3*(g2 + gp2)))*k^2*yt2 + 
      (8*g2 - (8*g2^2)/(g2 + gp2))*k*yt2^2 + 
      ((-8*g2)/3 + (8*g2^2)/(3*(g2 + gp2)))*yt2^3 + 
      g32*(-16*k^2*yt2 + 24*k*yt2^2 - 8*yt2^3))
 
coH0tttZt = phi2^2*(-(g2^3*gp2)/24 + (g2^2*gp2^2)/36 - (17*g2*gp2^3)/216 + 
      ((g2^2*gp2)/4 + (g2*gp2^2)/4)*yt2 + ((-80*g2^2)/27 + (7*g2*gp2)/27 - 
        (64*g2^4)/(27*(g2 + gp2)^2) + (16*g2^3)/(3*(g2 + gp2)))*yt2^2 + 
      g32*(-g2^3/8 - (g2^2*gp2)/24 - (11*g2*gp2^2)/72 - (17*gp2^3)/72 + 
        ((3*g2^2)/4 + (3*g2*gp2)/2 + (3*gp2^2)/4)*yt2 + 
        ((-73*g2)/9 + (7*gp2)/9 + (64*g2^2)/(9*(g2 + gp2)))*yt2^2))
 
coH0ttW0W = phi2^2*(g2^4/4 - g2^5/(4*(g2 + gp2)) + 
      (g2^3/4 - g2^4/(4*(g2 + gp2)))*yt2 + (-g2^2 + g2^3/(g2 + gp2))*yt2^2 + 
      (-g2 + g2^2/(g2 + gp2))*yt2^3)
 
coH0ttWhW = phi2^2*((-3*g2^3*yt2)/8 + (3*g2^2*k*yt2)/2 + (3*g2^2*yt2^2)/8 - 
      (9*g2*k*yt2^2)/2 + (3*g2*yt2^3)/4 + 3*k*yt2^3)
 
coH0ttWZW = phi2^2*((5*g2^4)/16 - (g2^3*gp2)/8 + g2^5/(4*(g2 + gp2)) + 
      ((-25*g2^3)/16 - (5*g2^2*gp2)/16 + g2^4/(4*(g2 + gp2)))*yt2 + 
      ((25*g2^2)/16 + (19*g2*gp2)/16 - g2^3/(g2 + gp2))*yt2^2 + 
      ((5*g2)/8 - gp2/8 - g2^2/(g2 + gp2))*yt2^3)
 
coH0WWW0W = (-3*g2^4*gp2^2*phi2^2)/(4*(g2 + gp2)^2)
 
coH0WWWhW = ((3*g2^4)/8 - (3*g2^5)/(8*(g2 + gp2)) + 
      ((-5*g2^3)/2 + (5*g2^4)/(2*(g2 + gp2)))*k + 
      (6*g2^2 - (6*g2^3)/(g2 + gp2))*k^2 + (-8*g2 + (8*g2^2)/(g2 + gp2))*k^3)*
     phi2^2
 
coH0WWWZW = -(g2*(g2 - gp2)*(3*g2 - gp2)*gp2*(33*g2^2 + 22*g2*gp2 + gp2^2)*
       phi2^2)/(64*(g2 + gp2)^2)
 
coHhhhhhh = -54*k^4*phi2^2
 
coHhhthtt = phi2^2*(-18*k^2*yt2^2 + 12*k*yt2^3)
 
coHhhWhWW = ((-3*g2^3*k)/4 + 3*g2^2*k^2 - 16*k^4)*phi2^2
 
coHhhZhZZ = (((-3*g2^3)/8 - (9*g2^2*gp2)/8 - (9*g2*gp2^2)/8 - (3*gp2^3)/8)*
       k + ((3*g2^2)/2 + 3*g2*gp2 + (3*gp2^2)/2)*k^2 - 8*k^4)*phi2^2
 
coHhtttht = phi2^2*((-3*k^2*yt2^2)/2 - 3*k*yt2^3 + (3*yt2^4)/2)
 
coHhtttZt = phi2^2*(((16*g2)/3 - (4*gp2)/3 - (16*g2^2)/(3*(g2 + gp2)))*k^2*
       yt2 + ((-3*g2^2)/16 + (g2*gp2)/8 - (17*gp2^2)/48)*yt2^2 + 
      ((-67*g2)/8 + (13*gp2)/8 + (8*g2^2)/(g2 + gp2))*k*yt2^2 + 
      ((73*g2)/24 - (7*gp2)/24 - (8*g2^2)/(3*(g2 + gp2)))*yt2^3)
 
coHhtZttZ = phi2^2*(((-3*g2^3)/16 - (g2^2*gp2)/16 - (11*g2*gp2^2)/48 - 
        (17*gp2^3)/48)*yt2 + ((3*g2^2)/4 - (5*g2*gp2)/2 + (25*gp2^2)/12)*k*
       yt2 + ((3*g2^2)/8 + (11*g2*gp2)/4 - (7*gp2^2)/24)*yt2^2 + 
      (-3*g2 - 3*gp2)*k*yt2^2 + 6*k^2*yt2^2)
 
coHhWWWhW = ((-3*g2^4)/64 + (g2^3*k)/4 + (g2^2*k^2)/2 - 4*g2*k^3 - 4*k^4)*
     phi2^2
 
coHhWWWZW = ((51*g2^4)/128 - (9*g2^3*gp2)/64 - (g2^2*gp2^2)/128 + 
      (3*g2^5)/(8*(g2 + gp2)) + (g2^3/16 - (3*g2^2*gp2)/4 - (g2*gp2^2)/16 - 
        (5*g2^4)/(2*(g2 + gp2)))*k + ((-37*g2^2)/8 + (7*g2*gp2)/4 - gp2^2/8 + 
        (6*g2^3)/(g2 + gp2))*k^2 + (6*g2 - 2*gp2 - (8*g2^2)/(g2 + gp2))*k^3)*
     phi2^2
 
coHhWZWWZ = ((99*g2^4)/64 + (33*g2^3*gp2)/64 - (19*g2^2*gp2^2)/64 - 
      (g2*gp2^3)/64 + ((-39*g2^3)/8 + (11*g2^2*gp2)/16 - (g2*gp2^2)/4 - 
        gp2^3/16)*k + ((11*g2^2)/4 + (3*g2*gp2)/2 - gp2^2/4)*k^2 - 4*g2*k^3)*
     phi2^2
 
coHhZZZhZ = ((-3*g2^4)/128 - (3*g2^3*gp2)/32 - (9*g2^2*gp2^2)/64 - 
      (3*g2*gp2^3)/32 - (3*gp2^4)/128 + (g2^3/8 + (3*g2^2*gp2)/8 + 
        (3*g2*gp2^2)/8 + gp2^3/8)*k + (g2^2/4 + (g2*gp2)/2 + gp2^2/4)*k^2 + 
      (-2*g2 - 2*gp2)*k^3 - 2*k^4)*phi2^2
 
coHttZZtt = phi2^2*((-3*g2^4)/64 + (g2^3*gp2)/16 - (g2^2*gp2^2)/32 + 
      (g2*gp2^3)/144 - (257*gp2^4)/1728 + ((3*g2^3)/16 - (g2^2*gp2)/4 + 
        (g2*gp2^2)/48 + (11*gp2^3)/24)*yt2 + 
      ((1913*g2^2)/1152 - (997*g2*gp2)/1728 - (437*gp2^2)/3456 + 
        (32*g2^4)/(27*(g2 + gp2)^2) - (80*g2^3)/(27*(g2 + gp2)))*yt2^2)
 
coHWWZZWW = -((1377*g2^6 + 918*g2^5*gp2 + 1287*g2^4*gp2^2 + 820*g2^3*gp2^3 - 
        177*g2^2*gp2^4 - 10*g2*gp2^5 + 9*gp2^6)*phi2^2)/(1024*(g2 + gp2)^2)
 
coZeta2 = phi2^2*((g2^5*(-3 + 4*nG))/(64*(g2 - 2*k)) + 
      (38*g2^5 - 55*g2^5*nG)/(12*(g2 + gp2)) + 
      ((g2 + gp2)^3*(-9*g2^2 + 6*g2*gp2 - 17*gp2^2 + 24*g2^2*nG + 
         40*gp2^2*nG))/(768*(g2 + gp2 - 2*k)) - 
      (g2^3*gp2*(1427 - 1988*nG + 512*nG^2))/2304 - 
      (g2^4*(19541 - 28984*nG + 1536*nG^2))/3072 + 
      (g2^2*gp2^2*(5273 - 19776*nG + 2560*nG^2))/13824 - 
      (g2*gp2^3*(9891 - 29404*nG + 12800*nG^2))/20736 - 
      (gp2^4*(-5443 + 14200*nG + 12800*nG^2))/27648 + 
      g32*((11*g2*gp2^2*(-1 + 2*nG))/48 + (3*g2^3*(-5 + 6*nG))/16 + 
        (g2^2*gp2*(-1 + 6*nG))/16 + (gp2^3*(-17 + 22*nG))/48) + 
      k*((3*g2^3*(-5 + 8*nG))/32 + (g2^2*gp2*(-1 + 8*nG))/32 + 
        (gp2^3*(-17 + 40*nG))/96 + (g2*gp2^2*(-11 + 40*nG))/96) + 
      ((3*g2 - 5*gp2)^2*(g2 + gp2)*(-9*g2^2 + 6*g2*gp2 - 17*gp2^2 + 
         24*g2^2*nG + 40*gp2^2*nG))/(9216*(g2 + gp2 - 8*yt2)) + 
      (g2^2*(g2 + gp2)*(3*g2 + gp2)^2)/(128*(g2 - 2*yt2)) + 
      (-(gp2^3*(-343 + 860*nG))/576 - (g2*gp2^2*(-13 + 980*nG))/1728 + 
        (g2^2*gp2*(-1123 + 1652*nG))/1728 - (g2^3*(-2401 + 4316*nG))/1728 + 
        (16*(-g2^4 + 2*g2^4*nG))/(27*(g2 + gp2)))*yt2 + 
      (3*g2^2*(-3 + 4*nG)*yt2^2)/8 + (g2*(-3 + 4*nG)*yt2^3)/4)
 
coI20hW = ((23*g2^3*(-3 + 4*nG))/96 - (3*g2^4*(-3 + 4*nG))/(16*(g2 - 2*k)) - 
      (g2^2*k*(-3 + 4*nG))/12 + (4*g2*k^2*(-3 + 4*nG))/3)*phi2
 
coI20hZ = ((23*g2^3*(-3 + 8*nG))/384 + (23*g2^2*gp2*(-1 + 8*nG))/384 + 
      (23*gp2^3*(-17 + 40*nG))/1152 + (23*g2*gp2^2*(-11 + 40*nG))/1152 - 
      ((g2 + gp2)^2*(-9*g2^2 + 6*g2*gp2 - 17*gp2^2 + 24*g2^2*nG + 
         40*gp2^2*nG))/(64*(g2 + gp2 - 2*k)) + 
      k*(-(g2*gp2)/24 - (g2^2*(-3 + 8*nG))/48 - (gp2^2*(-17 + 40*nG))/144) + 
      k^2*(-(g2*(-23 + 40*nG))/9 + (gp2*(-17 + 40*nG))/9 + 
        (32*(-g2^2 + 2*g2^2*nG))/(9*(g2 + gp2))))*phi2
 
coI20tW = phi2*((1223*g2^2*gp2)/6144 + (35*g2*gp2^2)/6144 - (25*gp2^3)/2048 + 
      (23*g2^4)/(2*(g2 + gp2)) - (3*g2^4)/(16*(g2 - 2*k)) - (3*g2^2*k)/2 - 
      (5*g2^3*(6185 + 2048*nG))/2048 - ((3*g2 - 5*gp2)^2*(3*g2 - gp2)*
        (9*g2 + gp2))/(2048*(g2 + gp2 - 8*yt2)) + (9*g2^4)/(32*yt2) + 
      (3*g2^3*yt2)/(16*(g2 - 2*k)) - (3*g2*k*yt2)/2 + 
      ((-757*g2*gp2)/384 - (43*gp2^2)/768 - (14*g2^3)/(g2 + gp2) + 
        (7*g2^2*(405 + 256*nG))/256)*yt2 + (3*g2^2*yt2^2)/(8*(g2 - 2*k)) - 
      3*k*yt2^2 + ((251*gp2)/96 + gp2^2/(24*g2) - (11*g2^2)/(g2 + gp2) + 
        (g2*(-55 + 64*nG))/32)*yt2^2 + (-11 - (5*gp2)/(12*g2) + 
        (6*g2)/(g2 + gp2))*yt2^3 - (15*yt2^4)/(4*g2) - (9*yt2^5)/g2^2 + 
      g32*(-5*g2^2 + 12*g2*yt2 + 20*yt2^2))
 
coI20WZ = ((71*gp2^3)/128 + (27*gp2^4)/(128*g2) + gp2^5/(128*g2^2) + 
      (11*g2^6)/(2*(g2 + gp2)^3) + (3*g2^2*gp2*(3*g2^2 + 2*g2*gp2 + 3*gp2^2))/
       (128*(g2 + gp2)*(g2 - 2*k)) - 
      (3*gp2*(g2 + gp2)*(3*g2^2 + 4*g2*gp2 + 4*gp2^2))/
       (128*(g2 + gp2 - 2*k)) + (-g2^2/4 + (g2*gp2)/4 + gp2^2/4 + 
        g2^3/(4*(g2 + gp2)))*k + ((5*g2)/4 - (5*gp2)/4 - 
        (5*g2^2)/(4*(g2 + gp2)))*k^2 - (g2*gp2^2*(3097 + 96*nG))/384 + 
      (g2^2*gp2*(3281 + 264*nG))/192 - (g2^3*(2375 + 384*nG))/192 + 
      (3191*g2^4 - 384*g2^4*nG)/(192*(g2 + gp2)) + (-39*g2^5 + 16*g2^5*nG)/
       (4*(g2 + gp2)^2))*phi2
 
coI2hhh = phi2*((-81*g2^3)/64 - (81*g2^2*gp2)/64 - (81*g2*gp2^2)/64 - 
      (27*gp2^3)/64 + (27*g2^4)/(32*(g2 - 2*k)) + (27*(g2 + gp2)^4)/
       (64*(g2 + gp2 - 2*k)) + ((-135*g2^2)/16 - (45*g2*gp2)/8 - 
        (45*gp2^2)/16)*k + ((27*g2)/4 + (9*gp2)/4)*k^2 - 54*k^3 - 
      27*k^2*yt2 + (27*k*yt2^2)/2)
 
coI2htt = phi2*((-9*g2^3)/512 + (21*g2^2*gp2)/512 + (5*g2*gp2^2)/512 - 
      (25*gp2^3)/512 + ((9*g2^2)/64 - (15*g2*gp2)/32 + (25*gp2^2)/64)*k + 
      ((16*g2)/3 - (16*g2^2)/(3*(g2 + gp2)))*k^2 - 72*k^3 + 
      ((3*g2 - 5*gp2)^2*(g2 + gp2)^2)/(512*(g2 + gp2 - 8*yt2)) - 
      ((3*g2 - 5*gp2)^2*(g2 + gp2)*k)/(64*(g2 + gp2 - 8*yt2)) + 
      (72*k^4)/yt2 + ((-261*g2^2)/64 - (69*g2*gp2)/32 - (109*gp2^2)/64)*yt2 + 
      (9*g2^3*yt2)/(16*(g2 - 2*k)) + (9*(g2 + gp2)^3*yt2)/
       (32*(g2 + gp2 - 2*k)) + ((-889*g2)/24 - (113*gp2)/24 + 
        (92*g2^2)/(3*(g2 + gp2)))*k*yt2 - 78*k^2*yt2 + 
      ((157*g2)/4 + (23*gp2)/3 - (28*g2^2)/(g2 + gp2))*yt2^2 - 
      (9*g2^2*yt2^2)/(8*(g2 - 2*k)) - (9*(g2 + gp2)^2*yt2^2)/
       (16*(g2 + gp2 - 2*k)) + (((45*g2^2)/32 + (15*g2*gp2)/16 + 
         (15*gp2^2)/32)*yt2^2)/k + 150*k*yt2^2 - (99*yt2^3)/2 - 
      (9*yt2^4)/(2*k) + g32*(16*k^2 - 108*k*yt2 + 104*yt2^2))
 
coI2hWW = phi2*((11*g2^2*gp2)/16 + (3*g2*gp2^2)/32 - (3*gp2^3)/32 + 
      (41*g2^4)/(4*(g2 + gp2)) + (3*(g2 + gp2)^2*(3*g2^2 + 4*g2*gp2 + 
         4*gp2^2))/(128*(g2 + gp2 - 2*k)) + 
      ((-45*g2^4)/256 - (15*g2^3*gp2)/128 - (15*g2^2*gp2^2)/256)/k + 
      (252 - (4*gp2)/g2 - (32*g2)/(g2 + gp2))*k^3 - (784*k^4)/g2 + 
      (1280*k^5)/g2^2 - (1024*k^6)/g2^3 - (g2^3*(469 + 64*nG))/48 - 
      (g2^2*(106*g2^3 + 238*g2^2*gp2 - 21*g2*gp2^2 - 9*gp2^3 + 16*g2^3*nG + 
         16*g2^2*gp2*nG))/(192*(g2 + gp2)*(g2 - 2*k)) + 
      k^2*((5*gp2)/2 + (196*g2^2)/(3*(g2 + gp2)) - (g2*(403 + 32*nG))/6) + 
      k*((-3*g2*gp2)/2 - (9*gp2^2)/8 - (110*g2^3)/(3*(g2 + gp2)) + 
        (g2^2*(771 + 80*nG))/24) - (3*g2^2*yt2)/8 + 
      (3*g2^3*yt2)/(8*(g2 - 2*k)) + 6*g2*k*yt2 - 18*k^2*yt2 - 
      (3*g2*yt2^2)/2 + (9*g2^2*yt2^2)/(16*k) + 3*k*yt2^2)
 
coI2hZZ = phi2*((3*g2^2*(3*g2^2 + 2*g2*gp2 + 3*gp2^2))/(128*(g2 - 2*k)) + 
      ((-45*g2^4)/512 - (15*g2^3*gp2)/64 - (15*g2^2*gp2^2)/64 - 
        (15*g2*gp2^3)/128 - (15*gp2^4)/512)/k + 97*k^3 - 
      (380*k^4)/(g2 + gp2) + (640*k^5)/(g2 + gp2)^2 - 
      (512*k^6)/(g2 + gp2)^3 - (g2^3*(151 + 256*nG))/384 - 
      (g2^2*gp2*(709 + 256*nG))/384 - (gp2^3*(573 + 1280*nG))/1152 - 
      (g2*gp2^2*(3219 + 1280*nG))/1152 - 
      ((g2 + gp2)*(555*g2^3 - 255*g2^2*gp2 + 21*g2*gp2^2 - 33*gp2^3 + 
         96*g2^3*nG + 96*g2^2*gp2*nG + 160*g2*gp2^2*nG + 160*gp2^3*nG))/
       (2304*(g2 + gp2 - 2*k)) + k*((15*g2*gp2)/4 - (3*g2^3)/(g2 + gp2) + 
        (5*g2^2*(-5 + 4*nG))/12 + (5*gp2^2*(-9 + 40*nG))/72) + 
      k^2*((12*g2^3)/(g2 + gp2)^2 + (g2*(-663 + 320*nG))/72 - 
        (gp2*(291 + 320*nG))/72 - (2*(-21*g2^2 + 32*g2^2*nG))/
         (9*(g2 + gp2))) - ((3*g2 - 5*gp2)^2*(g2 + gp2)^2)/
       (128*(g2 + gp2 - 8*yt2)) + ((3*g2 - 5*gp2)^2*(g2 + gp2)*k)/
       (48*(g2 + gp2 - 8*yt2)) - ((3*g2 - 5*gp2)^2*k^2)/
       (24*(g2 + gp2 - 8*yt2)) + ((3*g2^2)/8 - (g2*gp2)/4 + (17*gp2^2)/24)*
       yt2 + ((g2 + gp2)*(9*g2^2 - 6*g2*gp2 + 17*gp2^2)*yt2)/
       (48*(g2 + gp2 - 2*k)) + ((-23*g2)/6 + (17*gp2)/6 + 
        (16*g2^2)/(3*(g2 + gp2)))*k*yt2 + 
      (-34/3 - (64*g2^2)/(3*(g2 + gp2)^2) + (80*g2)/(3*(g2 + gp2)))*k^2*yt2 + 
      ((-3*g2)/4 - (3*gp2)/4)*yt2^2 + 
      (((9*g2^2)/32 + (9*g2*gp2)/16 + (9*gp2^2)/32)*yt2^2)/k + (3*k*yt2^2)/2)
 
coI2ttZ = phi2*((10*g2^5)/(3*(g2 + gp2)^2) - 
      ((g2 + gp2)^2*(9*g2^2 - 6*g2*gp2 + 17*gp2^2))/(192*(g2 + gp2 - 2*k)) + 
      ((-21*g2^2)/32 + (3*g2*gp2)/16 - (37*gp2^2)/32)*k - 
      (gp2^3*(-157733 + 39520*nG))/27648 + (g2*gp2^2*(-473199 + 99040*nG))/
       82944 - (g2^2*gp2*(-498357 + 173536*nG))/82944 + 
      (g2^3*(-529101 + 174112*nG))/82944 - (13*(-45*g2^4 + 32*g2^4*nG))/
       (162*(g2 + gp2)) + (g32*(3*g2 - 5*gp2)^2*(g2 + gp2))/
       (48*(g2 + gp2 - 8*yt2)) - ((3*g2 - 5*gp2)^2*(g2 + gp2)*k)/
       (96*(g2 + gp2 - 8*yt2)) - ((3*g2 - 5*gp2)^2*(249*g2^3 - 177*g2^2*gp2 - 
         333*g2*gp2^2 - 771*gp2^3 + 96*g2^3*nG + 96*g2^2*gp2*nG + 
         160*g2*gp2^2*nG + 160*gp2^3*nG))/(27648*(g2 + gp2)*
        (g2 + gp2 - 8*yt2)) + ((3*g2^6)/1024 + (g2^5*gp2)/512 + 
        (55*g2^4*gp2^2)/3072 + (7*g2^3*gp2^3)/256 + (53*g2^2*gp2^4)/9216 + 
        (41*g2*gp2^5)/4608 + (107*gp2^6)/9216)/yt2^3 + 
      ((-27*g2^5)/512 - (31*g2^4*gp2)/512 - (39*g2^3*gp2^2)/256 - 
        (407*g2^2*gp2^3)/2304 - (2365*g2*gp2^4)/13824 - (1921*gp2^5)/13824)/
       yt2^2 + ((81*g2^4)/512 + (35*g2^3*gp2)/384 + (697*g2^2*gp2^2)/768 - 
        (55*g2*gp2^3)/1152 + (1433*gp2^4)/4608)/yt2 + 
      ((g2 + gp2)*(9*g2^2 + 66*g2*gp2 - 7*gp2^2)*yt2)/(96*(g2 + gp2 - 2*k)) + 
      (-13*g2 + 7*gp2 + (16*g2^2)/(g2 + gp2))*k*yt2 + 
      ((64*g2^5)/(3*(g2 + gp2)^3) - (gp2^2*(11939 + 3360*nG))/3456 - 
        (7*g2^2*(-22989 + 18784*nG))/10368 + (g2*gp2*(-11583 + 44800*nG))/
         5184 + (32*(-5*g2^3 + 18*g2^3*nG))/(27*(g2 + gp2)) - 
        (80*(33*g2^4 + 8*g2^4*nG))/(81*(g2 + gp2)^2))*yt2 + 
      ((32413*g2)/432 + (5*gp2)/48 - (4096*g2^4)/(27*(g2 + gp2)^3) + 
        (1024*g2^3)/(3*(g2 + gp2)^2) - (2360*g2^2)/(9*(g2 + gp2)))*yt2^2 - 
      6*k*yt2^2 + g32*((5*g2^2)/16 - (41*g2*gp2)/24 + (157*gp2^2)/144 + 
        (-g2^3/4 - (g2^2*gp2)/12 - (11*g2*gp2^2)/36 - (17*gp2^3)/36)/yt2 + 
        (41*g2 + gp2 - (32*g2^2)/(g2 + gp2))*yt2 - 12*yt2^2))
 
coI2WWZ = phi2*((-41*gp2^4)/(128*g2) - (7*gp2^5)/(64*g2^2) - 
      gp2^6/(256*g2^3) - (48*g2^6)/(g2 + gp2)^3 + 
      (g2^2*(3*g2 - gp2)*(33*g2^2 + 22*g2*gp2 + gp2^2))/
       (64*(g2 + gp2)*(g2 - 2*k)) + ((3*g2 - gp2)*(g2 + gp2)*
        (33*g2^2 + 22*g2*gp2 + gp2^2))/(128*(g2 + gp2 - 2*k)) + 
      ((173*g2^2)/16 - (33*g2*gp2)/8 + (9*gp2^2)/16 - gp2^3/(4*g2) - 
        (11*g2^3)/(g2 + gp2))*k + (-18*g2 + 6*gp2 + (24*g2^2)/(g2 + gp2))*
       k^2 - (gp2^3*(-17331 + 640*nG))/4608 - (g2*gp2^2*(83787 + 29312*nG))/
       13824 + (g2^3*(754173 + 37120*nG))/13824 + 
      (g2^2*gp2*(-64305 + 49664*nG))/13824 + (4707*g2^4 + 1012*g2^4*nG)/
       (108*(g2 + gp2)) + (-837*g2^5 + 160*g2^5*nG)/(36*(g2 + gp2)^2) + 
      ((3*g2 - 5*gp2)^2*(3*g2 - gp2)*(33*g2^2 + 22*g2*gp2 + gp2^2))/
       (1536*(g2 + gp2)*(g2 + gp2 - 8*yt2)) + 
      ((5441*g2^2)/576 - (347*g2*gp2)/288 + (7*gp2^2)/192 + 
        (64*g2^5)/(3*(g2 + gp2)^3) - (164*g2^4)/(9*(g2 + gp2)^2) - 
        (257*g2^3)/(12*(g2 + gp2)))*yt2)
 
coZeta2Ah = phi2*(((9*g2^2)/8 - (3*g2*gp2)/8 - (3*g2^4)/(16*(g2 + gp2)^2) - 
        (3*g2^3)/(8*(g2 + gp2)))*k - 6*k^3 - (g2^4*(-3 + 4*nG))/
       (32*(g2 - 2*k)) - (3*g2^3*(-5 + 8*nG))/64 - (g2^2*gp2*(-1 + 8*nG))/
       64 - (gp2^3*(-17 + 40*nG))/192 - (g2*gp2^2*(-11 + 40*nG))/192 - 
      ((g2 + gp2)^2*(-9*g2^2 + 6*g2*gp2 - 17*gp2^2 + 24*g2^2*nG + 
         40*gp2^2*nG))/(384*(g2 + gp2 - 2*k)) + 
      ((g2^3*gp2*(-1 + 4*nG))/64 + (3*g2^4*(-5 + 8*nG))/256 + 
        (g2*gp2^3*(-7 + 20*nG))/192 + (g2^2*gp2^2*(-7 + 32*nG))/384 + 
        (gp2^4*(-17 + 40*nG))/768)/k - 3*k*yt2^2)
 
coZeta2At = phi2*((-23*g2^3*(-325 + 488*nG))/1728 - (gp2^3*(-737 + 1720*nG))/
       576 - (g2*gp2^2*(-737 + 1960*nG))/1728 + (g2^2*gp2*(-1247 + 3304*nG))/
       1728 + (32*(-g2^4 + 2*g2^4*nG))/(27*(g2 + gp2)) - 
      ((3*g2 - 5*gp2)^2*(-9*g2^2 + 6*g2*gp2 - 17*gp2^2 + 24*g2^2*nG + 
         40*gp2^2*nG))/(576*(g2 + gp2 - 8*yt2)) + 
      (g2^2*(g2 + gp2)*(3*g2 + gp2)^2)/(32*(g2 - 2*yt2)^2) + 
      (g2*(g2 + gp2)*(3*g2 + gp2)^2)/(24*(g2 - 2*yt2)) + 
      (3*g2^4*(-3 + 4*nG))/(8*yt2) + ((3*g2^2)/8 + (g2*gp2)/4 + gp2^2/24)*yt2)
 
coZeta2AW = phi2*((g2^4*(-3 + 4*nG))/(16*(g2 - 2*k)) - 
      (gp2^3*(-27 + 88*nG))/96 - (g2^2*gp2*(-121 + 344*nG))/96 - 
      (g2*gp2^2*(-467 + 1384*nG))/288 + (-31*g2^4 + 38*g2^4*nG)/
       (6*(g2 + gp2)) + (g2^3*(1423 - 2216*nG + 384*nG^2))/96 - 
      (g2^2*(g2 + gp2)*(3*g2 + gp2)^2)/(32*(g2 - 2*yt2)^2) - 
      (g2*(g2 + gp2)*(3*g2 + gp2)^2)/(96*(g2 - 2*yt2)) + 
      (-(g2*gp2)/4 - gp2^2/24 - (3*g2^2*(-11 + 16*nG))/8)*yt2)
 
coZeta2AZ = ((11*g2^5 - 16*g2^5*nG)/(4*(g2 + gp2)^2) + 
      ((g2 + gp2)^2*(-9*g2^2 + 6*g2*gp2 - 17*gp2^2 + 24*g2^2*nG + 
         40*gp2^2*nG))/(192*(g2 + gp2 - 2*k)) - 
      (g2*gp2^2*(1475 - 5144*nG + 3200*nG^2))/1728 + 
      (gp2^3*(629 - 2840*nG + 3200*nG^2))/576 - 
      (g2^3*(293 - 3224*nG + 4736*nG^2))/1728 + 
      (g2^2*gp2*(1517 - 6392*nG + 7040*nG^2))/1728 + 
      (91*g2^4 - 256*g2^4*nG + 256*g2^4*nG^2)/(54*(g2 + gp2)))*phi2
 
coAhI20hW = (-3*g2*k)/4 - 6*k^2
 
coAtI20hW = 0
 
coAWI20hW = 0
 
coAZI20hW = 0
 
coAhI20hZ = ((-3*g2)/8 - (3*gp2)/8)*k - 3*k^2
 
coAtI20hZ = 0
 
coAWI20hZ = 0
 
coAZI20hZ = 0
 
coAhI20tW = (15*g2^2)/8 + (3*g2^3)/(8*(g2 - 2*k)) - (3*g2^3)/(16*k) - 
     (21*g2*yt2)/8 - (3*g2^2*yt2)/(8*(g2 - 2*k)) - (3*g2^2*yt2)/(16*k) + 
     6*k*yt2 - (9*yt2^2)/4 - (3*g2*yt2^2)/(4*(g2 - 2*k)) + 
     (3*g2*yt2^2)/(4*k) + (12*k*yt2^2)/g2 + (3*yt2^3)/(4*k)
 
coAtI20tW = (275*g2^2)/128 - (171*g2*gp2)/64 - (155*gp2^2)/384 + 
     (6*g2^3)/(g2 + gp2) + g32*(-38*g2 - (4*g2^2)/yt2 - 52*yt2) - 
     ((3*g2 - 5*gp2)^2*(3*g2 - gp2)*(9*g2 + gp2))/(128*(g2 + gp2)*
       (g2 + gp2 - 8*yt2)) - (27*g2^3)/(8*(g2 - 2*yt2)) + 
     ((139*g2^3)/24 - (9*g2^2*gp2)/8 - (g2*gp2^2)/16 - 
       (8*g2^4)/(3*(g2 + gp2)))/yt2 + ((-539*g2)/48 - (69*gp2)/16 + 
       (20*g2^2)/(3*(g2 + gp2)))*yt2 - (9*yt2^2)/2 + (9*yt2^3)/g2 + 
     (18*yt2^4)/g2^2
 
coAWI20tW = (311*g2^2)/16 + (g2*gp2)/4 - gp2^2/24 - (15*g2^3)/(g2 + gp2) - 
     (3*g2^3)/(4*(g2 - 2*k)) + (27*g2^3)/(8*(g2 - 2*yt2)) - 
     (3*g2^4)/(16*yt2^2) + (15*g2^3)/(8*yt2) + 
     ((-109*g2)/8 + (13*gp2)/6 + gp2^2/(12*g2) - (9*g2^2)/(g2 + gp2))*yt2 + 
     (3*g2^2*yt2)/(4*(g2 - 2*k)) - 6*k*yt2 + 
     (-145/4 - (7*gp2)/(3*g2) + (6*g2)/(g2 + gp2))*yt2^2 + 
     (3*g2*yt2^2)/(2*(g2 - 2*k)) - (12*k*yt2^2)/g2 + (39*yt2^3)/(2*g2)
 
coAZI20tW = (-1529*g2^2)/768 + (425*g2*gp2)/384 + (25*gp2^2)/256 + 
     (29*g2^4)/(3*(g2 + gp2)^2) - (3*g2^3)/(g2 + gp2) + 
     ((3*g2 - 5*gp2)^2*(3*g2 - gp2)*(9*g2 + gp2))/(256*(g2 + gp2)*
       (g2 + gp2 - 8*yt2)) + ((-13*g2^3)/8 + (11*g2^2*gp2)/8 + 
       (2*g2^4)/(g2 + gp2))/yt2 + ((9*g2)/32 + (275*gp2)/96 - 
       (29*g2^3)/(3*(g2 + gp2)^2) - (16*g2^2)/(3*(g2 + gp2)))*yt2 + 
     (53/3 + (3*gp2)/(2*g2) - (58*g2^2)/(3*(g2 + gp2)^2) - 
       (76*g2)/(3*(g2 + gp2)))*yt2^2
 
coAhI20WZ = (-3*g2 - (3*gp2)/4 - (3*g2^3)/(4*(g2 + gp2)^2) - 
      (9*g2^2)/(4*(g2 + gp2)))*k
 
coAtI20WZ = 0
 
coAWI20WZ = 16*g2^2 + (1295*g2*gp2)/32 - (241*gp2^2)/8 + (49*gp2^3)/(16*g2) + 
     (7*gp2^4)/(8*g2^2) + gp2^5/(32*g2^3) - (22*g2^4)/(g2 + gp2)^2 + 
     (6*g2^3)/(g2 + gp2) + (3*g2*(3*g2^2 + 2*g2*gp2 + 3*gp2^2))/
      (32*(g2 - 2*k)) - (3*(g2 + gp2)^2*(3*g2^2 + 4*g2*gp2 + 4*gp2^2))/
      (32*g2*(g2 + gp2 - 2*k)) + (2*gp2 + gp2^2/g2)*k - (5*gp2*k^2)/g2
 
coAZI20WZ = (-1165*g2^2)/16 + (1035*g2*gp2)/32 - (71*gp2^2)/32 - 
     (27*gp2^3)/(32*g2) - gp2^4/(32*g2^2) + (22*g2^5)/(g2 + gp2)^3 - 
     (6*g2^4)/(g2 + gp2)^2 + (909*g2^3)/(16*(g2 + gp2)) - 
     (3*g2^2*(3*g2^2 + 2*g2*gp2 + 3*gp2^2))/(32*(g2 + gp2)*(g2 - 2*k)) + 
     (3*(g2 + gp2)*(3*g2^2 + 4*g2*gp2 + 4*gp2^2))/(32*(g2 + gp2 - 2*k)) + 
     (-g2 - gp2 + g2^2/(g2 + gp2))*k + (5 - (5*g2)/(g2 + gp2))*k^2
 
coAhI2hhh = (-39*k^2)/2
 
coAtI2hhh = 27*k*yt2
 
coAWI2hhh = (27*g2^2)/8 - (27*g2^3)/(8*(g2 - 2*k)) + 30*k^2
 
coAZI2hhh = (27*g2^2)/16 + (27*g2*gp2)/8 + (27*gp2^2)/16 - 
     (27*(g2 + gp2)^3)/(16*(g2 + gp2 - 2*k)) + 15*k^2
 
coAhI2htt = -18*k^2 + 9*k*yt2 + (3*yt2^2)/4 + (3*yt2^3)/k
 
coAtI2htt = (-9*g2^2)/32 + (15*g2*gp2)/16 - (25*gp2^2)/32 + 
     ((37*g2)/12 - (9*gp2)/4 - (16*g2^2)/(3*(g2 + gp2)))*k - 36*k^2 + 
     g32*(16*k - 88*yt2) + ((3*g2 - 5*gp2)^2*(g2 + gp2))/
      (32*(g2 + gp2 - 8*yt2)) - ((3*g2 - 5*gp2)^2*k)/(4*(g2 + gp2 - 8*yt2)) + 
     (72*k^3)/yt2 + ((-41*g2)/3 - (23*gp2)/3 + (32*g2^2)/(3*(g2 + gp2)))*
      yt2 - 90*k*yt2 + 66*yt2^2 - (9*yt2^3)/k
 
coAWI2htt = 9*g2*k - (9*g2*yt2)/2 - (9*g2^2*yt2)/(4*(g2 - 2*k)) + 27*k*yt2 - 
     (45*yt2^2)/2 + (9*g2*yt2^2)/(2*(g2 - 2*k)) + (9*g2*yt2^2)/(4*k)
 
coAZI2htt = (9*g2^2)/64 - (15*g2*gp2)/32 + (25*gp2^2)/64 + 
     ((-37*g2)/8 + (43*gp2)/8 + (8*g2^2)/(g2 + gp2))*k - 
     ((3*g2 - 5*gp2)^2*(g2 + gp2))/(64*(g2 + gp2 - 8*yt2)) + 
     ((3*g2 - 5*gp2)^2*k)/(8*(g2 + gp2 - 8*yt2)) + ((-9*g2)/8 - (9*gp2)/8)*
      yt2 - (9*(g2 + gp2)^2*yt2)/(8*(g2 + gp2 - 2*k)) + 
     (43/3 + (64*g2^2)/(3*(g2 + gp2)^2) - (80*g2)/(3*(g2 + gp2)))*k*yt2 + 
     (-59/6 - (64*g2^2)/(3*(g2 + gp2)^2) + (80*g2)/(3*(g2 + gp2)))*yt2^2 + 
     (9*(g2 + gp2)*yt2^2)/(4*(g2 + gp2 - 2*k)) + 
     (((9*g2)/8 + (9*gp2)/8)*yt2^2)/k
 
coAhI2hWW = (9*g2^2)/16 - (13*g2^3)/(32*(g2 - 2*k)) - (3*g2^3)/(16*k) - 
     (13*g2*k)/4 + 45*k^2 - (128*k^3)/g2 + (128*k^4)/g2^2
 
coAtI2hWW = 3*g2^2 + (3*g2^3)/(4*(g2 - 2*k)) - 6*g2*k - 
     (3*g2^2*yt2)/(4*(g2 - 2*k)) + (9*g2^2*yt2)/(8*k) + (48*k^2*yt2)/g2
 
coAWI2hWW = (45*g2^2)/4 - (3*g2^3)/(g2 + gp2) - 
     (g2^2*(2*g2^2 - 45*g2*gp2 + gp2^2))/(16*(g2 + gp2)*(g2 - 2*k)) - 
     (9*g2^3)/(32*k) + ((-119*g2)/2 - (5*gp2)/2 + (16*g2^2)/(g2 + gp2))*k + 
     (144 - (16*g2)/(g2 + gp2))*k^2 - (496*k^3)/g2 + (1024*k^4)/g2^2 - 
     (1024*k^5)/g2^3
 
coAZI2hWW = (-13*g2^2)/4 + (g2*gp2)/2 + (3*gp2^2)/8 + (6*g2^4)/(g2 + gp2)^2 + 
     (7*g2^3)/(g2 + gp2) - (g2^2*(2*g2 - gp2)*(9*g2 + gp2))/
      (16*(g2 + gp2)*(g2 - 2*k)) - 
     (3*(g2 + gp2)*(3*g2^2 + 4*g2*gp2 + 4*gp2^2))/(32*(g2 + gp2 - 2*k)) + 
     ((-9*g2^3)/64 - (9*g2^2*gp2)/64)/k + 
     (8*g2 + gp2/2 - (16*g2^3)/(g2 + gp2)^2 - (20*g2^2)/(g2 + gp2))*k + 
     (-38 - (4*gp2)/g2 + (32*g2^2)/(g2 + gp2)^2 + (80*g2)/(g2 + gp2))*k^2
 
coAhI2hZZ = (9*g2^2)/32 + (9*g2*gp2)/16 + (9*gp2^2)/32 - 
     (13*(g2 + gp2)^3)/(64*(g2 + gp2 - 2*k)) + 
     ((-3*g2^3)/32 - (9*g2^2*gp2)/32 - (9*g2*gp2^2)/32 - (3*gp2^3)/32)/k + 
     ((-13*g2)/8 - (13*gp2)/8)*k + (45*k^2)/2 - (64*k^3)/(g2 + gp2) + 
     (64*k^4)/(g2 + gp2)^2
 
coAtI2hZZ = (3*g2^2)/8 + (11*g2*gp2)/4 - (7*gp2^2)/24 + 
     ((g2 + gp2)*(9*g2^2 - 6*g2*gp2 + 17*gp2^2))/(24*(g2 + gp2 - 2*k)) + 
     ((-32*g2)/3 + (8*gp2)/3 + (32*g2^2)/(3*(g2 + gp2)))*k + 
     (-50/3 - (128*g2^2)/(3*(g2 + gp2)^2) + (160*g2)/(3*(g2 + gp2)))*k^2 + 
     ((3*g2 - 5*gp2)^2*(g2 + gp2))/(8*(g2 + gp2 - 8*yt2)) - 
     ((3*g2 - 5*gp2)^2*k)/(3*(g2 + gp2 - 8*yt2)) + (2*(3*g2 - 5*gp2)^2*k^2)/
      (3*(g2 + gp2)*(g2 + gp2 - 8*yt2)) + ((-3*g2)/2 - (3*gp2)/2)*yt2 + 
     (((9*g2^2)/16 + (9*g2*gp2)/8 + (9*gp2^2)/16)*yt2)/k + 3*k*yt2
 
coAWI2hZZ = (39*g2^2)/4 + (31*g2*gp2)/4 + (11*gp2^2)/8 - 
     (3*g2*(3*g2^2 + 2*g2*gp2 + 3*gp2^2))/(32*(g2 - 2*k)) - 
     ((g2 + gp2)*(9*g2^2 - 2*g2*gp2 + gp2^2))/(8*(g2 + gp2 - 2*k)) + 
     ((-9*g2^3)/64 - (9*g2^2*gp2)/32 - (9*g2*gp2^2)/64)/k + 
     (-16*g2 - 4*gp2 - (12*g2^2)/(g2 + gp2))*k + 
     (10 + (48*g2^2)/(g2 + gp2)^2 + (16*g2)/(g2 + gp2))*k^2
 
coAZI2hZZ = (3*g2^2)/8 + (3*g2*gp2)/4 + (3*gp2^2)/8 + 
     (23*(g2 + gp2)^3)/(64*(g2 + gp2 - 2*k)) + 
     ((-9*g2^3)/128 - (27*g2^2*gp2)/128 - (27*g2*gp2^2)/128 - (9*gp2^3)/128)/
      k + ((-11*g2)/4 - (11*gp2)/4)*k + 23*k^2 - (236*k^3)/(g2 + gp2) + 
     (512*k^4)/(g2 + gp2)^2 - (512*k^5)/(g2 + gp2)^3
 
coAhI2ttZ = (3*g2^2)/4 - (g2*gp2)/2 + (17*gp2^2)/12 + 
     ((g2 + gp2)*(9*g2^2 - 6*g2*gp2 + 17*gp2^2))/(96*(g2 + gp2 - 2*k)) + 
     ((-3*g2^3)/64 - (g2^2*gp2)/64 - (11*g2*gp2^2)/192 - (17*gp2^3)/192)/k + 
     ((55*g2)/48 - (25*gp2)/48 - (4*g2^2)/(3*(g2 + gp2)))*k + 
     ((3*g2 - 5*gp2)^2*k)/(48*(g2 + gp2 - 8*yt2)) + 
     ((-79*g2)/8 + gp2/8 + (8*g2^2)/(g2 + gp2))*yt2 - 
     ((9*g2^2 + 66*g2*gp2 - 7*gp2^2)*yt2)/(48*(g2 + gp2 - 2*k)) + 
     (((-3*g2^2)/32 + (13*g2*gp2)/16 - (41*gp2^2)/96)*yt2)/k + 
     (-7/6 - (32*g2^2)/(3*(g2 + gp2)^2) + (40*g2)/(3*(g2 + gp2)))*k*yt2 + 
     (((73*g2)/24 - (7*gp2)/24 - (8*g2^2)/(3*(g2 + gp2)))*yt2^2)/k
 
coAtI2ttZ = (881*g2^2)/96 - (3019*g2*gp2)/432 + (6001*gp2^2)/864 + 
     (128*g2^4)/(27*(g2 + gp2)^2) - (272*g2^3)/(27*(g2 + gp2)) + 
     ((23*g2)/3 - (17*gp2)/3 - (32*g2^2)/(3*(g2 + gp2)))*k + 
     g32*((-365*g2)/9 + (35*gp2)/9 + (320*g2^2)/(9*(g2 + gp2)) + 
       (-2*g2^2 + (4*g2*gp2)/3 - (34*gp2^2)/9)/yt2) - 
     (g32*(3*g2 - 5*gp2)^2)/(g2 + gp2 - 8*yt2) + 
     ((3*g2 - 5*gp2)^2*(3*g2^2 - 50*g2*gp2 + 11*gp2^2))/
      (96*(g2 + gp2)*(g2 + gp2 - 8*yt2)) + 
     ((3*g2^5)/128 - (g2^4*gp2)/128 + (29*g2^3*gp2^2)/192 + 
       (13*g2^2*gp2^3)/192 - (25*g2*gp2^4)/1152 + (107*gp2^5)/1152)/yt2^3 + 
     ((-21*g2^4)/64 - (3*g2^3*gp2)/16 - (41*g2^2*gp2^2)/96 - 
       (103*g2*gp2^3)/144 - (1279*gp2^4)/1728)/yt2^2 + 
     ((-8597*g2^3)/1728 + (8993*g2^2*gp2)/1728 - (1919*g2*gp2^2)/1728 - 
       (2101*gp2^3)/1728 + (128*g2^4)/(27*(g2 + gp2)))/yt2 + 
     ((-73*g2)/3 + (7*gp2)/3 + (64*g2^2)/(3*(g2 + gp2)))*yt2 + 12*k*yt2
 
coAWI2ttZ = (1363*g2^2)/1152 + (2191*g2*gp2)/576 + (195*gp2^2)/128 + 
     (40*g2^4)/(3*(g2 + gp2)^2) - (122*g2^3)/(9*(g2 + gp2)) - 
     ((3*g2 - 5*gp2)^2*(9*g2^2 - 38*g2*gp2 + gp2^2))/
      (384*(g2 + gp2)*(g2 + gp2 - 8*yt2)) + 
     ((3*g2^3)/8 - (g2^2*gp2)/4 + (11*g2*gp2^2)/8)/yt2 + 
     ((-2687*g2)/144 + (9*gp2)/16 + (256*g2^4)/(3*(g2 + gp2)^3) - 
       (992*g2^3)/(9*(g2 + gp2)^2) + (316*g2^2)/(9*(g2 + gp2)))*yt2
 
coAZI2ttZ = (485*g2^2)/72 - (499*g2*gp2)/108 + (91*gp2^2)/216 + 
     (128*g2^4)/(27*(g2 + gp2)^2) - (320*g2^3)/(27*(g2 + gp2)) - 
     ((g2 + gp2)*(9*g2^2 - 6*g2*gp2 + 17*gp2^2))/(48*(g2 + gp2 - 2*k)) + 
     ((-55*g2)/48 + (25*gp2)/48 + (4*g2^2)/(3*(g2 + gp2)))*k - 
     ((3*g2 - 5*gp2)^2*(3*g2^2 - 42*g2*gp2 + 19*gp2^2))/
      (288*(g2 + gp2)*(g2 + gp2 - 8*yt2)) - ((3*g2 - 5*gp2)^2*k)/
      (48*(g2 + gp2 - 8*yt2)) + ((-3*g2^4)/64 + (g2^3*gp2)/16 - 
       (35*g2^2*gp2^2)/96 + (11*g2*gp2^3)/48 - (107*gp2^4)/576)/yt2^2 + 
     ((-457*g2^3)/864 + (781*g2^2*gp2)/864 - (43*g2*gp2^2)/864 + 
       (1279*gp2^3)/864 + (32*g2^4)/(27*(g2 + gp2)))/yt2 + 
     ((-173*g2)/24 - (437*gp2)/216 + (512*g2^4)/(27*(g2 + gp2)^3) - 
       (1280*g2^3)/(27*(g2 + gp2)^2) + (304*g2^2)/(9*(g2 + gp2)))*yt2 + 
     ((9*g2^2 + 66*g2*gp2 - 7*gp2^2)*yt2)/(24*(g2 + gp2 - 2*k)) + 
     (43/6 + (32*g2^2)/(3*(g2 + gp2)^2) - (40*g2)/(3*(g2 + gp2)))*k*yt2
 
coAhI2WWZ = (-131*g2^2)/32 + (25*g2*gp2)/16 + gp2^2/32 - 
     (7*g2^3)/(2*(g2 + gp2)) - (g2*(3*g2 - gp2)*(33*g2^2 + 22*g2*gp2 + 
        gp2^2))/(32*(g2 + gp2)*(g2 - 2*k)) - 
     ((3*g2 - gp2)*(33*g2^2 + 22*g2*gp2 + gp2^2))/(64*(g2 + gp2 - 2*k)) + 
     ((201*g2^3)/128 - (3*g2^2*gp2)/128 - (21*g2*gp2^2)/128 - gp2^3/128 + 
       (3*g2^4)/(4*(g2 + gp2)))/k + ((25*g2)/2 - (13*gp2)/2 - gp2^2/(2*g2) + 
       (6*g2^3)/(g2 + gp2)^2 + (4*g2^2)/(g2 + gp2))*k
 
coAtI2WWZ = (-67*g2^2)/288 + (625*g2*gp2)/144 + (43*gp2^2)/96 + 
     (128*g2^5)/(3*(g2 + gp2)^3) - (328*g2^4)/(9*(g2 + gp2)^2) - 
     (365*g2^3)/(6*(g2 + gp2)) - ((3*g2 - 5*gp2)^2*(3*g2 - gp2)*
       (33*g2^2 + 22*g2*gp2 + gp2^2))/(96*(g2 + gp2)^2*(g2 + gp2 - 8*yt2)) + 
     ((-39*g2)/2 + (45*gp2)/4 + (3*gp2^2)/(4*g2) - (3*g2^2)/(g2 + gp2))*yt2
 
coAWI2WWZ = (-277*g2^2)/4 - (193*g2*gp2)/16 + (2551*gp2^2)/96 - 
     (109*gp2^3)/(32*g2) - (29*gp2^4)/(32*g2^2) - gp2^5/(32*g2^3) + 
     (21*g2^4)/(g2 + gp2)^2 - (125*g2^3)/(g2 + gp2) + 
     (g2*(3*g2 - gp2)*(33*g2^2 + 22*g2*gp2 + gp2^2))/
      (16*(g2 + gp2)*(g2 - 2*k)) + (-21*g2 + (19*gp2)/2 - (3*gp2^2)/(2*g2) + 
       (14*g2^2)/(g2 + gp2))*k + (16 - (32*g2)/(g2 + gp2))*k^2
 
coAZI2WWZ = (395*g2^2)/8 - (465*g2*gp2)/16 + (81*gp2^2)/32 + 
     (7*gp2^3)/(8*g2) + gp2^4/(32*g2^2) - (24*g2^5)/(g2 + gp2)^3 - 
     (56*g2^4)/(g2 + gp2)^2 - (56*g2^3)/(g2 + gp2) + 
     ((3*g2 - gp2)*(33*g2^2 + 22*g2*gp2 + gp2^2))/(32*(g2 + gp2 - 2*k)) + 
     ((9*g2)/2 + gp2 - (6*g2^3)/(g2 + gp2)^2 - (2*g2^2)/(g2 + gp2))*k - 8*k^2
 
coAhAhAh = (-27*k)/(2*phi2)
 
coAhAhAt = (-9*k + (63*yt2)/4 + (93*yt2^2)/(16*k))/phi2
 
coAhAtAt = ((-323*g2)/36 - (187*gp2)/36 + (56*g2^2)/(9*(g2 + gp2)) + 
      (-29/3 + (64*g2^2)/(3*(g2 + gp2)^2) - (80*g2)/(3*(g2 + gp2)))*k - 
      ((3*g2 - 5*gp2)^2*k)/(3*(g2 + gp2)*(g2 + gp2 - 8*yt2)) + (72*k^2)/yt2 - 
      (165*yt2)/2 + (((-19*g2)/3 - (17*gp2)/3 + (10*g2^2)/(3*(g2 + gp2)))*
        yt2)/k + (765*yt2^2)/(16*k) + g32*(-48 - (42*yt2)/k))/phi2
 
coAtAtAt = ((1207*g2)/162 - (77*gp2)/18 - (8192*g2^4)/(81*(g2 + gp2)^3) + 
      (2048*g2^3)/(9*(g2 + gp2)^2) - (3736*g2^2)/(27*(g2 + gp2)) + 12*k + 
      g32*(-88 + (4*g2^2 - (8*g2*gp2)/9 + (68*gp2^2)/27)/yt2^2 + 
        ((-6164*g2)/27 + (668*gp2)/27 + (6272*g2^2)/(27*(g2 + gp2)))/yt2 + 
        (64*k)/(3*yt2)) + (16*g32*(3*g2 - 5*gp2)^2)/
       ((g2 + gp2)*(g2 + gp2 - 8*yt2)) + 
      ((3*g2 - 5*gp2)^2*(-45*g2^2 + 462*g2*gp2 - 133*gp2^2 + 48*g2^2*nG + 
         80*gp2^2*nG))/(54*(g2 + gp2)^2*(g2 + gp2 - 8*yt2)) + 
      ((-3*g2^4)/32 + (g2^3*gp2)/8 - (35*g2^2*gp2^2)/48 + (11*g2*gp2^3)/24 - 
        (107*gp2^4)/288)/yt2^3 + ((8831*g2^3)/1296 - (7211*g2^2*gp2)/1296 + 
        (5261*g2*gp2^2)/1296 + (637*gp2^3)/432 - (476*g2^4)/(81*(g2 + gp2)))/
       yt2^2 + (((64*g2)/9 - (64*g2^2)/(9*(g2 + gp2)))*k)/yt2 - 
      (36*k^2)/yt2 + (16*g32^2*(-81 + 4*nG))/(3*yt2) + 
      ((17*gp2^2*(-77 + 160*nG))/432 - (25*g2*gp2*(-1005 + 256*nG))/648 + 
        (g2^2*(-174927 + 43552*nG))/1296 - (4*(-1645*g2^3 + 384*g2^3*nG))/
         (27*(g2 + gp2)) + (64*(-135*g2^4 + 32*g2^4*nG))/(81*(g2 + gp2)^2))/
       yt2 + 63*yt2 - (18*yt2^2)/k + (12*yt2^3)/g2^2)/phi2
 
coAhAhAW = ((9*g2)/8 - (5*g2^2)/(g2 - 2*k) - (17*g2^2)/(32*k) + (47*k)/2 - 
      (40*k^2)/g2 + (64*k^3)/g2^2)/phi2
 
coAhAtAW = ((11*g2)/2 + (3*g2^2)/(g2 - 2*k) + (21*yt2)/2 - 
      (3*g2*yt2)/(g2 - 2*k) + (24*k*yt2)/g2)/phi2
 
coAtAtAW = ((-1067*g2)/72 - (79*gp2)/8 + (512*g2^4)/(3*(g2 + gp2)^3) - 
      (1984*g2^3)/(9*(g2 + gp2)^2) + (632*g2^2)/(9*(g2 + gp2)) - 
      (9*g2^2)/(2*(g2 - 2*k)) + 12*k + g32*(-120 - (32*g2)/yt2) + 
      ((3*g2 - 5*gp2)^2*(9*g2^2 - 38*g2*gp2 + gp2^2))/
       (24*(g2 + gp2)^2*(g2 + gp2 - 8*yt2)) - (27*g2^2)/(2*(g2 - 2*yt2)) + 
      ((121*g2*gp2)/36 + (3*gp2^2)/8 + (64*g2^4)/(3*(g2 + gp2)^2) - 
        (200*g2^3)/(9*(g2 + gp2)) - (g2^2*(-2035 + 864*nG))/72)/yt2 - 
      27*yt2 + (9*g2*yt2)/(g2 - 2*k) + (9*g2*yt2)/(2*k) + (18*yt2^2)/g2 + 
      (36*yt2^3)/g2^2)/phi2
 
coAhAWAW = ((-4*gp2)/3 + (38*g2^2)/(3*(g2 + gp2)) + 
      (127/2 - (2*gp2)/g2 - (51*g2^2)/(2*(g2 + gp2)^2) - (19*g2)/(g2 + gp2))*
       k - (352*k^2)/g2 + (832*k^3)/g2^2 - (1024*k^4)/g2^3 - 
      (g2*(83 + 6*nG))/3 - (g2*(6*g2^2 - 41*g2*gp2 + gp2^2 + 4*g2^2*nG + 
         4*g2*gp2*nG))/(4*(g2 + gp2)*(g2 - 2*k)) + 
      (-(g2*gp2)/4 - (5*g2^3)/(g2 + gp2) + (g2^2*(159 + 16*nG))/32)/k)/phi2
 
coAtAWAW = ((10*gp2)/3 + gp2^2/(6*g2) + (512*g2^4)/(3*(g2 + gp2)^3) - 
      (1504*g2^3)/(9*(g2 + gp2)^2) - (2038*g2^2)/(9*(g2 + gp2)) - 
      (15*g2^2)/(2*(g2 - 2*k)) + 12*k - (g2*(-6287 + 864*nG))/36 + 
      (27*g2^2)/(2*(g2 - 2*yt2)) - (3*g2^3)/(4*yt2^2) + 
      ((283*g2*gp2)/36 + (5*gp2^2)/8 + (16*g2^4)/(3*(g2 + gp2)^2) + 
        (136*g2^3)/(9*(g2 + gp2)) + (g2^2*(-1157 + 864*nG))/72)/yt2 + 
      (-133/2 - (14*gp2)/(3*g2) - (12*g2)/(g2 + gp2))*yt2 + 
      (12*g2*yt2)/(g2 - 2*k) + (9*g2*yt2)/(2*k) - (24*k*yt2)/g2 + 
      (39*yt2^2)/g2)/phi2
 
coAWAWAW = ((15*gp2^3)/(4*g2^2) + gp2^4/(8*g2^3) - (128*g2^4)/(g2 + gp2)^3 - 
      (9*g2^2)/(8*k) + (-118/3 + (6*gp2)/g2 + (40*g2)/(3*(g2 + gp2)))*k + 
      (488/(3*g2) - 128/(3*(g2 + gp2)))*k^2 - (384*k^3)/g2^2 + 
      (512*k^4)/g2^3 + (gp2^2*(1177 + 144*nG))/(72*g2) + 
      (gp2*(-4135 + 872*nG))/54 + (2*(-6493*g2^2 + 1388*g2^2*nG))/
       (27*(g2 + gp2)) - (4*(-187*g2^3 + 32*g2^3*nG))/(9*(g2 + gp2)^2) + 
      (g2*(-4*g2^2 - 51*g2*gp2 + gp2^2 + 8*g2^2*nG + 8*g2*gp2*nG))/
       (4*(g2 + gp2)*(g2 - 2*k)) + (g2*(23825 - 12664*nG + 1152*nG^2))/108 - 
      g2^3/(4*yt2^2) + (3*g2^2)/yt2 + (-5/3 - gp2/(3*g2) + 
        (8*g2)/(3*(g2 + gp2)))*yt2 + (-16/(3*g2) + 16/(3*(g2 + gp2)))*yt2^2)/
     phi2
 
coAhAhAZ = ((9*g2)/16 + (9*gp2)/16 - (5*(g2 + gp2)^2)/(2*(g2 + gp2 - 2*k)) + 
      ((-17*g2^2)/64 - (17*g2*gp2)/32 - (17*gp2^2)/64)/k + (47*k)/4 - 
      (20*k^2)/(g2 + gp2) + (32*k^3)/(g2 + gp2)^2)/phi2
 
coAhAtAZ = ((-253*g2)/36 + (187*gp2)/36 + (88*g2^2)/(9*(g2 + gp2)) + 
      (9*g2^2 - 6*g2*gp2 + 17*gp2^2)/(6*(g2 + gp2 - 2*k)) + 
      (-25/3 - (64*g2^2)/(3*(g2 + gp2)^2) + (80*g2)/(3*(g2 + gp2)))*k + 
      ((3*g2 - 5*gp2)^2*k)/(3*(g2 + gp2)*(g2 + gp2 - 8*yt2)) + (9*yt2)/2)/phi2
 
coAtAtAZ = ((-1271*g2)/36 + (2699*gp2)/108 + (2816*g2^4)/(27*(g2 + gp2)^3) - 
      (5312*g2^3)/(27*(g2 + gp2)^2) + (152*g2^2)/(g2 + gp2) - 
      (9*(g2 + gp2)^2)/(4*(g2 + gp2 - 2*k)) + 
      (-107/3 - (320*g2^2)/(3*(g2 + gp2)^2) + (400*g2)/(3*(g2 + gp2)))*k - 
      (16*g32*(3*g2 - 5*gp2)^2)/((g2 + gp2)*(g2 + gp2 - 8*yt2)) + 
      (2*(3*g2 - 5*gp2)^2*(3*g2^2 - 48*g2*gp2 + 13*gp2^2))/
       (9*(g2 + gp2)^2*(g2 + gp2 - 8*yt2)) + ((3*g2 - 5*gp2)^2*k)/
       (3*(g2 + gp2)*(g2 + gp2 - 8*yt2)) + ((3*g2^4)/32 - (g2^3*gp2)/8 + 
        (35*g2^2*gp2^2)/48 - (11*g2*gp2^3)/24 + (107*gp2^4)/288)/yt2^3 + 
      ((-5363*g2^3)/432 + (4607*g2^2*gp2)/432 - (2825*g2*gp2^2)/432 + 
        (5*gp2^3)/432 + (320*g2^4)/(27*(g2 + gp2)))/yt2^2 + 
      ((35993*g2^2)/432 - (3047*g2*gp2)/216 - (3341*gp2^2)/144 + 
        (1984*g2^4)/(27*(g2 + gp2)^2) - (1504*g2^3)/(9*(g2 + gp2)))/yt2 + 
      (67/12 + (16384*g2^4)/(27*(g2 + gp2)^4) - (4096*g2^3)/
         (3*(g2 + gp2)^3) + (9584*g2^2)/(9*(g2 + gp2)^2) - 
        (8848*g2)/(27*(g2 + gp2)))*yt2 + (9*(g2 + gp2)*yt2)/
       (2*(g2 + gp2 - 2*k)) + (((9*g2)/4 + (9*gp2)/4)*yt2)/k + 
      g32*(-136/3 - (256*g2^2)/(3*(g2 + gp2)^2) + (320*g2)/(3*(g2 + gp2)) + 
        ((184*g2)/3 - (136*gp2)/3 - (256*g2^2)/(3*(g2 + gp2)))/yt2 + 
        (48*yt2)/(g2 + gp2)))/phi2
 
coAhAWAZ = ((-10*g2)/3 - (2*gp2)/3 + (10*g2^2)/(3*(g2 + gp2)) - 
      (g2*(2*g2 - gp2)*(9*g2 + gp2))/(4*(g2 + gp2)*(g2 - 2*k)) - 
      (9*g2^2 - 2*g2*gp2 + gp2^2)/(2*(g2 + gp2 - 2*k)) + 
      (-21 - (2*gp2)/g2 + (21*g2^2)/(g2 + gp2)^2 - (18*g2)/(g2 + gp2))*k)/phi2
 
coAtAWAZ = ((19*g2)/72 + (229*gp2)/24 + (512*g2^4)/(3*(g2 + gp2)^3) - 
      (1984*g2^3)/(9*(g2 + gp2)^2) + (44*g2^2)/(9*(g2 + gp2)) - 
      ((3*g2 - 5*gp2)^2*(9*g2^2 - 38*g2*gp2 + gp2^2))/
       (24*(g2 + gp2)^2*(g2 + gp2 - 8*yt2)) + (g2*(3*g2 + gp2)^2)/
       (2*(g2 + gp2)*(g2 - 2*yt2)) + ((-13*g2^2)/2 + (11*g2*gp2)/2 + 
        (8*g2^3)/(g2 + gp2))/yt2 + (93/2 + (3*gp2)/g2 + (12*g2)/(g2 + gp2))*
       yt2)/phi2
 
coAWAWAZ = ((-89*gp2^2)/(4*g2) - (4*gp2^3)/g2^2 - gp2^4/(8*g2^3) + 
      (384*g2^5)/(g2 + gp2)^4 - (64*g2^4)/(g2 + gp2)^3 + 
      (g2*(2*g2 - gp2)*(9*g2 + gp2))/(4*(g2 + gp2)*(g2 - 2*k)) - 
      (3*(g2 + gp2)*(3*g2^2 + 4*g2*gp2 + 4*gp2^2))/(8*g2*(g2 + gp2 - 2*k)) + 
      ((-9*g2^2)/16 - (9*g2*gp2)/16)/k + 
      (42 - (10*gp2)/g2 + (152*g2^2)/(g2 + gp2)^2 - (112*g2)/(g2 + gp2))*k + 
      (-20/g2 - (256*g2)/(g2 + gp2)^2 + 256/(g2 + gp2))*k^2 - 
      (gp2*(-785 + 32*nG))/12 + (g2*(3973 + 112*nG))/24 + 
      (2*(-809*g2^2 + 8*g2^2*nG))/(3*(g2 + gp2)) - 
      (2*(641*g2^3 + 48*g2^3*nG))/(3*(g2 + gp2)^2))/phi2
 
coAhAZAZ = ((5/2 + (9*g2^2)/(2*(g2 + gp2)^2) - (3*g2)/(g2 + gp2))*k - 
      (164*k^2)/(g2 + gp2) + (416*k^3)/(g2 + gp2)^2 - 
      (512*k^4)/(g2 + gp2)^3 + (g2*(-101 + 40*nG))/24 - 
      (gp2*(61 + 40*nG))/24 - (4*(-g2^2 + 2*g2^2*nG))/(3*(g2 + gp2)) - 
      (-9*g2^2 - 12*g2*gp2 - 11*gp2^2 + 6*g2^2*nG + 10*gp2^2*nG)/
       (12*(g2 + gp2 - 2*k)) + ((67*g2*gp2)/32 + (g2^2*(59 + 16*nG))/64 + 
        (gp2^2*(161 + 80*nG))/192)/k)/phi2
 
coAtAZAZ = (-(45*g2^2 + 42*g2*gp2 + 61*gp2^2)/(12*(g2 + gp2 - 2*k)) + 
      (79/3 + (64*g2^2)/(3*(g2 + gp2)^2) - (80*g2)/(3*(g2 + gp2)))*k + 
      (5*g2*(-1295 + 1672*nG))/216 - (gp2*(-1661 + 5160*nG))/216 + 
      (771*g2^2 - 344*g2^2*nG)/(9*(g2 + gp2)) - (4*(535*g2^3 + 192*g2^3*nG))/
       (27*(g2 + gp2)^2) + (256*(3*g2^4 + 2*g2^4*nG))/(27*(g2 + gp2)^3) - 
      ((3*g2 - 5*gp2)^2*k)/(3*(g2 + gp2)*(g2 + gp2 - 8*yt2)) - 
      ((3*g2 - 5*gp2)^2*(3*g2^2 - 162*g2*gp2 + 59*gp2^2 + 24*g2^2*nG + 
         40*gp2^2*nG))/(72*(g2 + gp2)^2*(g2 + gp2 - 8*yt2)) + 
      (g2^2*(3*g2 + gp2)^2)/(4*(g2 + gp2)*(g2 - 2*yt2)^2) + 
      (g2*(3*g2 + gp2)^2)/(3*(g2 + gp2)*(g2 - 2*yt2)) + 
      ((-3*g2^4)/32 + (g2^3*gp2)/8 - (35*g2^2*gp2^2)/48 + (11*g2*gp2^3)/24 - 
        (107*gp2^4)/288)/yt2^3 + ((-457*g2^3)/432 + (781*g2^2*gp2)/432 - 
        (43*g2*gp2^2)/432 + (1279*gp2^3)/432 + (64*g2^4)/(27*(g2 + gp2)))/
       yt2^2 + ((-4285*g2^2)/144 + (1913*g2*gp2)/216 - (1367*gp2^2)/432 - 
        (512*g2^4)/(27*(g2 + gp2)^2) + (1280*g2^3)/(27*(g2 + gp2)))/yt2 + 
      (-26/3 + (4*g2^2)/(3*(g2 + gp2)^2) + (4*g2)/(3*(g2 + gp2)))*yt2 + 
      (9*(g2 + gp2)*yt2)/(2*(g2 + gp2 - 2*k)) + (((9*g2)/4 + (9*gp2)/4)*yt2)/
       k)/phi2
 
coAWAZAZ = ((15*gp2^2)/(4*g2) + gp2^3/(8*g2^2) - 
      (3*g2*(3*g2^2 + 2*g2*gp2 + 3*gp2^2))/(8*(g2 + gp2)*(g2 - 2*k)) + 
      (9*g2^2 - 2*g2*gp2 + gp2^2)/(2*(g2 + gp2 - 2*k)) + 
      ((-9*g2^2)/16 - (9*g2*gp2)/16)/k + (2 - (24*g2^2)/(g2 + gp2)^2 - 
        (4*g2)/(g2 + gp2))*k - (20*k^2)/(g2 + gp2) - 
      (17*g2*(149 + 56*nG))/36 - (gp2*(-465 + 176*nG))/24 + 
      (-223*g2^2 + 992*g2^2*nG)/(36*(g2 + gp2)) - (16*(139*g2^3 + g2^3*nG))/
       (9*(g2 + gp2)^2) - (8*(-g2^4 + 8*g2^4*nG))/(3*(g2 + gp2)^3) - 
      (g2^2*(3*g2 + gp2)^2)/(4*(g2 + gp2)*(g2 - 2*yt2)^2) - 
      (g2*(3*g2 + gp2)^2)/(12*(g2 + gp2)*(g2 - 2*yt2)) + 
      (-1/3 - (4*g2^2)/(3*(g2 + gp2)^2) - (4*g2)/(3*(g2 + gp2)))*yt2)/phi2
 
coAZAZAZ = (((-9*g2^2)/32 - (9*g2*gp2)/16 - (9*gp2^2)/32)/k + 
      (70*k^2)/(g2 + gp2) - (192*k^3)/(g2 + gp2)^2 + (256*k^4)/(g2 + gp2)^3 + 
      (-87*g2^2 - 126*g2*gp2 - 103*gp2^2 + 48*g2^2*nG + 80*gp2^2*nG)/
       (48*(g2 + gp2 - 2*k)) - (7*g2*(647 - 3272*nG + 3200*nG^2))/648 + 
      (gp2*(1109 - 3080*nG + 3200*nG^2))/216 + 
      (8*(55*g2^2 - 223*g2^2*nG + 220*g2^2*nG^2))/(27*(g2 + gp2)) - 
      (4*(43*g2^3 - 226*g2^3*nG + 256*g2^3*nG^2))/(27*(g2 + gp2)^2) + 
      (16*(25*g2^4 - 73*g2^4*nG + 64*g2^4*nG^2))/(81*(g2 + gp2)^3))/phi2
 
coAhAh = (-27*g2^2)/32 - (9*g2*gp2)/16 - (9*gp2^2)/32 - 
     (7*g2^3)/(16*(g2 - 2*k)) - (7*(g2 + gp2)^3)/(32*(g2 + gp2 - 2*k)) + 
     ((-51*g2^3)/256 - (51*g2^2*gp2)/256 - (51*g2*gp2^2)/256 - 
       (17*gp2^3)/256)/k + ((91*g2)/16 + (91*gp2)/48)*k - (39*k^2)/2 + 
     (112/g2 + 56/(g2 + gp2))*k^3 + (-128/g2^2 - 64/(g2 + gp2)^2)*k^4 - 
     9*k*yt2 + (33*yt2^2)/16 + (93*yt2^3)/(32*k)
 
coAhAt = (-3*g2^2)/16 + (g2*gp2)/24 - (17*gp2^2)/144 - 
     (3*g2^3)/(4*(g2 - 2*k)) - ((g2 + gp2)*(9*g2^2 - 6*g2*gp2 + 17*gp2^2))/
      (24*(g2 + gp2 - 2*k)) + ((-205*g2)/72 + (211*gp2)/72 + 
       (56*g2^2)/(9*(g2 + gp2)))*k - 36*k^2 - ((3*g2 - 5*gp2)^2*k)/
      (24*(g2 + gp2 - 8*yt2)) + ((449*g2)/36 + (233*gp2)/72 - 
       (56*g2^2)/(9*(g2 + gp2)))*yt2 + (3*g2^2*yt2)/(4*(g2 - 2*k)) + 
     (((-9*g2^2)/8 - (3*g2*gp2)/4 - (3*gp2^2)/8)*yt2)/k + 
     (-178/3 - (64*g2^2)/(3*(g2 + gp2)^2) + (80*g2)/(3*(g2 + gp2)))*k*yt2 + 
     (441*yt2^2)/8 + (((19*g2)/3 + (17*gp2)/3 - (10*g2^2)/(3*(g2 + gp2)))*
       yt2^2)/k - (765*yt2^3)/(16*k) + g32*(20*yt2 + (42*yt2^2)/k)
 
coAtAt = (128*g2^5)/(3*(g2 + gp2)^3) - (9*g2^3)/(8*(g2 - 2*k)) - 
     (9*(g2 + gp2)^3)/(16*(g2 + gp2 - 2*k)) + 
     ((-205*g2)/9 + (88*gp2)/9 + (304*g2^2)/(9*(g2 + gp2)))*k + 36*k^2 - 
     (2816*g2^4*nG)/(81*(g2 + gp2)^2) - (4*g32^2*(-321 + 28*nG))/3 - 
     (gp2^2*(19097 + 1280*nG))/1728 - (37*g2^2*(-8925 + 4672*nG))/5184 + 
     (g2*gp2*(3687 + 6400*nG))/2592 + (16*(-209*g2^3 + 120*g2^3*nG))/
      (27*(g2 + gp2)) + (5*g32*(3*g2 - 5*gp2)^2)/(3*(g2 + gp2 - 8*yt2)) + 
     ((3*g2 - 5*gp2)^2*k)/(6*(g2 + gp2 - 8*yt2)) + 
     ((3*g2 - 5*gp2)^2*(141*g2^3 + 1515*g2^2*gp2 + 1071*g2*gp2^2 - 
        1167*gp2^3 + 96*g2^3*nG + 96*g2^2*gp2*nG + 160*g2*gp2^2*nG + 
        160*gp2^3*nG))/(1728*(g2 + gp2)^2*(g2 + gp2 - 8*yt2)) + 
     (27*g2^3)/(8*(g2 - 2*yt2)) + ((-3*g2^5)/64 + (g2^4*gp2)/64 - 
       (29*g2^3*gp2^2)/96 - (13*g2^2*gp2^3)/96 + (25*g2*gp2^4)/576 - 
       (107*gp2^5)/576)/yt2^3 + ((45*g2^4)/64 + (5*g2^3*gp2)/16 + 
       (39*g2^2*gp2^2)/32 + (173*g2*gp2^3)/144 + (2879*gp2^4)/1728)/yt2^2 + 
     ((1847*g2^3)/216 - (6497*g2^2*gp2)/864 + (227*g2*gp2^2)/216 - 
       (137*gp2^3)/96 + (16*g2^5)/(3*(g2 + gp2)^2) - 
       (358*g2^4)/(27*(g2 + gp2)))/yt2 - (72*k^3)/yt2 + 
     (9*g2^2*yt2)/(4*(g2 - 2*k)) + (9*(g2 + gp2)^2*yt2)/
      (8*(g2 + gp2 - 2*k)) + (((45*g2^2)/16 + (15*g2*gp2)/8 + (15*gp2^2)/16)*
       yt2)/k + 78*k*yt2 + ((469*gp2)/48 - (4096*g2^4)/(27*(g2 + gp2)^3) + 
       (1024*g2^3)/(3*(g2 + gp2)^2) - (2840*g2^2)/(9*(g2 + gp2)) + 
       (g2*(57505 + 864*nG))/432)*yt2 - (477*yt2^2)/8 - (18*yt2^3)/g2 + 
     (9*yt2^3)/k - (18*yt2^4)/g2^2 + g32*((2092*g2)/9 - (280*gp2)/9 - 
       (1408*g2^2)/(9*(g2 + gp2)) - 80*k + (-10*g2^2 + (4*g2*gp2)/3 - 
         (34*gp2^2)/9)/yt2 + 182*yt2)
 
coAhAW = (-109*g2*gp2)/48 - (109*gp2^2)/96 - (19*g2^3)/(3*(g2 + gp2)) + 
     ((g2 + gp2)*(9*g2^2 - 2*g2*gp2 + gp2^2))/(8*(g2 + gp2 - 2*k)) + 72*k^2 - 
     (288*k^3)/g2 + (256*k^4)/g2^2 + (g2^2*(59 + 80*nG))/96 + 
     (g2*(326*g2^3 + 53*g2^2*gp2 + 24*g2*gp2^2 + 9*gp2^3 + 8*g2^3*nG + 
        8*g2^2*gp2*nG))/(48*(g2 + gp2)*(g2 - 2*k)) + 
     k*((8*gp2)/3 + (51*g2^3)/(4*(g2 + gp2)^2) + g2^2/(g2 + gp2) - 
       (g2*(-5 + 8*nG))/3) + ((5*g2^2*gp2)/16 + (3*g2*gp2^2)/32 + 
       (5*g2^4)/(2*(g2 + gp2)) - (g2^3*(141 + 16*nG))/64)/k + (g2*yt2)/8 + 
     (3*g2^2*yt2)/(2*(g2 - 2*k)) - 12*k*yt2 + (39*yt2^2)/8
 
coAtAW = (-4255*g2*gp2)/288 - (83*gp2^2)/64 - (256*g2^5)/(3*(g2 + gp2)^3) - 
     (64*g2^4)/(9*(g2 + gp2)^2) + (701*g2^3)/(3*(g2 + gp2)) + 
     (3*g2^3)/(4*(g2 - 2*k)) - 10*g2*k + (g2^2*(-91163 + 9216*nG))/576 + 
     ((3*g2 - 5*gp2)^2*(9*g2^2 - 38*g2*gp2 + gp2^2))/
      (192*(g2 + gp2)*(g2 + gp2 - 8*yt2)) + (3*g2^4)/(8*yt2^2) + 
     ((-283*g2^2*gp2)/72 - (5*g2*gp2^2)/16 - (8*g2^5)/(3*(g2 + gp2)^2) - 
       (68*g2^4)/(9*(g2 + gp2)) - (g2^3*(-1265 + 864*nG))/144)/yt2 + 
     (3*g2^2*yt2)/(2*(g2 - 2*k)) - (9*g2^2*yt2)/(4*k) - 24*k*yt2 + 
     ((25*gp2)/4 - (512*g2^4)/(3*(g2 + gp2)^3) + 
       (1984*g2^3)/(9*(g2 + gp2)^2) - (578*g2^2)/(9*(g2 + gp2)) + 
       (4*g2*(82 + 9*nG))/9)*yt2 + 15*yt2^2 - (9*g2*yt2^2)/(g2 - 2*k) - 
     (9*g2*yt2^2)/(2*k) - (36*yt2^3)/g2 - (36*yt2^4)/g2^2 + 
     g32*(68*g2 + 20*yt2)
 
coAWAW = (113*gp2^3)/(32*g2) + (29*gp2^4)/(32*g2^2) + gp2^5/(32*g2^3) - 
     (96*g2^5)/(g2 + gp2)^3 + ((-9*g2^3)/64 - (15*g2^2*gp2)/32 - 
       (15*g2*gp2^2)/64)/k + (-175 + (4*gp2)/g2 + (128*g2)/(g2 + gp2))*k^2 + 
     (560*k^3)/g2 - (1024*k^4)/g2^2 + (1024*k^5)/g2^3 + 6*g2*g32*(-1 + nG) - 
     (gp2^2*(13473 + 304*nG))/576 + (7*g2*gp2*(2151 + 416*nG))/864 + 
     (21063*g2^3 - 4588*g2^3*nG)/(54*(g2 + gp2)) + 
     (11*(-51*g2^4 + 32*g2^4*nG))/(9*(g2 + gp2)^2) - 
     (g2*(79*g2^3 + 397*g2^2*gp2 + 75*g2*gp2^2 + 45*gp2^3 + 16*g2^3*nG + 
        16*g2^2*gp2*nG))/(96*(g2 + gp2)*(g2 - 2*k)) - 
     (g2^2*(335985 - 167504*nG + 4608*nG^2))/1728 + 
     k*((-7*gp2)/6 + (2*gp2^2)/g2 - (220*g2^2)/(3*(g2 + gp2)) + 
       (5*g2*(75 + 8*nG))/6) - (27*g2^3)/(8*(g2 - 2*yt2)) + 
     (3*g2^4)/(16*yt2^2) - (3*g2^3)/(2*yt2) - (15*g2^2*yt2)/(4*(g2 - 2*k)) + 
     12*k*yt2 + (-gp2/8 + (256*g2^4)/(3*(g2 + gp2)^3) - 
       (752*g2^3)/(9*(g2 + gp2)^2) - (731*g2^2)/(9*(g2 + gp2)) - 
       (g2*(-5423 + 432*nG))/72)*yt2 + (-23/8 - (8*g2)/(g2 + gp2))*yt2^2 + 
     (9*g2*yt2^2)/(2*(g2 - 2*k)) + (9*g2*yt2^2)/(4*k)
 
coAhAZ = (-589*g2*gp2)/96 - (7*g2^3)/(6*(g2 + gp2)) + 
     (g2^2*(2*g2 - gp2)*(9*g2 + gp2))/(16*(g2 + gp2)*(g2 - 2*k)) + 30*k^2 - 
     (144*k^3)/(g2 + gp2) + (128*k^4)/(g2 + gp2)^2 + 
     (g2^2*(-769 + 80*nG))/192 + (gp2^2*(-1863 + 400*nG))/576 + 
     (462*g2^3 + 1902*g2^2*gp2 + 1821*g2*gp2^2 + 597*gp2^3 + 12*g2^3*nG + 
       12*g2^2*gp2*nG + 20*g2*gp2^2*nG + 20*gp2^3*nG)/
      (144*(g2 + gp2 - 2*k)) + (-(g2^3*(41 + 16*nG))/128 - 
       (g2^2*gp2*(163 + 16*nG))/128 - (gp2^3*(143 + 80*nG))/384 - 
       (g2*gp2^2*(509 + 80*nG))/384)/k + 
     k*((6*g2^3)/(g2 + gp2)^2 + (5*g2*(561 + 64*nG))/144 - 
       (gp2*(483 + 320*nG))/144 + (-453*g2^2 - 128*g2^2*nG)/
        (36*(g2 + gp2))) - ((3*g2 - 5*gp2)^2*k)/(48*(g2 + gp2 - 8*yt2)) + 
     ((361*g2)/144 - (79*gp2)/144 - (22*g2^2)/(9*(g2 + gp2)))*yt2 + 
     ((9*g2^2 - 6*g2*gp2 + 17*gp2^2)*yt2)/(12*(g2 + gp2 - 2*k)) + 
     (-43/6 - (32*g2^2)/(3*(g2 + gp2)^2) + (40*g2)/(3*(g2 + gp2)))*k*yt2 + 
     (9*yt2^2)/8
 
coAtAZ = (128*g2^5)/(3*(g2 + gp2)^3) + 
     ((g2 + gp2)*(9*g2^2 + 66*g2*gp2 - 7*gp2^2))/(24*(g2 + gp2 - 2*k)) + 
     ((-775*g2)/72 - (695*gp2)/72 + (8*g2^2)/(9*(g2 + gp2)))*k + 
     (5*gp2^2*(12143 + 576*nG))/1728 + (g2*gp2*(-117717 + 25600*nG))/2592 - 
     (g2^2*(-324045 + 158656*nG))/5184 + (4*(-281*g2^3 + 384*g2^3*nG))/
      (27*(g2 + gp2)) - (32*(123*g2^4 + 64*g2^4*nG))/(81*(g2 + gp2)^2) + 
     (4*g32*(3*g2 - 5*gp2)^2)/(3*(g2 + gp2 - 8*yt2)) - 
     ((3*g2 - 5*gp2)^2*k)/(8*(g2 + gp2 - 8*yt2)) + 
     ((3*g2 - 5*gp2)^2*(-375*g2^3 + 519*g2^2*gp2 + 627*g2*gp2^2 + 597*gp2^3 + 
        192*g2^3*nG + 192*g2^2*gp2*nG + 320*g2*gp2^2*nG + 320*gp2^3*nG))/
      (1728*(g2 + gp2)^2*(g2 + gp2 - 8*yt2)) - (g2^2*(3*g2 + gp2)^2)/
      (8*(g2 - 2*yt2)^2) - (g2*(3*g2 + gp2)^2*(7*g2 + 4*gp2))/
      (24*(g2 + gp2)*(g2 - 2*yt2)) + ((3*g2^5)/64 - (g2^4*gp2)/64 + 
       (29*g2^3*gp2^2)/96 + (13*g2^2*gp2^3)/96 - (25*g2*gp2^4)/576 + 
       (107*gp2^5)/576)/yt2^3 + ((-3*g2^4)/4 - (g2^3*gp2)/4 - 
       (19*g2^2*gp2^2)/12 - (35*g2*gp2^3)/36 - (50*gp2^4)/27)/yt2^2 + 
     ((191*g2^3)/864 + (2509*g2^2*gp2)/864 + (1757*g2*gp2^2)/864 + 
       (1999*gp2^3)/864 + (32*g2^4)/(27*(g2 + gp2)))/yt2 + 
     ((2591*g2)/54 - (547*gp2)/216 - (256*g2^4)/(g2 + gp2)^3 + 
       (14528*g2^3)/(27*(g2 + gp2)^2) - (3101*g2^2)/(9*(g2 + gp2)))*yt2 + 
     (((-9*g2^2)/8 - (9*g2*gp2)/4 - (9*gp2^2)/8)*yt2)/k + 
     (89/3 + (320*g2^2)/(3*(g2 + gp2)^2) - (400*g2)/(3*(g2 + gp2)))*k*yt2 + 
     (-161/24 - (16384*g2^4)/(27*(g2 + gp2)^4) + 
       (4096*g2^3)/(3*(g2 + gp2)^3) - (9584*g2^2)/(9*(g2 + gp2)^2) + 
       (8848*g2)/(27*(g2 + gp2)))*yt2^2 - (9*(g2 + gp2)*yt2^2)/
      (2*(g2 + gp2 - 2*k)) + (((-9*g2)/4 - (9*gp2)/4)*yt2^2)/k + 
     g32*(-34*g2 + 46*gp2 + (64*g2^2)/(g2 + gp2) + 
       (100/3 + (256*g2^2)/(3*(g2 + gp2)^2) - (320*g2)/(3*(g2 + gp2)))*yt2 - 
       (48*yt2^2)/(g2 + gp2))
 
coAWAZ = (-192*g2^6)/(g2 + gp2)^4 - (64*g2^5)/(g2 + gp2)^3 + 
     (g2*(45*g2^3 + g2^2*gp2 + 13*g2*gp2^2 + 9*gp2^3))/
      (16*(g2 + gp2)*(g2 - 2*k)) + 
     ((g2 + gp2)*(45*g2^2 + 4*g2*gp2 + 16*gp2^2))/(16*(g2 + gp2 - 2*k)) + 
     ((9*g2^3)/16 + (27*g2^2*gp2)/32 + (9*g2*gp2^2)/32)/k + 
     ((-56*g2)/3 + (8*gp2)/3 - (76*g2^3)/(g2 + gp2)^2 + 
       (200*g2^2)/(3*(g2 + gp2)))*k + (14 + (128*g2^2)/(g2 + gp2)^2 - 
       (128*g2)/(g2 + gp2))*k^2 + (gp2^2*(-3279 + 2944*nG))/1152 + 
     (g2*gp2*(-34425 + 10816*nG))/1728 + (g2^2*(23595 + 56896*nG))/3456 - 
     (148*(-69*g2^3 + 5*g2^3*nG))/(27*(g2 + gp2)) + 
     (2181*g2^4 + 400*g2^4*nG)/(9*(g2 + gp2)^2) + 
     ((3*g2 - 5*gp2)^2*(9*g2^2 - 38*g2*gp2 + gp2^2))/
      (384*(g2 + gp2)*(g2 + gp2 - 8*yt2)) + (g2^2*(3*g2 + gp2)^2)/
      (8*(g2 - 2*yt2)^2) - (g2*(2*g2 - gp2)*(3*g2 + gp2)^2)/
      (24*(g2 + gp2)*(g2 - 2*yt2)) + ((355*g2)/144 + (17*gp2)/16 + 
       (256*g2^4)/(3*(g2 + gp2)^3) - (992*g2^3)/(9*(g2 + gp2)^2) + 
       (109*g2^2)/(9*(g2 + gp2)))*yt2 + (3*yt2^2)/8
 
coAZAZ = -gp2^3/(16*g2) + ((-27*g2^3)/128 - (21*g2^2*gp2)/128 + 
       (9*g2*gp2^2)/128 + (3*gp2^3)/128)/k - 23*k^2 + (268*k^3)/(g2 + gp2) - 
     (512*k^4)/(g2 + gp2)^2 + (512*k^5)/(g2 + gp2)^3 - 
     (16*(4*g2^5 + g2^5*nG))/(3*(g2 + gp2)^3) - 
     (939*g2^3 + 4773*g2^2*gp2 + 4503*g2*gp2^2 + 1533*gp2^3 + 48*g2^3*nG + 
       48*g2^2*gp2*nG + 80*g2*gp2^2*nG + 80*gp2^3*nG)/
      (576*(g2 + gp2 - 2*k)) + (g2^2*(656751 - 19160*nG + 2560*nG^2))/10368 - 
     (gp2^2*(13839 - 28360*nG + 12800*nG^2))/3456 + 
     (g2*gp2*(-19809 - 26272*nG + 12800*nG^2))/5184 + 
     (-2903*g2^3 + 882*g2^3*nG - 256*g2^3*nG^2)/(54*(g2 + gp2)) + 
     (-5151*g2^4 + 472*g2^4*nG + 256*g2^4*nG^2)/(81*(g2 + gp2)^2) + 
     g32*(-(g2*(-23 + 22*nG))/6 + (gp2*(-17 + 22*nG))/6 + 
       (4*(-4*g2^2 + 5*g2^2*nG))/(3*(g2 + gp2))) + 
     k*((-6*g2^3)/(g2 + gp2)^2 + (5*gp2*(57 + 160*nG))/144 - 
       (g2*(-1173 + 800*nG))/144 + (5*(-9*g2^2 + 16*g2^2*nG))/
        (9*(g2 + gp2))) + ((3*g2 - 5*gp2)^2*k)/(48*(g2 + gp2 - 8*yt2)) + 
     ((3*g2 - 5*gp2)^2*(3*g2^2 - 162*g2*gp2 + 59*gp2^2 + 24*g2^2*nG + 
        40*gp2^2*nG))/(1152*(g2 + gp2)*(g2 + gp2 - 8*yt2)) + 
     (g2^2*(3*g2 + gp2)^2)/(16*(g2 + gp2)*(g2 - 2*yt2)) + 
     ((-485*g2^3)/144 + (449*g2^2*gp2)/144 - (239*g2*gp2^2)/144 + 
       (107*gp2^3)/144 + (32*g2^4)/(9*(g2 + gp2)))/yt2 - 
     ((45*g2^2 + 42*g2*gp2 + 61*gp2^2)*yt2)/(24*(g2 + gp2 - 2*k)) + 
     (43/6 + (32*g2^2)/(3*(g2 + gp2)^2) - (40*g2)/(3*(g2 + gp2)))*k*yt2 + 
     (-(gp2*(-1859 + 5160*nG))/432 + (g2*(-5449 + 8360*nG))/432 + 
       (1467*g2^2 - 688*g2^2*nG)/(36*(g2 + gp2)) - (64*(17*g2^3 + 6*g2^3*nG))/
        (27*(g2 + gp2)^2) + (128*(3*g2^4 + 2*g2^4*nG))/(27*(g2 + gp2)^3))*
      yt2 - (69*yt2^2)/16 + (9*(g2 + gp2)*yt2^2)/(4*(g2 + gp2 - 2*k)) + 
     (((9*g2)/8 + (9*gp2)/8)*yt2^2)/k
 
coAh = phi2*((215*g2^4)/(24*(g2 + gp2)) + ((-5495*g2)/32 - (3455*gp2)/96 + 
        gp2^2/(4*g2) + (6*g2^3)/(g2 + gp2)^2 + (85*g2^2)/(2*(g2 + gp2)))*
       k^2 + (2859/4 - (3*gp2)/g2 - (24*g2)/(g2 + gp2))*k^3 + 
      (-1556/g2 - 769/(g2 + gp2))*k^4 + (1920/g2^2 + 960/(g2 + gp2)^2)*k^5 + 
      (-768/g2^3 - 384/(g2 + gp2)^3)*k^6 - (3*g2^2*gp2*(157 + 8*nG))/64 - 
      (gp2^3*(1337 + 360*nG))/576 - (g2*gp2^2*(8821 + 720*nG))/1152 - 
      (g2^3*(7927 + 864*nG))/768 - (g2^2*(-2156*g2^3 - 2222*g2^2*gp2 + 
         99*g2*gp2^2 + 21*gp2^3 + 256*g2^3*nG + 256*g2^2*gp2*nG))/
       (384*(g2 + gp2)*(g2 - 2*k)) - 
      ((g2 + gp2)*(-6117*g2^3 - 13335*g2^2*gp2 - 13383*g2*gp2^2 - 
         4869*gp2^3 + 768*g2^3*nG + 768*g2^2*gp2*nG + 1280*g2*gp2^2*nG + 
         1280*gp2^3*nG))/(2304*(g2 + gp2 - 2*k)) + 
      ((-5*g2^5)/(8*(g2 + gp2)) + (g2^3*gp2*(89 + 8*nG))/128 + 
        (g2*gp2^3*(211 + 40*nG))/384 + (g2^4*(467 + 48*nG))/512 + 
        (g2^2*gp2^2*(721 + 64*nG))/768 + (gp2^4*(191 + 80*nG))/1536)/k + 
      k*((-415*g2*gp2)/64 - (51*g2^4)/(16*(g2 + gp2)^2) - 
        (1699*g2^3)/(48*(g2 + gp2)) + (g2^2*(3479 + 1488*nG))/384 + 
        (gp2^2*(-3691 + 2480*nG))/1152) - (3*(3*g2 - 5*gp2)^2*(g2 + gp2)^2)/
       (512*(g2 + gp2 - 8*yt2)) + (5*(3*g2 - 5*gp2)^2*(g2 + gp2)*k)/
       (384*(g2 + gp2 - 8*yt2)) - ((3*g2 - 5*gp2)^2*k^2)/
       (24*(g2 + gp2 - 8*yt2)) + (54*k^4)/yt2 + 
      ((-3*g2^2)/32 + (59*g2*gp2)/24 - (29*gp2^2)/72)*yt2 - 
      (9*g2^3*yt2)/(32*(g2 - 2*k)) - ((3*g2 - 5*gp2)^2*(g2 + gp2)*yt2)/
       (64*(g2 + gp2 - 2*k)) + ((-965*g2)/36 - (43*gp2)/144 + 
        (275*g2^2)/(9*(g2 + gp2)))*k*yt2 + 
      (-347/12 - (32*g2^2)/(3*(g2 + gp2)^2) + (40*g2)/(3*(g2 + gp2)))*k^2*
       yt2 + ((1675*g2)/72 + (1787*gp2)/288 - (313*g2^2)/(18*(g2 + gp2)))*
       yt2^2 + (3*g2^2*yt2^2)/(16*(g2 - 2*k)) + 
      (((-9*g2^2)/16 - (3*g2*gp2)/8 - (3*gp2^2)/16)*yt2^2)/k + 
      (3259/24 + (32*g2^2)/(3*(g2 + gp2)^2) - (40*g2)/(3*(g2 + gp2)))*k*
       yt2^2 - (6*k^2*yt2^2)/g2 - (6615*yt2^3)/64 + 
      (((-19*g2)/6 - (17*gp2)/6 + (5*g2^2)/(3*(g2 + gp2)))*yt2^3)/k + 
      (765*yt2^4)/(32*k) + g32*(12*k^2 - 87*k*yt2 + (167*yt2^2)/2 - 
        (21*yt2^3)/k))
 
coAt = phi2*((64*g2^6)/(3*(g2 + gp2)^3) - (347*g2^5)/(9*(g2 + gp2)^2) + 
      (3*g2^4)/(8*(g2 - 2*k)) + ((g2 + gp2)^2*(9*g2^2 - 42*g2*gp2 + 
         29*gp2^2))/(48*(g2 + gp2 - 2*k)) + 
      ((639*g2^2)/256 + (2117*g2*gp2)/384 + (551*gp2^2)/2304)*k + 
      ((3227*g2)/288 - (1013*gp2)/288 - (154*g2^2)/(9*(g2 + gp2)))*k^2 - 
      72*k^3 - (13*g2*gp2^2*(-68361 + 40960*nG))/221184 - 
      (5*gp2^3*(-279095 + 106496*nG))/221184 + 
      (g2^2*gp2*(-909375 + 827392*nG))/221184 - (g2^3*(-199839 + 1767424*nG))/
       221184 + (567*g2^4 + 512*g2^4*nG)/(108*(g2 + gp2)) - 
      (5*g32*(3*g2 - 5*gp2)^2*(g2 + gp2))/(12*(g2 + gp2 - 8*yt2)) + 
      (11*(3*g2 - 5*gp2)^2*(g2 + gp2)*k)/(768*(g2 + gp2 - 8*yt2)) - 
      ((3*g2 - 5*gp2)^2*k^2)/(96*(g2 + gp2 - 8*yt2)) - 
      ((3*g2 - 5*gp2)^2*(-15945*g2^3 + 40281*g2^2*gp2 + 33885*g2*gp2^2 - 
         6789*gp2^3 + 12288*g2^3*nG + 12288*g2^2*gp2*nG + 20480*g2*gp2^2*nG + 
         20480*gp2^3*nG))/(221184*(g2 + gp2)*(g2 + gp2 - 8*yt2)) + 
      (g2^2*(3*g2 + gp2)^2*(5*g2 + 4*gp2))/(128*(g2 - 2*yt2)^2) - 
      (g2*(495*g2^3 - 246*g2^2*gp2 - 113*g2*gp2^2 - 16*gp2^3))/
       (384*(g2 - 2*yt2)) + ((-3*g2^6)/512 - (g2^5*gp2)/256 - 
        (55*g2^4*gp2^2)/1536 - (7*g2^3*gp2^3)/128 - (53*g2^2*gp2^4)/4608 - 
        (41*g2*gp2^5)/2304 - (107*gp2^6)/4608)/yt2^3 + 
      ((105*g2^5)/1024 + (109*g2^4*gp2)/1024 + (301*g2^3*gp2^2)/512 + 
        (2213*g2^2*gp2^3)/4608 + (8335*g2*gp2^4)/27648 + (12499*gp2^5)/27648)/
       yt2^2 + (144*k^4)/yt2 + ((g2^3*gp2)/18 - (691*g2^2*gp2^2)/384 - 
        (355*g2*gp2^3)/144 - (6247*gp2^4)/2304 + (2*g2^6)/(3*(g2 + gp2)^2) + 
        (17*g2^5)/(9*(g2 + gp2)) + (g2^4*(-8381 + 3456*nG))/2304)/yt2 + 
      (219*g2^3*yt2)/(64*(g2 - 2*k)) + 
      ((g2 + gp2)*(909*g2^2 + 2202*g2*gp2 + 781*gp2^2)*yt2)/
       (384*(g2 + gp2 - 2*k)) + (((27*g2^3)/32 + (27*g2^2*gp2)/32 + 
         (27*g2*gp2^2)/32 + (9*gp2^3)/32)*yt2)/k + 
      ((-4043*g2)/96 - (1847*gp2)/96 + (64*g2^2)/(3*(g2 + gp2)))*k*yt2 + 
      (-1163/12 + (16*g2^2)/(3*(g2 + gp2)^2) - (20*g2)/(3*(g2 + gp2)))*k^2*
       yt2 + (g32^2*(-1417 + 124*nG)*yt2)/3 + 
      ((-128*g2^5)/(3*(g2 + gp2)^3) - (gp2^2*(-160407 + 69760*nG))/27648 + 
        (g2*gp2*(-1071633 + 204800*nG))/41472 + (g2^2*(3036801 + 3459712*nG))/
         82944 + (-1199*g2^3 - 3072*g2^3*nG)/(36*(g2 + gp2)) + 
        (2*(2325*g2^4 + 1792*g2^4*nG))/(81*(g2 + gp2)^2))*yt2 - 
      (195*g2^2*yt2^2)/(32*(g2 - 2*k)) - (207*(g2 + gp2)^2*yt2^2)/
       (64*(g2 + gp2 - 2*k)) + (((-45*g2^2)/16 - (15*g2*gp2)/8 - 
         (15*gp2^2)/16)*yt2^2)/k + (627*k*yt2^2)/4 - (6*k^2*yt2^2)/g2 + 
      (-gp2/24 - gp2^2/(16*g2) + (4096*g2^4)/(27*(g2 + gp2)^3) - 
        (1024*g2^3)/(3*(g2 + gp2)^2) + (9737*g2^2)/(36*(g2 + gp2)) - 
        (g2*(133783 + 3456*nG))/1728)*yt2^2 + 
      (-4275/64 - (5*gp2)/(16*g2) + (9*g2)/(2*(g2 + gp2)))*yt2^3 + 
      (423*yt2^4)/(16*g2) + (9*yt2^5)/(4*g2^2) + 
      g32*((43*g2^2)/4 - (109*g2*gp2)/6 + (593*gp2^2)/36 + 32*k^2 + 
        (-g2^3/2 - (g2^2*gp2)/6 - (11*g2*gp2^2)/18 - (17*gp2^3)/18)/yt2 + 
        ((-1655*g2)/9 + (121*gp2)/12 + (1088*g2^2)/(9*(g2 + gp2)))*yt2 - 
        80*k*yt2 - (225*yt2^2)/2))
 
coAW = phi2*((-467*gp2^4)/(512*g2) - (117*gp2^5)/(512*g2^2) - 
      gp2^6/(128*g2^3) + (417*g2^6)/(8*(g2 + gp2)^3) - 
      (gp2*(g2 + gp2)*(267*g2^2 - 100*g2*gp2 + 44*gp2^2))/
       (512*(g2 + gp2 - 2*k)) + ((9*g2^4)/64 + (3*g2^3*gp2)/128 - 
        (3*g2^2*gp2^2)/32 - (9*g2*gp2^3)/128)/k + 
      ((-3149*g2)/48 + (455*gp2)/48 - (3*g2^3)/(g2 + gp2)^2 + 
        (2483*g2^2)/(48*(g2 + gp2)))*k^2 + 
      (288 - (8*gp2)/g2 - (64*g2)/(g2 + gp2))*k^3 - (960*k^4)/g2 + 
      (2048*k^5)/g2^2 - (2048*k^6)/g2^3 - (gp2^3*(-44191 + 5632*nG))/6144 - 
      (7*g2^2*gp2*(32553 + 29824*nG))/55296 - (g2*gp2^2*(-5507 + 128448*nG))/
       18432 - (g2^3*(-6321543 + 3165248*nG))/55296 + 
      (-948243*g2^4 + 364864*g2^4*nG)/(6912*(g2 + gp2)) + 
      (8835*g2^5 - 3152*g2^5*nG)/(144*(g2 + gp2)^2) - 
      (g2*(842*g2^4 - 6859*g2^3*gp2 + 768*g2^2*gp2^2 + 225*g2*gp2^3 + 
         216*gp2^4 + 896*g2^4*nG + 896*g2^3*gp2*nG))/
       (1536*(g2 + gp2)*(g2 - 2*k)) + k*((5*g2*gp2)/16 + (13*gp2^2)/96 - 
        gp2^3/(2*g2) - (599*g2^3)/(48*(g2 + gp2)) + (g2^2*(743 + 64*nG))/
         32) + ((3*g2 - 5*gp2)^2*(657*g2^3 + 375*g2^2*gp2 + 91*g2*gp2^2 - 
         11*gp2^3))/(6144*(g2 + gp2)*(g2 + gp2 - 8*yt2)) - 
      (g2^2*(3*g2 + gp2)^2*(5*g2 + 4*gp2))/(128*(g2 - 2*yt2)^2) + 
      (g2*(603*g2^3 - 66*g2^2*gp2 - 29*g2*gp2^2 - 4*gp2^3))/
       (384*(g2 - 2*yt2)) - (3*g2^5)/(64*yt2^2) + 
      ((21*g2^4)/128 + (g2^3*gp2)/64 - (11*g2^2*gp2^2)/128)/yt2 + 
      ((-10159*g2^2)/256 - (2527*g2*gp2)/1152 + (113*gp2^2)/256 - 
        (128*g2^5)/(3*(g2 + gp2)^3) + (64*g2^4)/(9*(g2 + gp2)^2) + 
        (12239*g2^3)/(144*(g2 + gp2)))*yt2 + (93*g2^3*yt2)/(64*(g2 - 2*k)) - 
      (11*g2*k*yt2)/16 - 12*k^2*yt2 + ((-425*g2)/36 + (5*gp2)/32 + 
        gp2^2/(24*g2) + (256*g2^4)/(3*(g2 + gp2)^3) - 
        (992*g2^3)/(9*(g2 + gp2)^2) + (2651*g2^2)/(72*(g2 + gp2)))*yt2^2 - 
      (219*g2^2*yt2^2)/(32*(g2 - 2*k)) - (9*g2^2*yt2^2)/(8*k) + 6*k*yt2^2 + 
      (-163/8 - (5*gp2)/(12*g2) + (6*g2)/(g2 + gp2))*yt2^3 + 
      (9*g2*yt2^3)/(2*(g2 - 2*k)) + (9*g2*yt2^3)/(4*k) + (57*yt2^4)/(4*g2) + 
      g32*(-(g2^2*(-12 + 43*nG))/4 + (37*g2*yt2)/4))
 
coAZ = phi2*((7*gp2^4)/(512*g2) - (19*gp2^5)/(256*g2^2) - 
      (3*gp2^6)/(1024*g2^3) + (48*g2^7)/(g2 + gp2)^4 - 
      (41*g2^6)/(2*(g2 + gp2)^3) + (g2^2*gp2*(189*g2^2 + 10*g2*gp2 + 
         25*gp2^2))/(128*(g2 + gp2)*(g2 - 2*k)) + 
      ((9*g2^4)/128 + (33*g2^3*gp2)/128 + (33*g2^2*gp2^2)/128 + 
        (3*g2*gp2^3)/32 + (3*gp2^4)/128)/k + 
      ((-4357*g2)/144 - (1001*gp2)/144 + gp2^2/(4*g2) - 
        (20*g2^3)/(g2 + gp2)^2 + (1987*g2^2)/(36*(g2 + gp2)))*k^2 + 98*k^3 - 
      (456*k^4)/(g2 + gp2) + (1024*k^5)/(g2 + gp2)^2 - 
      (1024*k^6)/(g2 + gp2)^3 - (gp2^3*(-1086357 + 1393600*nG))/110592 + 
      (-1971*g2^5 + 256*g2^5*nG)/(36*(g2 + gp2)^2) - 
      ((g2 + gp2)*(2613*g2^3 + 15123*g2^2*gp2 + 12603*g2*gp2^2 + 2793*gp2^3 + 
         1344*g2^3*nG + 1344*g2^2*gp2*nG + 2240*g2*gp2^2*nG + 2240*gp2^3*nG))/
       (4608*(g2 + gp2 - 2*k)) + (g2*gp2^2*(-7128585 + 4373568*nG + 
         819200*nG^2))/995328 - (g2^2*gp2*(14837697 + 9769920*nG + 
         1802240*nG^2))/995328 + (g2^3*(-6055695 + 10895424*nG + 
         2097152*nG^2))/995328 + (1196343*g2^4 - 344256*g2^4*nG - 
        32768*g2^4*nG^2)/(15552*(g2 + gp2)) + 
      k*((77*g2*gp2)/6 - (3*gp2^3)/(16*g2) + (19*g2^4)/(g2 + gp2)^2 - 
        (52*g2^3)/(3*(g2 + gp2)) + (5*gp2^2*(11 + 3*nG))/9 + 
        (g2^2*(21 + 8*nG))/8) - (g32*(3*g2 - 5*gp2)^2*(g2 + gp2))/
       (48*(g2 + gp2 - 8*yt2)) + ((3*g2 - 5*gp2)^2*(g2 + gp2)*k)/
       (64*(g2 + gp2 - 8*yt2)) - ((3*g2 - 5*gp2)^2*k^2)/
       (24*(g2 + gp2 - 8*yt2)) - ((3*g2 - 5*gp2)^2*
        (489*g2^3 - 2217*g2^2*gp2 - 429*g2*gp2^2 + 5733*gp2^3 + 768*g2^3*nG + 
         768*g2^2*gp2*nG + 1280*g2*gp2^2*nG + 1280*gp2^3*nG))/
       (110592*(g2 + gp2)*(g2 + gp2 - 8*yt2)) + 
      (g2^2*(g2 - 7*gp2)*(3*g2 + gp2)^2)/(128*(g2 + gp2)*(g2 - 2*yt2)) + 
      ((9*g2^6)/4096 + (3*g2^5*gp2)/2048 + (55*g2^4*gp2^2)/4096 + 
        (21*g2^3*gp2^3)/1024 + (53*g2^2*gp2^4)/12288 + (41*g2*gp2^5)/6144 + 
        (107*gp2^6)/12288)/yt2^3 + ((-81*g2^5)/2048 - (93*g2^4*gp2)/2048 - 
        (117*g2^3*gp2^2)/1024 - (407*g2^2*gp2^3)/3072 - 
        (2365*g2*gp2^4)/18432 - (1921*gp2^5)/18432)/yt2^2 + 
      ((-69*g2^4)/2048 + (131*g2^3*gp2)/512 - (1253*g2^2*gp2^2)/3072 + 
        (913*g2*gp2^3)/1536 - (5117*gp2^4)/18432)/yt2 + 
      ((g2 + gp2)*(279*g2^2 + 894*g2*gp2 + 167*gp2^2)*yt2)/
       (384*(g2 + gp2 - 2*k)) + ((-311*g2)/18 + (89*gp2)/18 + 
        (160*g2^2)/(9*(g2 + gp2)))*k*yt2 + 
      (-25/3 - (64*g2^2)/(3*(g2 + gp2)^2) + (80*g2)/(3*(g2 + gp2)))*k^2*yt2 + 
      ((64*g2^5)/(3*(g2 + gp2)^3) + (gp2^2*(-96449 + 3840*nG))/4608 + 
        (g2*gp2*(454263 + 102400*nG))/20736 - (g2^2*(1150857 + 634624*nG))/
         41472 + (22585*g2^3 + 12288*g2^3*nG)/(432*(g2 + gp2)) - 
        (8*(537*g2^4 + 128*g2^4*nG))/(81*(g2 + gp2)^2))*yt2 + 
      ((26933*g2)/1152 + (59447*gp2)/3456 - (3*gp2^2)/(32*g2) - 
        (128*g2^4)/(27*(g2 + gp2)^3) + (800*g2^3)/(27*(g2 + gp2)^2) - 
        (715*g2^2)/(24*(g2 + gp2)))*yt2^2 - (27*(g2 + gp2)^2*yt2^2)/
       (8*(g2 + gp2 - 2*k)) + (((-9*g2^2)/16 - (9*g2*gp2)/8 - (9*gp2^2)/16)*
        yt2^2)/k + (-241/12 - (160*g2^2)/(3*(g2 + gp2)^2) + 
        (200*g2)/(3*(g2 + gp2)))*k*yt2^2 + 
      (161/48 + (8192*g2^4)/(27*(g2 + gp2)^4) - (2048*g2^3)/
         (3*(g2 + gp2)^3) + (4792*g2^2)/(9*(g2 + gp2)^2) - 
        (4424*g2)/(27*(g2 + gp2)))*yt2^3 + (9*(g2 + gp2)*yt2^3)/
       (4*(g2 + gp2 - 2*k)) + (((9*g2)/8 + (9*gp2)/8)*yt2^3)/k + 
      g32*((-47*g2*gp2)/12 - (g2^2*(-23 + 43*nG))/8 - (gp2^2*(-439 + 473*nG))/
         72 + ((-3*g2^3)/16 - (g2^2*gp2)/16 - (11*g2*gp2^2)/48 - 
          (17*gp2^3)/48)/yt2 + ((1169*g2)/24 - (191*gp2)/24 - 
          (136*g2^2)/(3*(g2 + gp2)))*yt2 + 
        (-163/6 - (128*g2^2)/(3*(g2 + gp2)^2) + (160*g2)/(3*(g2 + gp2)))*
         yt2^2 + (24*yt2^3)/(g2 + gp2)))
 
co1 = phi2^2*((49*gp2^5)/(768*g2) + (29*gp2^6)/(1536*g2^2) + 
      gp2^7/(1536*g2^3) - (155*g2^7)/(12*(g2 + gp2)^3) + 
      ((-135*g2^5)/1024 - (225*g2^4*gp2)/1024 - (135*g2^3*gp2^2)/512 - 
        (45*g2^2*gp2^3)/256 - (75*g2*gp2^4)/1024 - (15*gp2^5)/1024)/k + 
      ((10073*g2)/54 + (817*gp2)/54 - (4*gp2^2)/(3*g2) - 
        (1720*g2^2)/(27*(g2 + gp2)))*k^3 + 
      (-6227/6 + (16*gp2)/(3*g2) + (128*g2)/(3*(g2 + gp2)))*k^4 + 
      (2240/g2 + 1104/(g2 + gp2))*k^5 + (-3072/g2^2 - 1536/(g2 + gp2)^2)*
       k^6 + (4096/(3*g2^3) + 2048/(3*(g2 + gp2)^3))*k^7 - 
      (5*(-895*g2^5 + 1248*g2^5*nG))/(384*(g2 + gp2)) + 
      (-17*g2^6 + 18*g2^6*nG)/(3*(g2 + gp2)^2) + 
      (g2^2*(-9213*g2^4 - 8823*g2^3*gp2 + 212*g2^2*gp2^2 - 57*g2*gp2^3 - 
         59*gp2^4 + 720*g2^4*nG + 720*g2^3*gp2*nG))/(768*(g2 + gp2)*
        (g2 - 2*k)) + ((g2 + gp2)*(-9033*g2^4 - 25752*g2^3*gp2 - 
         33894*g2^2*gp2^2 - 22700*g2*gp2^3 - 5927*gp2^4 + 720*g2^4*nG + 
         1440*g2^3*gp2*nG + 1920*g2^2*gp2^2*nG + 2400*g2*gp2^3*nG + 
         1200*gp2^4*nG))/(1536*(g2 + gp2 - 2*k)) + 
      (g2^3*gp2*(12862765 - 856072*nG + 10240*nG^2))/497664 + 
      (g2^4*(-13217663 + 5636576*nG + 90112*nG^2))/442368 + 
      (g2*gp2^3*(60804981 + 682440*nG + 256000*nG^2))/4478976 + 
      (g2^2*gp2^2*(178326645 + 14135936*nG + 942080*nG^2))/5971968 + 
      (gp2^4*(39368619 + 22691040*nG + 2252800*nG^2))/11943936 + 
      k^2*((557*g2*gp2)/36 - gp2^3/(6*g2) + (3071*g2^3)/(72*(g2 + gp2)) - 
        (gp2^2*(-2512 + 975*nG))/216 - (g2^2*(-4919 + 4680*nG))/576) + 
      k*(gp2^4/(24*g2) - (443*g2^4)/(72*(g2 + gp2)) + 
        (5*g2^2*gp2*(20563 + 576*nG))/4608 + (5*g2*gp2^2*(54241 + 2880*nG))/
         13824 + (g2^3*(117149 + 8640*nG))/4608 + (gp2^3*(82751 + 14400*nG))/
         13824) + (g32*(3*g2 - 5*gp2)^2*(g2 + gp2)^2)/
       (128*(g2 + gp2 - 8*yt2)) + (55*(3*g2 - 5*gp2)^2*(g2 + gp2)^2*k)/
       (4608*(g2 + gp2 - 8*yt2)) + ((3*g2 - 5*gp2)^2*k^3)/
       (9*(g2 + gp2 - 8*yt2)) + ((3*g2 - 5*gp2)^2*(-16335*g2^4 + 
         696*g2^3*gp2 + 10754*g2^2*gp2^2 + 6880*g2*gp2^3 + 3941*gp2^4 + 
         1344*g2^4*nG + 2688*g2^3*gp2*nG + 3584*g2^2*gp2^2*nG + 
         4480*g2*gp2^3*nG + 2240*gp2^4*nG))/(442368*(g2 + gp2)*
        (g2 + gp2 - 8*yt2)) + (g2^2*(3*g2 + gp2)^2*(9*g2 + 5*gp2))/
       (384*(g2 - 2*yt2)) + (-g2^7/2048 - (5*g2^6*gp2)/6144 - 
        (61*g2^5*gp2^2)/18432 - (139*g2^4*gp2^3)/18432 - 
        (305*g2^3*gp2^4)/55296 - (5*g2^2*gp2^5)/2048 - (7*g2*gp2^6)/2048 - 
        (107*gp2^7)/55296)/yt2^3 + ((3*g2^6)/1024 + (23*g2^5*gp2)/1536 - 
        (g2^4*gp2^2)/3072 + (g2^3*gp2^3)/6912 + (3853*g2^2*gp2^4)/82944 + 
        (1405*g2*gp2^5)/41472 - (5*gp2^6)/82944)/yt2^2 + 
      ((153*g2^5)/1024 + (709*g2^4*gp2)/9216 + (295*g2^3*gp2^2)/1536 + 
        (3383*g2^2*gp2^3)/13824 + (8447*g2*gp2^4)/27648 + (5395*gp2^5)/27648)/
       yt2 - (96*k^5)/yt2 - (g2^4*yt2)/(4*(g2 - 2*k)) - 
      ((g2 + gp2)^2*(9*g2^2 + 138*g2*gp2 - 31*gp2^2)*yt2)/
       (72*(g2 + gp2 - 2*k)) + ((-333*g2^2)/64 - (739*g2*gp2)/96 - 
        (457*gp2^2)/576)*k*yt2 + ((50849*g2)/864 + (9091*gp2)/864 - 
        (1168*g2^2)/(27*(g2 + gp2)))*k^2*yt2 + 120*k^3*yt2 + 
      ((32*g2^6)/(3*(g2 + gp2)^3) - (8*g2^5)/(g2 + gp2)^2 + 
        (g2*gp2^2*(1231 + 625*nG))/864 + (g2^2*gp2*(59017 + 7480*nG))/6912 + 
        (gp2^3*(-98943 + 32800*nG))/27648 - (g2^3*(425401 + 60448*nG))/
         27648 + (-169*g2^4 + 32*g2^4*nG)/(54*(g2 + gp2)))*yt2 - 
      (23*g2^3*yt2^2)/(16*(g2 - 2*k)) - 
      ((g2 + gp2)*(9*g2^2 + 30*g2*gp2 + 5*gp2^2)*yt2^2)/
       (18*(g2 + gp2 - 2*k)) + (((27*g2^3)/64 + (27*g2^2*gp2)/64 + 
         (27*g2*gp2^2)/64 + (9*gp2^3)/64)*yt2^2)/k + 
      ((-8917*g2)/216 - (4357*gp2)/432 + (632*g2^2)/(27*(g2 + gp2)))*k*
       yt2^2 - (1629*k^2*yt2^2)/16 + (32*k^3*yt2^2)/g2 + 
      (g32^2*(8131 - 756*nG)*yt2^2)/36 + 
      (gp2^3/(16*g2) + (64*g2^5)/(3*(g2 + gp2)^3) - 
        (25*g2*gp2*(3161 + 2048*nG))/13824 + (5*gp2^2*(14023 + 10528*nG))/
         27648 - (g2^2*(-2509183 + 1761696*nG))/82944 + 
        (-20315*g2^3 + 14592*g2^3*nG)/(324*(g2 + gp2)) - 
        (640*(-g2^4 + 3*g2^4*nG))/(81*(g2 + gp2)^2))*yt2^2 + 
      (31*g2^2*yt2^3)/(8*(g2 - 2*k)) + (33*(g2 + gp2)^2*yt2^3)/
       (16*(g2 + gp2 - 2*k)) + (((45*g2^2)/32 + (15*g2*gp2)/16 + 
         (15*gp2^2)/32)*yt2^3)/k + (229*k*yt2^3)/8 + (8*k^2*yt2^3)/g2 + 
      ((-1053*gp2)/256 + gp2^2/(9*g2) - (2048*g2^4)/(27*(g2 + gp2)^3) + 
        (512*g2^3)/(3*(g2 + gp2)^2) - (1078*g2^2)/(9*(g2 + gp2)) + 
        (g2*(107555 + 6912*nG))/6912)*yt2^3 + 
      (14747/192 + (5*gp2)/(36*g2) - (2*g2)/(g2 + gp2))*yt2^4 - 
      (25*yt2^5)/(4*g2) - (9*yt2^5)/(2*k) + (3*yt2^6)/g2^2 + 
      g32*((-64*k^3)/3 + (g2^3*(-467 + 1830*nG))/384 + 
        (g2^2*gp2*(421 + 1830*nG))/1152 + (gp2^3*(-3643 + 6710*nG))/3456 + 
        (g2*gp2^2*(-769 + 6710*nG))/3456 + (g2^4/24 + (g2^3*gp2)/18 + 
          (7*g2^2*gp2^2)/108 + (7*g2*gp2^3)/54 + (17*gp2^4)/216)/yt2 + 
        ((-2497*g2^2)/192 - (1721*g2*gp2)/288 - (11723*gp2^2)/1728)*yt2 + 
        (521*k^2*yt2)/3 + ((3065*g2)/48 - (1645*gp2)/432 - 
          (128*g2^2)/(3*(g2 + gp2)))*yt2^2 - 148*k*yt2^2 - (13*yt2^3)/4))

copZeta3 = phi2*((15*g2^4)/(64*(g2 - gp2)) + (3*g2^5)/(4*gp2^2) + 
      (3*g2^4)/(4*gp2) - (7*gp2^4)/(32*g2) - gp2^5/(16*g2^2) - 
      (199*g2^7)/(96*(g2 + gp2)^4) + (3*g2^4)/(8*(g2 + 2*gp2)) - 
      (2187*g2^4)/(512*(3*g2 + 2*gp2)) + (g2^4*(341*g2 + 798*gp2))/
       (96*(g2^2 + 2*g2*gp2 + 2*gp2^2)) + g2^5/(16*(g2 - 8*k)^2) - 
      (g2^3*gp2)/(16*(g2 - 8*k)) - (45*g2^4)/(8*(3*g2 - 8*k)) - 
      (3*(3*g2 - gp2)*(9*g2^4 - 12*g2^3*gp2 + 30*g2^2*gp2^2 + 4*g2*gp2^3 + 
         gp2^4))/(64*(g2 + gp2)*(3*g2 - gp2 - 8*k)) - 
      (3*g2^2*(g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/
       (16*(g2 + gp2)*(2*g2 + gp2 - 8*k)) - (45*(g2 + gp2)^4)/
       (16*(3*g2 + 3*gp2 - 8*k)) + g2^4/(24*(g2 - 4*k)) + 
      (g2 + gp2)^4/(16*(g2 + gp2 - 4*k)) - 
      (3*g2^2*gp2*(3*g2^2 + 2*g2*gp2 + 3*gp2^2))/(512*(g2 - 2*k)^2) + 
      (g2*(48*g2^4 - 338*g2^3*gp2 + 17*g2^2*gp2^2 - 22*g2*gp2^3 - 9*gp2^4))/
       (128*(g2 + gp2)*(g2 - 2*k)) + (3*gp2*(g2 + gp2)^2*
        (3*g2^2 + 4*g2*gp2 + 4*gp2^2))/(512*(g2 + gp2 - 2*k)^2) + 
      (24*g2^5 + 90*g2^4*gp2 + 155*g2^3*gp2^2 + 278*g2^2*gp2^3 + 
        131*g2*gp2^4 + 38*gp2^5)/(128*(g2 + gp2)*(g2 + gp2 - 2*k)) + 
      (3*g2^6)/(1024*k^3) - (3*g2^5)/(64*k^2) + 
      ((383*g2^4)/512 + (g2^3*gp2)/384 + (g2^2*gp2^2)/256 + (g2*gp2^3)/384 + 
        gp2^4/1536 - g2^5/(2*(g2 + gp2)))/k + 
      ((-497*g2^2)/96 - (2*g2^4)/gp2^2 - g2^3/gp2 + (135*g2*gp2)/16 - 
        (443*gp2^2)/96 + gp2^3/(2*g2) - (10*g2^4)/(3*(g2 + gp2)^2) + 
        (55*g2^3)/(6*(g2 + gp2)))*k + (-146*g2 - 104*gp2 + 
        (22*g2^3)/(3*(g2 + gp2)^2) - (358*g2^2)/(3*(g2 + gp2)))*k^2 + 
      (1558 - (48*g2^2)/(g2 + gp2)^2 + (208*g2)/(g2 + gp2))*k^3 + 
      (-3200/g2 - 1600/(g2 + gp2))*k^4 + (3072/g2^2 + 1536/(g2 + gp2)^2)*
       k^5 - (225*g2^4)/(256*(g2 + 16*k)) - (225*(g2 + gp2)^4)/
       (512*(g2 + gp2 + 16*k)) - ((3*g2 - gp2)*(2*g2^2 - gp2^2)*
        (9*g2^4 + 24*g2^3*gp2 - 12*g2^2*gp2^2 - 4*g2*gp2^3 - gp2^4))/
       (32*g2*(g2 + gp2)*(3*g2^2 + 2*g2*gp2 - gp2^2 - 8*g2*k)) + 
      (g2*(g2 - gp2)^2*(g2 + gp2)^2*(2*g2 + gp2)*(g2^2 + gp2^2))/
       (16*gp2^3*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) - 
      (g2^3*(2*g2 + gp2)*(g2 + 2*gp2)*(g2^2 + g2*gp2 - gp2^2)*
        (g2^2 + 2*g2*gp2 + 2*gp2^2))/(16*gp2^3*(g2 + gp2)*(g2^2 + 8*gp2*k)) + 
      (g2*(g2 - 4*k)^2*(g2^2 + 8*g2*k - 64*k^2)*(g2^2 - 8*g2*k - 32*k^2))/
       (2*(g2 - 8*k)^2*(g2^2 + g2*gp2 - 8*g2*k - 8*gp2*k + 64*k^2)) - 
      (g2*(g2 + 8*k)*(g2^2 - 192*k^2)*(g2^2 - 32*g2*k + 64*k^2))/
       (192*k*(g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) - 
      ((3*g2 - gp2)*gp2*(22*g2^6 + 55*g2^5*gp2 + 38*g2^4*gp2^2 + 
         8*g2^3*gp2^3 + g2^2*gp2^4 - 176*g2^5*k - 88*g2^4*gp2*k + 
         256*g2^3*gp2^2*k + 208*g2^2*gp2^3*k + 48*g2*gp2^4*k + 8*gp2^5*k))/
       (16*g2^2*(g2^3 + g2^2*gp2 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
         64*g2*k^2)) + ((3*g2 - gp2)*gp2*(22*g2^6 + 15*g2^5*gp2 - 
         4*g2^4*gp2^2 - g2^3*gp2^3 - 176*g2^5*k - 472*g2^4*gp2*k - 
         528*g2^3*gp2^2*k - 264*g2^2*gp2^3*k - 56*g2*gp2^4*k - 8*gp2^5*k))/
       (16*(g2 + gp2)^2*(g2^3 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
         64*g2*k^2 + 64*gp2*k^2)) - (g2^3*(-143 + 64*nG))/1152 - 
      (g2^2*gp2*(-11105 + 256*nG))/512 + (gp2^3*(1939 + 3840*nG))/1536 + 
      (g2*gp2^2*(48719 + 16640*nG))/4608 + (31489*g2^4 - 3584*g2^4*nG)/
       (1152*(g2 + gp2)) + (9731*g2^5 - 832*g2^5*nG)/(576*(g2 + gp2)^2) + 
      (-1049*g2^6 + 256*g2^6*nG)/(144*(g2 + gp2)^3) + 
      (g2*(3*g2 - 5*gp2)^2*(g2 - 2*gp2))/(384*(g2 + gp2 - 8*yt2)) + 
      ((-49*g2^2)/48 + (191*g2*gp2)/8 - (109*gp2^2)/24 + 
        (4*g2^5)/(g2 + gp2)^3 - (27*g2^4)/(8*(g2 + gp2)^2) - 
        (20*g2^3)/(3*(g2 + gp2)))*yt2 - (3*g2^4*yt2)/(64*k^2) + 
      (3*g2^3*yt2)/(4*k) + (-24*g2 - 2*gp2)*k*yt2 + 288*k^2*yt2 + 
      ((433*g2)/8 - (331*gp2)/72 + (32*g2^4)/(g2 + gp2)^3 - 
        (640*g2^3)/(9*(g2 + gp2)^2) + (227*g2^2)/(18*(g2 + gp2)))*yt2^2 + 
      (3*g2^2*yt2^2)/(8*k) + (129*k*yt2^2)/2 + 
      (629/12 + g2^2/(g2 + gp2)^2 + (61*g2)/(3*(g2 + gp2)))*yt2^3 + 
      (((-155*g2)/36 + (32*g2^2)/(9*(g2 + gp2)))*yt2^3)/k + 
      (3*yt2^4)/(4*(-2*k + yt2)) - (g2*gp2*(g2 + gp2)*(3*g2 + gp2))/
       (gp2 + 2*yt2) - (18*yt2^4)/(-4*k + 3*yt2) - 
      (g2^4*(g2 - gp2)*gp2*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 21*gp2^3))/
       (8*(g2 + gp2)^4*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2)) - 
      (yt2*(12*g2^2*gp2 + 8*g2*gp2^2 - 4*gp2^3 - 27*g2^2*yt2 - 6*g2*gp2*yt2 - 
         43*gp2^2*yt2))/(8*(g2 + gp2 + 8*k - 8*yt2)) - 
      (3*g2^4*(g2 - 8*k)^2*(g2 - 4*k)^2)/(1024*k^3*(g2^2 - 8*g2*k + 
         16*k*yt2)) + ((g2 + gp2 - 4*yt2)*yt2*(9*g2^3 - 69*g2^2*gp2 - 
         37*g2*gp2^2 + 41*gp2^3 + 36*g2^2*yt2 + 264*g2*gp2*yt2 - 
         28*gp2^2*yt2))/(12*(g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 8*gp2*yt2 + 
         16*k*yt2)) + g32*(48*k*yt2 + (32*yt2^2)/3 - (32*yt2^3)/(3*k)))
 
copFh00t = (15*g2^2)/4 - (3*g2^3)/(2*(g2 - 8*k)) - (3*g2^4)/(128*k^2) - 
     (3*g2^3)/(32*k) - 6*g2*k - 48*k^2 + 3*g2*yt2 + 
     (3*g2^2*yt2)/(2*(g2 - 8*k)) + (3*g2^2*yt2)/(8*k) - 24*k*yt2 - 
     (144*k^2*yt2)/g2 - 12*yt2^2 + (3*g2*yt2^2)/(g2 - 8*k) - 
     (36*k*yt2^2)/g2 + (3*g2^2*(g2 - 8*k)*(g2 - 4*k)*
       (g2^2 + 8*g2*k - 64*k^2))/(128*k^2*(g2^2 - 8*g2*k + 16*k*yt2))
 
copFh00W = -g2^6/(4*gp2^4) - g2^5/(8*gp2^3) + g2^4/(4*gp2^2) - g2^3/(8*gp2) + 
     (g2*gp2)/8 - gp2^2/8 + g2^4/(8*(g2 + gp2)^2) + (3*g2^3)/(8*(g2 + gp2)) - 
     (g2*(g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/
      (8*(g2 + gp2)*(2*g2 + gp2 - 8*k)) - g2^3/(8*(g2 - 4*k)) + 
     (3*g2^3*(2*g2^2 + 8*g2*gp2 + 5*gp2^2))/(8*(g2 + gp2)^2*(g2 - 2*k)) + 
     ((23*g2)/2 - (2*g2^4)/gp2^3 + (3*g2^3)/gp2^2 + (2*g2^2)/gp2 - gp2 + 
       (2*g2^3)/(g2 + gp2)^2 + (18*g2^2)/(g2 + gp2))*k + 
     (164 - (16*g2^2)/gp2^2 - (8*g2)/gp2 + (16*g2^2)/(g2 + gp2)^2 - 
       (48*g2)/(g2 + gp2))*k^2 + (-480/g2 + 128/gp2 - (64*g2)/(g2 + gp2)^2 + 
       128/(g2 + gp2))*k^3 + ((g2 - gp2)*(g2 + gp2)^2*(2*g2 + gp2)*
       (g2^2 + g2*gp2 - gp2^2)*(g2^2 + gp2^2))/
      (8*gp2^4*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) + 
     ((g2 + 8*k)^2*(g2^2 - 32*g2*k + 64*k^2))/
      (8*(g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) - (g2^4*(-3 + 4*nG))/
      (16*(g2 - 2*k)^2) + (g2^2*(-77 + 64*nG))/16
 
copFh00Z = -g2^6/(4*gp2^4) - (5*g2^5)/(8*gp2^3) - g2^4/(4*gp2^2) + 
     g2^3/(2*gp2) + (9*g2*gp2)/16 - (3*g2^3)/(4*(g2 + gp2)) - 
     (g2^2*(g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/
      (8*(g2 + gp2)^2*(2*g2 + gp2 - 8*k)) + (3*g2*(g2 - 2*gp2)*(g2 + gp2))/
      (8*(g2 + gp2 - 2*k)) + ((3*g2)/4 + (2*g2^4)/gp2^3 + (5*g2^3)/gp2^2 - 
       (2*g2^2)/gp2 - (5*gp2)/4 + (5*g2^3)/(g2 + gp2)^2 + 
       (6*g2^2)/(g2 + gp2))*k + (10 - (16*g2^2)/gp2^2 + (24*g2)/gp2 + 
       (88*g2^2)/(g2 + gp2)^2 - (80*g2)/(g2 + gp2))*k^2 + 
     (-128/gp2 + (64*g2)/(g2 + gp2)^2 + 112/(g2 + gp2))*k^3 + 
     (g2^3*(2*g2 + gp2)*(g2^2 + g2*gp2 - gp2^2)^2*(g2^2 + 2*g2*gp2 + 
        2*gp2^2))/(8*gp2^4*(g2 + gp2)^2*(g2^2 + 8*gp2*k)) + 
     (g2^2*(-15 + 64*nG))/32 + (gp2^2*(-133 + 320*nG))/96 - 
     ((g2 + gp2)^2*(-9*g2^2 + 6*g2*gp2 - 17*gp2^2 + 24*g2^2*nG + 
        40*gp2^2*nG))/(192*(g2 + gp2 - 2*k)^2)
 
copFh0hW = (241*g2^2)/64 - (5*g2^3)/(4*(g2 - 8*k)) - 
     (15*g2^3)/(8*(g2 - 2*k)) + (49*g2*k)/4 - 12*k^2 + (192*k^3)/g2 - 
     (25*g2^3)/(64*(g2 + 16*k))
 
copFh0hZ = (241*g2^2)/128 + (241*g2*gp2)/64 + (241*gp2^2)/128 - 
     (5*(g2 + gp2)^3)/(8*(g2 + gp2 - 8*k)) - (15*(g2 + gp2)^3)/
      (16*(g2 + gp2 - 2*k)) + ((49*g2)/8 + (49*gp2)/8)*k - 6*k^2 + 
     (96*k^3)/(g2 + gp2) - (25*(g2 + gp2)^3)/(128*(g2 + gp2 + 16*k))
 
copFh0tt = (39*g2^2)/128 + (31*g2*gp2)/64 + (133*gp2^2)/384 - 
     ((g2 + gp2)*(9*g2^2 - 6*g2*gp2 + 17*gp2^2))/(24*(g2 + gp2 - 8*k)) + 
     ((91*g2)/48 + (139*gp2)/48 - (4*g2^2)/(3*(g2 + gp2)))*k + 
     (-131 + (64*g2^2)/(g2 + gp2)^2 - (80*g2)/(g2 + gp2))*k^2 + 
     ((3*g2 - 5*gp2)^2*(g2 + gp2))/(128*(g2 + gp2 - 8*yt2)) - 
     ((3*g2 - 5*gp2)^2*k)/(16*(g2 + gp2 - 8*yt2)) - 
     ((3*g2 - 5*gp2)^2*k^2)/((g2 + gp2)*(g2 + gp2 - 8*yt2)) + (144*k^3)/yt2 + 
     ((-529*g2)/48 - (43*gp2)/16 + (28*g2^2)/(3*(g2 + gp2)))*yt2 + 
     ((9*g2^2 + 66*g2*gp2 - 7*gp2^2)*yt2)/(12*(g2 + gp2 - 8*k)) + 
     (-113/2 + (32*g2^2)/(g2 + gp2)^2 - (40*g2)/(g2 + gp2))*k*yt2 + 
     (261*yt2^2)/4 + (((8*g2)/3 - (8*g2^2)/(3*(g2 + gp2)))*yt2^2)/k + 
     (3*yt2^3)/k - (3*yt2^3)/(-2*k + yt2) + (27*yt2^3)/(4*(-4*k + 3*yt2)) - 
     (12*g2^2*gp2 + 8*g2*gp2^2 - 4*gp2^3 - 27*g2^2*yt2 - 6*g2*gp2*yt2 - 
       43*gp2^2*yt2)/(24*(g2 + gp2 + 8*k - 8*yt2)) + 
     g32*(32*k - 40*yt2 + (8*yt2^2)/k)
 
copFh0tW = (9*g2^2)/4 + (3*g2^4)/(16*(g2 - 2*k)^2) + 
     (3*g2^3)/(4*(g2 - 2*k)) - (3*g2^4)/(128*k^2) + (3*g2^3)/(32*k) - 
     8*g2*k + 16*k^2 + (3*g2*yt2)/2 - (3*g2^2*yt2)/(g2 - 8*k) - 
     (3*g2^3*yt2)/(16*(g2 - 2*k)^2) - (3*g2^2*yt2)/(4*(g2 - 2*k)) + 
     (3*g2^2*yt2)/(8*k) + 2*k*yt2 - (3*yt2^2)/2 + 
     (6*g2^3*yt2^2)/(g2 - 8*k)^3 - (15*g2^2*yt2^2)/(g2 - 8*k)^2 + 
     (6*g2*yt2^2)/(g2 - 8*k) - (3*g2^2*yt2^2)/(8*(g2 - 2*k)^2) - 
     (6*g2*yt2^2)/(g2 - 2*k) + (36*k*yt2^2)/g2 - 
     (9*(g2 - 2*yt2)*yt2*(g2 + yt2))/(16*(-k + yt2)) + 
     (3*g2^4*(g2 - 8*k)*(g2 - 4*k))/(128*k^2*(g2^2 - 8*g2*k + 16*k*yt2))
 
copFh0WW = (3183*g2^2)/512 + (89*g2*gp2)/32 + (5*gp2^2)/32 + gp2^3/(32*g2) - 
     (47*g2^3)/(16*(g2 + gp2)) - (3*g2^5*(g2 + 10*gp2))/
      (8*(g2 + gp2)*(g2 - 8*k)^3) + (3*g2^4*(2*g2 + 47*gp2))/
      (16*(g2 + gp2)*(g2 - 8*k)^2) + (9*g2^3*(11*g2 + 7*gp2))/
      (32*(g2 + gp2)*(g2 - 8*k)) + (135*g2^3)/(32*(3*g2 - 8*k)) - 
     ((3*g2 - gp2)*(9*g2^4 - 12*g2^3*gp2 + 30*g2^2*gp2^2 + 4*g2*gp2^3 + 
        gp2^4))/(32*g2*(g2 + gp2)*(3*g2 - gp2 - 8*k)) + 
     ((3*g2 - gp2)*(33*g2^2 + 22*g2*gp2 + gp2^2))/(16*(g2 + gp2 - 8*k)) - 
     (17*g2^3)/(16*(g2 - 4*k)) - (3*g2^3*gp2)/((g2 + gp2)*(g2 - 2*k)) + 
     ((-15*g2^3)/16 + (3*g2^4)/(4*(g2 + gp2)))/k + 
     ((-2311*g2)/32 - (3*gp2)/2 - gp2^2/(4*g2) - (18*g2^3)/(g2 + gp2)^2 + 
       (38*g2^2)/(g2 + gp2))*k + (923/2 + (2*gp2)/g2 - 
       (72*g2^2)/(g2 + gp2)^2 - (216*g2)/(g2 + gp2))*k^2 + 
     (-1736/g2 + 256/(g2 + gp2))*k^3 + (3200*k^4)/g2^2 - (3072*k^5)/g2^3 + 
     (225*g2^3)/(512*(g2 + 16*k)) - (3*(g2 - 4*k)^2*(g2^2 + 8*g2*k - 64*k^2)*
       (g2^2 - 8*g2*k - 32*k^2))/(2*(g2 - 8*k)^2*(g2^2 + g2*gp2 - 8*g2*k - 
        8*gp2*k + 64*k^2))
 
copFh0WZ = (-27*g2^2)/8 + g2^4/(2*gp2^2) + g2^3/(4*gp2) + (43*g2*gp2)/8 + 
     (7*gp2^2)/8 - gp2^3/(8*g2) + (13*g2^4)/(8*(g2 + gp2)^2) - 
     (5*g2^3)/(g2 + gp2) - (g2^4*(g2 - gp2))/(4*(g2 - 8*k)^3) + 
     (g2^3*(2*g2 - 5*gp2))/(8*(g2 - 8*k)^2) + 
     (g2*(197*g2^3 + 46*g2^2*gp2 - 32*g2*gp2^2 - 2*gp2^3))/
      (16*(g2 + gp2)*(g2 - 8*k)) - (g2^2*(g2 + gp2)^3)/
      (4*(g2 + gp2 - 8*k)^3) + (g2^2*(g2 + gp2)*(3*g2 + 4*gp2))/
      (8*(g2 + gp2 - 8*k)^2) + (31*g2^3 + 50*g2^2*gp2 + 6*g2*gp2^2 - 4*gp2^3)/
      (16*(g2 + gp2 - 8*k)) - (g2*(2*g2 + gp2)*(g2^3 + 2*g2^2*gp2 + 
        3*g2*gp2^2 + gp2^3))/(8*(g2 + gp2)^2*(2*g2 + gp2 - 8*k)) - 
     (3*g2^2*(2*g2 + gp2)^3)/(8*(g2 + gp2)^2*(g2 - 2*k)) - 
     (3*(2*g2 + gp2)^3)/(8*(g2 + gp2 - 2*k)) + 
     ((-173*g2)/3 + (119*gp2)/6 + (3*gp2^2)/(2*g2) - 
       (31*g2^3)/(12*(g2 + gp2)^2) - (365*g2^2)/(12*(g2 + gp2)))*k + 
     (100/3 + (12*gp2)/g2 + (12*g2^3)/(g2 + gp2)^3 + 
       (20*g2^2)/(3*(g2 + gp2)^2) + (8*g2)/(3*(g2 + gp2)))*k^2 - 
     ((g2 - gp2)*(g2 + gp2)^2*(2*g2 + gp2)*(g2^2 + gp2^2))/
      (8*gp2^2*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) - 
     (g2^3*(2*g2 + gp2)*(g2^2 + g2*gp2 - gp2^2)*(g2^2 + 2*g2*gp2 + 2*gp2^2))/
      (8*gp2^2*(g2 + gp2)^2*(g2^2 + 8*gp2*k)) - 
     ((g2 - 4*k)^2*(g2^2 + 8*g2*k - 64*k^2)*(g2^2 - 8*g2*k - 32*k^2))/
      ((g2 - 8*k)^2*(g2^2 + g2*gp2 - 8*g2*k - 8*gp2*k + 64*k^2)) - 
     (g2*(g2 + 8*k)^2*(g2^2 - 32*g2*k + 64*k^2))/
      (4*(g2 - 8*k)*(g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) - 
     ((3*g2 - gp2)*gp2*(6*g2^4 + 5*g2^3*gp2 + g2^2*gp2^2 + 128*g2^3*k + 
        176*g2^2*gp2*k + 40*g2*gp2^2*k + 8*gp2^3*k))/
      (8*g2*(g2^3 + g2^2*gp2 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
        64*g2*k^2)) + ((3*g2 - gp2)*gp2*(6*g2^5 + 5*g2^4*gp2 + g2^3*gp2^2 + 
        128*g2^4*k + 304*g2^3*gp2*k + 216*g2^2*gp2^2*k + 48*g2*gp2^3*k + 
        8*gp2^4*k))/(8*(g2 + gp2)^2*(g2^3 - 16*g2^2*k - 8*g2*gp2*k + 
        8*gp2^2*k + 64*g2*k^2 + 64*gp2*k^2))
 
copFh0ZZ = (335*g2^2)/1024 + (335*g2*gp2)/512 + (335*gp2^2)/1024 + 
     (135*(g2 + gp2)^3)/(64*(3*g2 + 3*gp2 - 8*k)) - 
     (g2 + gp2)^3/(2*(g2 + gp2 - 4*k)) + ((-3*g2^3)/32 - (9*g2^2*gp2)/32 - 
       (9*g2*gp2^2)/32 - (3*gp2^3)/32)/k + ((-279*g2)/64 - (279*gp2)/64)*k + 
     (523*k^2)/4 - (724*k^3)/(g2 + gp2) + (1600*k^4)/(g2 + gp2)^2 - 
     (1536*k^5)/(g2 + gp2)^3 + (225*(g2 + gp2)^3)/(1024*(g2 + gp2 + 16*k))
 
copFhhtt = -72*k^2 + 45*k*yt2 - (27*yt2^2)/4 - (3*yt2^3)/k + 
     (9*yt2^3)/(4*k - 3*yt2) - (81*yt2^3)/(8*(k - yt2)) - 
     (3*yt2^3)/(2*(2*k - yt2))
 
copFhhWW = (-309*g2^2)/128 + (2*g2^3)/(g2 - 8*k) - 
     (45*g2^3)/(8*(3*g2 - 8*k)) + g2^3/(2*(g2 - 4*k)) + 
     (27*g2^4)/(64*(g2 - 2*k)^2) + (63*g2^3)/(32*(g2 - 2*k)) + 
     (3*g2^3)/(16*k) - (285*g2*k)/8 + 236*k^2 - (704*k^3)/g2 + 
     (768*k^4)/g2^2 - (75*g2^3)/(128*(g2 + 16*k))
 
copFhhZZ = (-309*g2^2)/256 - (309*g2*gp2)/128 - (309*gp2^2)/256 + 
     (g2 + gp2)^3/(g2 + gp2 - 8*k) - (45*(g2 + gp2)^3)/
      (16*(3*g2 + 3*gp2 - 8*k)) + (g2 + gp2)^3/(4*(g2 + gp2 - 4*k)) + 
     (27*(g2 + gp2)^4)/(128*(g2 + gp2 - 2*k)^2) + 
     (63*(g2 + gp2)^3)/(64*(g2 + gp2 - 2*k)) + 
     ((3*g2^3)/32 + (9*g2^2*gp2)/32 + (9*g2*gp2^2)/32 + (3*gp2^3)/32)/k + 
     ((-285*g2)/16 - (285*gp2)/16)*k + 118*k^2 - (352*k^3)/(g2 + gp2) + 
     (384*k^4)/(g2 + gp2)^2 - (75*(g2 + gp2)^3)/(256*(g2 + gp2 + 16*k))
 
copFhttZ = (9*g2^2)/8 - (3*g2*gp2)/4 + (17*gp2^2)/8 + 
     ((g2 + gp2)^2*(9*g2^2 - 6*g2*gp2 + 17*gp2^2))/(192*(g2 + gp2 - 2*k)^2) + 
     ((g2 + gp2)*(9*g2^2 - 6*g2*gp2 + 17*gp2^2))/(48*(g2 + gp2 - 2*k)) + 
     ((10*g2)/3 - (10*gp2)/3 - (16*g2^2)/(3*(g2 + gp2)))*k + 4*k^2 + 
     ((-61*g2)/8 + (19*gp2)/8 + (8*g2^2)/(g2 + gp2))*yt2 - 
     (3*(g2 + gp2)^2*yt2)/(g2 + gp2 - 8*k) - 
     ((g2 + gp2)*(9*g2^2 + 66*g2*gp2 - 7*gp2^2)*yt2)/
      (96*(g2 + gp2 - 2*k)^2) - ((9*g2^2 + 210*g2*gp2 - 55*gp2^2)*yt2)/
      (24*(g2 + gp2 - 2*k)) + (-12 - (64*g2^2)/(g2 + gp2)^2 + 
       (80*g2)/(g2 + gp2))*k*yt2 + ((9*g2^2 + 66*g2*gp2 - 7*gp2^2)*yt2^2)/
      (6*(g2 + gp2)*(g2 + gp2 - 2*k)) + 
     (yt2*(12*g2^2*gp2 + 8*g2*gp2^2 - 4*gp2^3 - 27*g2^2*yt2 - 6*g2*gp2*yt2 - 
        43*gp2^2*yt2))/(6*(g2 + gp2)*(g2 + gp2 + 8*k - 8*yt2)) - 
     (yt2*(9*g2^3 + 3*g2^2*gp2 + 11*g2*gp2^2 + 17*gp2^3 - 18*g2^2*yt2 - 
        132*g2*gp2*yt2 + 14*gp2^2*yt2))/(32*(g2 + gp2)*(-k + yt2)) + 
     (yt2^2*(9*g2^3 - 69*g2^2*gp2 - 37*g2*gp2^2 + 41*gp2^3 + 36*g2^2*yt2 + 
        264*g2*gp2*yt2 - 28*gp2^2*yt2))/(3*(g2 + gp2)*
       (g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 8*gp2*yt2 + 16*k*yt2))
 
copFhWWZ = (7*g2^2)/4 - (g2*gp2)/2 - gp2^2/8 - gp2^3/(8*g2) + 
     g2^4/(g2 + gp2)^2 - (9*g2^3)/(4*(g2 + gp2)) - (g2^3*gp2^2*(10*g2 + gp2))/
      (4*(g2 + gp2)*(g2 - 8*k)^3) + (5*g2^2*gp2^2*(10*g2 + gp2))/
      (8*(g2 + gp2)*(g2 - 8*k)^2) - 
     (g2*(4*g2^3 + 2*g2^2*gp2 + 15*g2*gp2^2 + 2*gp2^3))/
      (8*(g2 + gp2)*(g2 - 8*k)) + ((3*g2 - gp2)*(9*g2^4 - 12*g2^3*gp2 + 
        30*g2^2*gp2^2 + 4*g2*gp2^3 + gp2^4))/(16*(g2 + gp2)^2*
       (3*g2 - gp2 - 8*k)) - (g2^2*(3*g2 - gp2)*(33*g2^2 + 22*g2*gp2 + 
        gp2^2))/(64*(g2 + gp2)*(g2 - 2*k)^2) - 
     (g2*(165*g2^4 + 203*g2^3*gp2 + 31*g2^2*gp2^2 - 59*g2*gp2^3 - 4*gp2^4))/
      (16*(g2 + gp2)^2*(g2 - 2*k)) - ((3*g2 - gp2)*(g2 + gp2)*
       (33*g2^2 + 22*g2*gp2 + gp2^2))/(128*(g2 + gp2 - 2*k)^2) - 
     (165*g2^4 + 254*g2^3*gp2 + 8*g2^2*gp2^2 + 18*g2*gp2^3 + 3*gp2^4)/
      (32*(g2 + gp2)*(g2 + gp2 - 2*k)) + ((227*g2)/4 - (20*g2^3)/gp2^2 - 
       (2*g2^2)/gp2 - (257*gp2)/12 - (3*gp2^2)/(2*g2) + 
       (36*g2^3)/(g2 + gp2)^2 + (77*g2^2)/(2*(g2 + gp2)))*k + 
     (16/3 + (160*g2^2)/gp2^2 + (16*g2)/gp2 - (48*g2)/(g2 + gp2))*k^2 + 
     ((3*g2 - gp2)*(9*g2^4 + 24*g2^3*gp2 - 12*g2^2*gp2^2 - 4*g2*gp2^3 - 
        gp2^4))/(8*(g2 + gp2)*(3*g2^2 + 2*g2*gp2 - gp2^2 - 8*g2*k)) - 
     ((3*g2 - gp2)*gp2*(6*g2^4 + 5*g2^3*gp2 + g2^2*gp2^2 + 128*g2^3*k + 
        176*g2^2*gp2*k + 40*g2*gp2^2*k + 8*gp2^3*k))/
      (8*g2*(g2^3 + g2^2*gp2 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
        64*g2*k^2)) + ((3*g2 - gp2)*gp2*(6*g2^5 + 5*g2^4*gp2 + g2^3*gp2^2 + 
        128*g2^4*k + 304*g2^3*gp2*k + 216*g2^2*gp2^2*k + 48*g2*gp2^3*k + 
        8*gp2^4*k))/(8*(g2 + gp2)^2*(g2^3 - 16*g2^2*k - 8*g2*gp2*k + 
        8*gp2^2*k + 64*g2*k^2 + 64*gp2*k^2))
 
copFt00W = (15*g2^2)/4 - (3*g2^4)/(2*(g2 + gp2)^2) + 
     ((7*g2)/2 + (9*g2^3)/(4*(g2 + gp2)^2) - (13*g2^2)/(2*(g2 + gp2)))*yt2 + 
     (71/2 - (10*g2)/(g2 + gp2))*yt2^2 + (-12/g2 + (3*g2)/(g2 + gp2)^2)*yt2^3
 
copFt00Z = (9*g2^2)/128 - (111*g2*gp2)/64 + (107*gp2^2)/384 - 
     (2*g2^7)/(g2 + gp2)^5 - (3*g2^6)/(4*(g2 + gp2)^4) + 
     (49*g2^5)/(4*(g2 + gp2)^3) + (5*g2^4)/(2*(g2 + gp2)^2) - 
     (57*g2^3)/(4*(g2 + gp2)) - ((3*g2 - 5*gp2)^2*(g2 + gp2))/
      (128*(g2 + gp2 - 8*yt2)) + ((-173*g2)/48 + (12*g2^2)/gp2 + 
       (83*gp2)/48 + (4*g2^5)/(g2 + gp2)^4 + (11*g2^4)/(2*(g2 + gp2)^3) - 
       (22*g2^3)/(g2 + gp2)^2 - (43*g2^2)/(12*(g2 + gp2)))*yt2 + 
     (-13 - (12*g2)/gp2 - (9*gp2)/(2*g2) - (8*g2^3)/(g2 + gp2)^3 + 
       (55*g2^2)/(2*(g2 + gp2)^2) - (7*g2)/(2*(g2 + gp2)))*yt2^2 + 
     (-9/g2 - 24/gp2 - (3*g2^2)/(g2 + gp2)^3 + (33*g2)/(g2 + gp2)^2)*yt2^3 + 
     (2*g2*gp2*(3*g2 + gp2))/(gp2 + 2*yt2) - 
     (g2^3*gp2*(g2^2 - g2*gp2 - gp2^2)*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 
        21*gp2^3))/(4*(g2 + gp2)^5*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2))
 
copFt0hW = (-3*g2^5)/(1024*k^3) + (9*g2^4)/(256*k^2) - (3*g2^3)/(32*k) + 
     g2*yt2 - (3*g2^2*yt2)/(4*(g2 - 2*k)) + (3*g2^3*yt2)/(64*k^2) - 
     (3*g2^2*yt2)/(32*k) + 20*k*yt2 - (13*yt2^2)/2 + 
     (6*g2^2*yt2^2)/(g2 - 8*k)^2 - (12*g2*yt2^2)/(g2 - 8*k) - 
     (3*g2*yt2^2)/(4*(g2 - 2*k)) - (27*g2*yt2^2)/(32*k) + (36*k*yt2^2)/g2 - 
     (3*yt2^3)/(16*k) + (9*(g2 - 2*yt2)*yt2*(g2 + yt2))/(32*(-k + yt2)) + 
     (3*g2^4*(g2 - 8*k)^2*(g2 - 4*k))/(1024*k^3*(g2^2 - 8*g2*k + 16*k*yt2))
 
copFt0tW = (3819*g2^2)/320 + (45*g2*gp2)/64 + (25*gp2^2)/64 + 
     (17*g2^5)/(3*(g2 + gp2)^3) - (19*g2^4)/(30*(g2 + gp2)^2) - 
     (14489*g2^3)/(960*(g2 + gp2)) - (3*g2^4)/(128*k^2) + (9*g2^3)/(32*k) - 
     ((3*g2 - 5*gp2)^2*(2*g2 + gp2)^3)/(64*(g2 + gp2)^2*(g2 + gp2 - 8*yt2)) - 
     (9*g2^4)/(4*(g2 - 2*yt2)^2) - (3*g2^3)/(4*(g2 - 2*yt2)) + 
     ((2501*g2)/90 + (7*gp2)/24 + (56*g2^5)/(3*(g2 + gp2)^4) + 
       (50*g2^4)/(9*(g2 + gp2)^3) - (13781*g2^3)/(360*(g2 + gp2)^2) - 
       (533*g2^2)/(360*(g2 + gp2)))*yt2 + (3*g2^2*yt2)/(8*k) + 
     (-31 + (16*g2)/(g2 + gp2))*yt2^2 - (9*g2*yt2^2)/(8*k) + 
     (g2^3*gp2*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 21*gp2^3))/
      (4*(g2 + gp2)^3*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2)) + 
     (3*g2^3*(g2 - 8*k)^2*(g2 - 4*k))/(128*k^2*(g2^2 - 8*g2*k + 16*k*yt2))
 
copFt0WZ = -3*g2^2 - g2*gp2 + (2*g2^6)/(g2 + gp2)^4 - 
     (5*g2^5)/(4*(g2 + gp2)^3) - (9*g2^4)/(g2 + gp2)^2 + 
     (21*g2^3)/(4*(g2 + gp2)) + ((23*g2)/2 + (5*gp2)/2 - 
       (4*g2^4)/(g2 + gp2)^3 - (3*g2^3)/(2*(g2 + gp2)^2) + 
       (21*g2^2)/(g2 + gp2))*yt2 + (15/2 - (60*g2^2)/gp2^2 - (12*g2)/gp2 + 
       (8*g2^2)/(g2 + gp2)^2 + g2/(2*(g2 + gp2)))*yt2^2 + 
     (g2*gp2*(3*g2 + gp2))/(gp2 + 2*yt2) + 
     (g2^4*gp2*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 21*gp2^3))/
      (4*(g2 + gp2)^4*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2))
 
copFthtZ = (9*g2^2)/32 - (15*g2*gp2)/16 + (25*gp2^2)/32 + 
     ((3*g2 - 5*gp2)^2*(g2 + gp2))/(256*(g2 + gp2 - 2*k)) + 
     ((55*g2)/16 - (25*gp2)/16 - (4*g2^2)/(g2 + gp2))*k - 
     ((3*g2 - 5*gp2)^2*(g2 + gp2))/(32*(g2 + gp2 - 8*yt2)) - 
     ((3*g2 - 5*gp2)^2*(g2 + gp2)^2)/(256*(g2 + gp2 - 2*k)*
       (g2 + gp2 - 8*yt2)) + ((3*g2 - 5*gp2)^2*k)/(16*(g2 + gp2 - 8*yt2)) + 
     ((-29*g2)/6 + (11*gp2)/6 + (16*g2^2)/(3*(g2 + gp2)))*yt2 - 
     ((9*g2^2 + 66*g2*gp2 - 7*gp2^2)*yt2)/(96*(g2 + gp2 - 2*k)) + 
     (((3*g2^2)/64 - (g2*gp2)/32 + (17*gp2^2)/192)*yt2)/k + 
     (-5/2 - (32*g2^2)/(g2 + gp2)^2 + (40*g2)/(g2 + gp2))*k*yt2 - 
     (3*yt2^2)/2 + (((-73*g2)/96 + (7*gp2)/96 + (2*g2^2)/(3*(g2 + gp2)))*
       yt2^2)/k + (2*yt2^2*(12*g2^2*gp2 + 8*g2*gp2^2 - 4*gp2^3 - 
        27*g2^2*yt2 - 6*g2*gp2*yt2 - 43*gp2^2*yt2))/
      (3*(g2 + gp2)*(g2 + gp2 - 8*yt2)*(g2 + gp2 + 8*k - 8*yt2)) + 
     (yt2*(9*g2^3 + 3*g2^2*gp2 + 11*g2*gp2^2 + 17*gp2^3 - 18*g2^2*yt2 - 
        132*g2*gp2*yt2 + 14*gp2^2*yt2))/(64*(g2 + gp2)*(-k + yt2)) + 
     ((g2 + gp2 - 2*yt2)*yt2^2*(9*g2^3 - 69*g2^2*gp2 - 37*g2*gp2^2 + 
        41*gp2^3 + 36*g2^2*yt2 + 264*g2*gp2*yt2 - 28*gp2^2*yt2))/
      (3*(g2 + gp2)*(g2 + gp2 - 8*yt2)*(g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 
        8*gp2*yt2 + 16*k*yt2))
 
copFttWW = (-9*g2*yt2)/4 + (9*g2^3*yt2)/(32*(g2 - 2*k)^2) + 
     (39*g2^2*yt2)/(32*(g2 - 2*k)) - (3*g2^2*yt2)/(4*k) + (9*yt2^2)/2 - 
     (9*g2^2*yt2^2)/(16*(g2 - 2*k)^2) - (9*g2*yt2^2)/(4*(g2 - 2*k)) - 
     (3*g2*yt2^2)/(4*k) - (9*yt2*(3*g2^2 - 8*g2*yt2 + 16*yt2^2))/
      (64*(-k + yt2))
 
copFttZZ = ((-21*g2)/8 - (21*gp2)/8)*yt2 + (9*(g2 + gp2)^3*yt2)/
      (64*(g2 + gp2 - 2*k)^2) + ((117*g2^2 - 150*g2*gp2 + 245*gp2^2)*yt2)/
      (192*(g2 + gp2 - 2*k)) + (21*yt2^2)/4 - (9*(g2 + gp2)^2*yt2^2)/
      (32*(g2 + gp2 - 2*k)^2) - ((9*g2^2 - 78*g2*gp2 + 41*gp2^2)*yt2^2)/
      (24*(g2 + gp2)*(g2 + gp2 - 2*k)) - 
     ((g2 + gp2 - 2*yt2)*yt2*(9*g2^3 - 69*g2^2*gp2 - 37*g2*gp2^2 + 41*gp2^3 + 
        36*g2^2*yt2 + 264*g2*gp2*yt2 - 28*gp2^2*yt2))/
      (12*(g2 + gp2)*(g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 8*gp2*yt2 + 
        16*k*yt2)) - (9*yt2*(3*g2^2 + 6*g2*gp2 + 3*gp2^2 - 8*g2*yt2 - 
        8*gp2*yt2 + 16*yt2^2))/(128*(-k + yt2))
 
copFW00Z = (9*g2^3)/(64*(g2 - gp2)) + gp2^3/(16*g2) - 
     (3*g2^7)/(16*(g2 + gp2)^5) + (9*g2^3)/(8*(g2 + 2*gp2)) - 
     (729*g2^3)/(128*(3*g2 + 2*gp2)) + (g2^3*(154*g2 - 43*gp2))/
      (16*(g2^2 + 2*g2*gp2 + 2*gp2^2)) + g2^4/(8*(g2 - 8*k)^2) - 
     (g2^2*gp2)/(8*(g2 - 8*k)) + (g2^2*(g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + 
        gp2^3))/(4*(g2 + gp2)^2*(2*g2 + gp2 - 8*k)) + 
     (3*g2^2*gp2*(3*g2^2 + 2*g2*gp2 + 3*gp2^2))/(256*(g2 + gp2)*
       (g2 - 2*k)^2) - (g2*gp2*(30*g2^2 - 13*g2*gp2 - 9*gp2^2))/
      (64*(g2 + gp2)*(g2 - 2*k)) - 
     (3*gp2*(g2 + gp2)*(3*g2^2 + 4*g2*gp2 + 4*gp2^2))/
      (256*(g2 + gp2 - 2*k)^2) - 
     (gp2*(-30*g2^4 - 85*g2^3*gp2 + 38*g2^2*gp2^2 + 11*g2*gp2^3 + 14*gp2^4))/
      (64*(g2 + gp2)^2*(g2 + gp2 - 2*k)) + g2^5/(128*(g2 + gp2)*k^2) - 
     g2^4/(32*(g2 + gp2)*k) + ((5*g2)/2 - (7*gp2)/2 - (2*g2^4)/(g2 + gp2)^3 + 
       (9*g2^3)/(g2 + gp2)^2 - (9*g2^2)/(2*(g2 + gp2)))*k + 
     ((3*g2 - gp2)*gp2^2*(9*g2^4 + 24*g2^3*gp2 - 12*g2^2*gp2^2 - 4*g2*gp2^3 - 
        gp2^4))/(16*g2*(g2 + gp2)^2*(3*g2^2 + 2*g2*gp2 - gp2^2 - 8*g2*k)) - 
     (g2*(g2 - 4*k)*(g2^2 + 8*g2*k - 64*k^2)*(g2^2 - 8*g2*k - 32*k^2)*
       (g2^2 - 24*g2*k + 64*k^2))/(128*(g2 - 8*k)^2*k^2*
       (g2^2 + g2*gp2 - 8*g2*k - 8*gp2*k + 64*k^2)) + 
     (gp2^2*(-217 + 320*nG))/96 + (g2*gp2*(-1823 + 640*nG))/192 - 
     (g2^2*(-11281 + 1280*nG))/384 + (-9925*g2^3 + 512*g2^3*nG)/
      (192*(g2 + gp2)) + (-1481*g2^4 - 896*g2^4*nG)/(96*(g2 + gp2)^2) + 
     (1283*g2^5 - 160*g2^5*nG)/(48*(g2 + gp2)^3) + (-7*g2^6 + 128*g2^6*nG)/
      (24*(g2 + gp2)^4) + (g2 + gp2 + (2*g2^3)/(g2 + gp2)^2 - 
       (3*g2^2)/(g2 + gp2))*yt2 - (g2*gp2*(3*g2 + gp2))/(gp2 + 2*yt2)
 
copFW0hh = (-151*g2^2)/64 + (27*g2^3)/(16*(g2 - 8*k)) + 
     (15*g2^3)/(16*(g2 - 2*k)) - 6*g2*k - 12*k^2 - (25*g2^3)/(64*(g2 + 16*k))
 
copFW0ht = 4*g2^2 - (3*g2^4)/(32*(g2 - 2*k)^2) - (9*g2^3)/(32*(g2 - 2*k)) + 
     (3*g2^4)/(64*k^2) - (21*g2^3)/(64*k) - 2*g2*k + (g2*yt2)/4 + 
     (3*g2^2*yt2)/(g2 - 8*k) + (3*g2^3*yt2)/(32*(g2 - 2*k)^2) + 
     (9*g2^2*yt2)/(32*(g2 - 2*k)) - (51*g2^2*yt2)/(64*k) - (9*yt2^2)/2 - 
     (6*g2^3*yt2^2)/(g2 - 8*k)^3 + (15*g2^2*yt2^2)/(g2 - 8*k)^2 - 
     (6*g2*yt2^2)/(g2 - 8*k) + (3*g2^2*yt2^2)/(16*(g2 - 2*k)^2) + 
     (45*g2*yt2^2)/(16*(g2 - 2*k)) - (3*g2*yt2^2)/(32*k) - 
     (3*g2^3*(g2 - 8*k)*(g2 - 4*k)^2)/(64*k^2*(g2^2 - 8*g2*k + 16*k*yt2))
 
copFW0hZ = (-257*g2^2)/48 - g2^5/(4*gp2^3) - (9*g2^4)/(8*gp2^2) - 
     g2^3/(2*gp2) - (10*g2*gp2)/3 - (5*gp2^2)/8 - gp2^3/(8*g2) + 
     (43*g2^4)/(96*(g2 + gp2)^2) + (71*g2^3)/(32*(g2 + gp2)) + 
     (g2^4*(g2 - gp2))/(4*(g2 - 8*k)^3) - (g2^3*(3*g2 - 5*gp2))/
      (8*(g2 - 8*k)^2) - (g2^2*(17*g2^2 - 20*g2*gp2 + 4*gp2^2))/
      (16*(g2 + gp2)*(g2 - 8*k)) - (g2^2*(g2 + gp2)^2)/
      (4*(g2 + gp2 - 8*k)^2) + (g2^2*(2*g2 + 3*gp2))/(8*(g2 + gp2 - 8*k)) + 
     (g2^2*(g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/
      (8*(g2 + gp2)^2*(2*g2 + gp2 - 8*k)) + (3*g2^2*(2*g2 + gp2)^3)/
      (16*(g2 + gp2)^2*(g2 - 2*k)) + g2^4/(16*(g2 + gp2)*k) + 
     ((-127*g2)/6 + (2*g2^3)/gp2^2 + (15*g2^2)/gp2 - 2*gp2 - 
       (25*g2^3)/(3*(g2 + gp2)^2) + (7*g2^2)/(6*(g2 + gp2)))*k + 
     ((-16*g2)/gp2 + (12*g2^3)/(g2 + gp2)^3 + (20*g2^2)/(g2 + gp2)^2 - 
       (4*g2)/(g2 + gp2))*k^2 + (g2*(g2 - gp2)*(g2 + gp2)*(2*g2 + gp2)*
       (g2^2 + gp2^2))/(8*gp2^2*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) + 
     (g2^3*(2*g2 + gp2)*(g2 + 2*gp2)*(g2^2 + g2*gp2 - gp2^2)*
       (g2^2 + 2*g2*gp2 + 2*gp2^2))/(8*gp2^3*(g2 + gp2)^2*(g2^2 + 8*gp2*k)) - 
     (g2*(g2 - 4*k)*(g2^2 + 8*g2*k - 64*k^2)*(g2^2 - 8*g2*k - 32*k^2))/
      (16*(g2 - 8*k)*k*(g2^2 + g2*gp2 - 8*g2*k - 8*gp2*k + 64*k^2)) + 
     (g2^2*(g2 + 8*k)*(g2^2 - 32*g2*k + 64*k^2))/
      (4*(g2 - 8*k)*(g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) + 
     (66*g2^7 + 151*g2^6*gp2 + 115*g2^5*gp2^2 + 36*g2^4*gp2^3 + 
       7*g2^3*gp2^4 + g2^2*gp2^5 - 528*g2^6*k - 1208*g2^5*gp2*k - 
       888*g2^4*gp2^2*k - 64*g2^3*gp2^3*k + 144*g2^2*gp2^4*k + 
       40*g2*gp2^5*k + 8*gp2^6*k)/(8*g2*(g2 + gp2)*(g2^3 + g2^2*gp2 - 
        16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 64*g2*k^2)) + 
     (g2*gp2*(22*g2^5 - 7*g2^4*gp2 - 25*g2^3*gp2^2 - 2*g2^2*gp2^3 - 
        176*g2^4*k - 296*g2^3*gp2*k - 184*g2^2*gp2^2*k - 40*g2*gp2^3*k - 
        8*gp2^4*k))/(8*(g2 + gp2)^2*(g2^3 - 16*g2^2*k - 8*g2*gp2*k + 
        8*gp2^2*k + 64*g2*k^2 + 64*gp2*k^2))
 
copFW0tt = (-187*g2^2)/180 - (3*g2^3)/gp2 - (17*g2*gp2)/24 + 
     (16*g2^5)/(9*(g2 + gp2)^3) + (269*g2^4)/(90*(g2 + gp2)^2) + 
     (3473*g2^3)/(360*(g2 + gp2)) + (3*g2^4)/(64*k^2) - (3*g2^3)/(8*k) + 
     (9*g2^4)/(4*(g2 - 2*yt2)^2) - (3*g2^3)/(2*(g2 - 2*yt2)) + 
     ((-2*g2^3)/15 - (2*g2^5)/(15*(g2 + gp2)^2) + (4*g2^4)/(15*(g2 + gp2)))/
      yt2 + ((1108*g2)/45 + (6*g2^2)/gp2 + (112*g2^5)/(3*(g2 + gp2)^4) + 
       (212*g2^4)/(9*(g2 + gp2)^3) - (8293*g2^3)/(180*(g2 + gp2)^2) - 
       (121*g2^2)/(45*(g2 + gp2)))*yt2 + (9*g2^2*yt2)/(2*(g2 - 8*k)) - 
     (3*g2^2*yt2)/(4*k) - (36*g2*yt2^2)/(g2 - 8*k) - (9*g2*yt2^2)/(4*k) + 
     (g2^3*(g2 - gp2)*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 21*gp2^3))/
      (4*(g2 + gp2)^3*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2)) - 
     (3*g2^3*(g2 - 8*k)*(g2 - 4*k)^2)/(64*k^2*(g2^2 - 8*g2*k + 16*k*yt2))
 
copFW0tZ = (-17*g2^2)/2 - (6*g2^3)/gp2 - (g2*gp2)/4 - (4*g2^5)/(g2 + gp2)^3 + 
     g2^4/(2*(g2 + gp2)^2) + (33*g2^3)/(2*(g2 + gp2)) + 
     (-g2/4 + (22*g2^2)/gp2 + (8*g2^3)/(g2 + gp2)^2 + 
       (29*g2^2)/(4*(g2 + gp2)))*yt2 + ((-60*g2^3)/gp2^3 - (42*g2^2)/gp2^2 + 
       (15*g2)/gp2 - (15*g2)/(g2 + gp2))*yt2^2 + (g2^2*(3*g2 + gp2))/
      (gp2 + 2*yt2) + (g2^3*(g2 - gp2)*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 
        21*gp2^3))/(4*(g2 + gp2)^3*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2))
 
copFW0WW = (-11343*g2^2)/160 + (3*g2*gp2)/4 - (63*g2^6)/(2*(g2 + gp2)^4) - 
     (303*g2^5)/(4*(g2 + gp2)^3) - (51*g2^4)/(20*(g2 + gp2)^2) + 
     (10473*g2^3)/(80*(g2 + gp2)) + (81*g2^3)/(64*(3*g2 + 2*gp2)) + 
     (7*g2^3)/(2*(g2 - 8*k)) + (45*g2^3)/(32*(g2 - 2*k)) + (27*g2^3)/(64*k) + 
     (-3*g2 - (6*g2^2)/(g2 + gp2))*k + (25*g2^3)/(64*(g2 + 16*k)) - 
     (3*g2*(22*g2^6 + 55*g2^5*gp2 + 32*g2^4*gp2^2 + 3*g2^3*gp2^3 - 
        176*g2^5*k - 264*g2^4*gp2*k + 40*g2^3*gp2^2*k + 160*g2^2*gp2^3*k + 
        40*g2*gp2^4*k + 8*gp2^5*k))/(8*(g2 + gp2)^2*(g2^3 - 16*g2^2*k - 
        8*g2*gp2*k + 8*gp2^2*k + 64*g2*k^2 + 64*gp2*k^2))
 
copFW0ZZ = (-1399*g2^2)/192 + (3*g2^5)/gp2^3 - (3*g2^4)/(2*gp2^2) - 
     (165*g2^3)/(16*gp2) - (123*g2*gp2)/32 - (5*gp2^2)/16 - 
     (9*g2^6)/(32*(g2 + gp2)^4) - (11*g2^5)/(3*(g2 + gp2)^3) - 
     (205*g2^4)/(12*(g2 + gp2)^2) + (23*g2^3)/(4*(g2 + gp2)) + 
     (9*g2^3)/(16*(g2 + 2*gp2)) - (81*g2^3)/(64*(3*g2 + 2*gp2)) + 
     (g2^3*(149*g2 + 202*gp2))/(8*(g2^2 + 2*g2*gp2 + 2*gp2^2)) + 
     (3*g2*(9*g2^2 + 20*g2*gp2 + 12*gp2^2))/(16*(g2 - 8*k)) + 
     ((9*g2^3)/64 + (9*g2^2*gp2)/32 + (9*g2*gp2^2)/64)/k + 
     ((-5*g2)/4 - (5*g2^3)/(4*(g2 + gp2)^2) - g2^2/(g2 + gp2))*k + 
     (g2^3*(2*g2 + gp2)*(g2 + 2*gp2)*(g2^2 + g2*gp2 - gp2^2)*
       (g2^2 + 2*g2*gp2 + 2*gp2^2))/(8*gp2^3*(g2 + gp2)^2*(g2^2 + 8*gp2*k)) + 
     (gp2*(62*g2^5 + 119*g2^4*gp2 + 62*g2^3*gp2^2 + 5*g2^2*gp2^3 + 
        32*g2^4*k + 224*g2^3*gp2*k + 200*g2^2*gp2^2*k + 48*g2*gp2^3*k + 
        8*gp2^4*k))/(8*(g2 + gp2)*(g2^3 + g2^2*gp2 - 16*g2^2*k - 8*g2*gp2*k + 
        8*gp2^2*k + 64*g2*k^2))
 
copFWhWZ = (-653*g2^2)/48 + (5*g2^5)/(2*gp2^3) + (4*g2^4)/gp2^2 - 
     g2^3/(2*gp2) - (7*g2*gp2)/24 - (7*gp2^2)/16 - gp2^3/(8*g2) - 
     (9*g2^4)/(4*(g2 + gp2)^2) - (11*g2^3)/(2*(g2 + gp2)) + 
     (g2^3*gp2^2*(10*g2 + gp2))/(4*(g2 + gp2)*(g2 - 8*k)^3) + 
     (g2^2*(2*g2 - 5*gp2)*gp2*(10*g2 + gp2))/(8*(g2 + gp2)*(g2 - 8*k)^2) + 
     (g2*(4*g2^3 - 38*g2^2*gp2 + 11*g2*gp2^2 + 2*gp2^3))/
      (8*(g2 + gp2)*(g2 - 8*k)) - (g2*(9*g2^4 - 12*g2^3*gp2 + 30*g2^2*gp2^2 + 
        4*g2*gp2^3 + gp2^4))/(8*(g2 + gp2)^2*(3*g2 - gp2 - 8*k)) + 
     (g2^2*(3*g2 - gp2)*(33*g2^2 + 22*g2*gp2 + gp2^2))/
      (128*(g2 + gp2)*(g2 - 2*k)^2) + 
     (g2*(429*g2^4 + 460*g2^3*gp2 + 18*g2^2*gp2^2 - 220*g2*gp2^3 - 15*gp2^4))/
      (128*(g2 + gp2)^2*(g2 - 2*k)) - (g2*(33*g2^2 + 22*g2*gp2 + gp2^2))/
      (32*(g2 + gp2 - 2*k)) + ((-51*g2^3)/256 + (9*g2^2*gp2)/128 + 
       (g2*gp2^2)/256 - (3*g2^4)/(16*(g2 + gp2)))/k + 
     ((98*g2)/3 - (40*g2^4)/gp2^3 - (44*g2^3)/gp2^2 + (14*g2^2)/gp2 + 
       (5*gp2)/2 + (22*g2^3)/(g2 + gp2)^2 - (10*g2^2)/(g2 + gp2))*k + 
     ((160*g2^3)/gp2^3 + (96*g2^2)/gp2^2 - (48*g2)/gp2 + (32*g2)/(g2 + gp2))*
      k^2 - (gp2*(-9*g2^4 - 24*g2^3*gp2 + 12*g2^2*gp2^2 + 4*g2*gp2^3 + 
        gp2^4))/(8*(g2 + gp2)*(-3*g2^2 - 2*g2*gp2 + gp2^2 + 8*g2*k)) + 
     (66*g2^6 + 147*g2^5*gp2 + 87*g2^4*gp2^2 + 11*g2^3*gp2^3 + g2^2*gp2^4 - 
       528*g2^5*k - 648*g2^4*gp2*k - 16*g2^3*gp2^2*k + 152*g2^2*gp2^3*k + 
       40*g2*gp2^4*k + 8*gp2^5*k)/(8*g2*(g2^3 + g2^2*gp2 - 16*g2^2*k - 
        8*g2*gp2*k + 8*gp2^2*k + 64*g2*k^2)) - 
     (g2*(66*g2^6 + 187*g2^5*gp2 + 89*g2^4*gp2^2 - 16*g2^3*gp2^3 - 
        2*g2^2*gp2^4 - 528*g2^5*k - 968*g2^4*gp2*k - 176*g2^3*gp2^2*k + 
        296*g2^2*gp2^3*k + 80*g2*gp2^4*k + 16*gp2^5*k))/
      (8*(g2 + gp2)^2*(g2^3 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
        64*g2*k^2 + 64*gp2*k^2))
 
copFZ0hh = (-151*g2^2)/128 - (151*g2*gp2)/64 - (151*gp2^2)/128 + 
     (27*(g2 + gp2)^3)/(32*(g2 + gp2 - 8*k)) + (15*(g2 + gp2)^3)/
      (32*(g2 + gp2 - 2*k)) + (-3*g2 - 3*gp2)*k - 6*k^2 - 
     (25*(g2 + gp2)^3)/(128*(g2 + gp2 + 16*k))
 
copFZ0hW = (73*g2^2)/96 + g2^5/(4*gp2^3) - (5*g2^4)/(8*gp2^2) - 
     (3*g2^3)/(8*gp2) + 5*g2*gp2 + (17*gp2^2)/24 + gp2^3/(8*g2) + 
     (9*g2^4)/(16*(g2 + gp2)^2) - (409*g2^3)/(96*(g2 + gp2)) - 
     (g2^3*(g2 - gp2))/(4*(g2 - 8*k)^2) + (g2^2*(3*g2 - 4*gp2))/
      (8*(g2 - 8*k)) + (g2^2*(g2 + gp2)^3)/(4*(g2 + gp2 - 8*k)^3) - 
     (g2^2*(g2 + gp2)*(3*g2 + 4*gp2))/(8*(g2 + gp2 - 8*k)^2) - 
     (31*g2^3 + 50*g2^2*gp2 + 6*g2*gp2^2 - 4*gp2^3)/(16*(g2 + gp2 - 8*k)) + 
     (g2*(g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/
      (8*(g2 + gp2)*(2*g2 + gp2 - 8*k)) + (3*(2*g2 + gp2)^3)/
      (16*(g2 + gp2 - 2*k)) + ((-35*g2)/2 + (2*g2^3)/gp2^2 - (15*g2^2)/gp2 + 
       (89*gp2)/6 + (3*gp2^2)/(2*g2) - (5*g2^3)/(2*(g2 + gp2)^2) - 
       (16*g2^2)/(3*(g2 + gp2)))*k + (28 + (16*g2)/gp2 + (12*gp2)/g2 + 
       (4*g2^2)/(g2 + gp2)^2 - (44*g2)/(g2 + gp2))*k^2 - 
     ((g2 - gp2)^2*(g2 + gp2)^2*(2*g2 + gp2)*(g2^2 + gp2^2))/
      (8*gp2^3*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) + 
     (g2^2*(2*g2 + gp2)*(g2^2 + g2*gp2 - gp2^2)*(g2^2 + 2*g2*gp2 + 2*gp2^2))/
      (8*gp2^2*(g2 + gp2)*(g2^2 + 8*gp2*k)) + 
     ((g2 - 4*k)*(g2^2 + 8*g2*k - 64*k^2)*(g2^2 - 8*g2*k - 32*k^2))/
      (2*(g2 - 8*k)*(g2^2 + g2*gp2 - 8*g2*k - 8*gp2*k + 64*k^2)) - 
     (g2*(g2 + 8*k)*(g2^2 - 32*g2*k + 64*k^2))/
      (4*(g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) - 
     (gp2*(22*g2^5 + 55*g2^4*gp2 + 32*g2^3*gp2^2 + 3*g2^2*gp2^3 - 
        176*g2^4*k - 88*g2^3*gp2*k + 128*g2^2*gp2^2*k + 32*g2*gp2^3*k + 
        8*gp2^4*k))/(8*g2*(g2^3 + g2^2*gp2 - 16*g2^2*k - 8*g2*gp2*k + 
        8*gp2^2*k + 64*g2*k^2)) + (66*g2^7 + 147*g2^6*gp2 + 87*g2^5*gp2^2 + 
       11*g2^4*gp2^3 + g2^3*gp2^4 - 528*g2^6*k - 1176*g2^5*gp2*k - 
       664*g2^4*gp2^2*k + 136*g2^3*gp2^3*k + 192*g2^2*gp2^4*k + 
       48*g2*gp2^5*k + 8*gp2^6*k)/(8*(g2 + gp2)^2*(g2^3 - 16*g2^2*k - 
        8*g2*gp2*k + 8*gp2^2*k + 64*g2*k^2 + 64*gp2*k^2))
 
copFZ0tt = (3*g2^2)/4 + g2*gp2 + (11*gp2^2)/12 + 
     ((3*g2^3)/32 + (g2^2*gp2)/32 + (11*g2*gp2^2)/96 + (17*gp2^3)/96)/k + 
     ((-3*g2^3)/32 - (g2^2*gp2)/32 - (11*g2*gp2^2)/96 - (17*gp2^3)/96)/yt2 + 
     ((-143*g2)/8 + (17*gp2)/8 + (16*g2^2)/(g2 + gp2))*yt2 + 
     (9*(g2 + gp2)^2*yt2)/(4*(g2 + gp2 - 8*k)) + 
     (((-33*g2^2)/64 - (49*g2*gp2)/32 - (67*gp2^2)/192)*yt2)/k + 9*yt2^2 - 
     (18*(g2 + gp2)*yt2^2)/(g2 + gp2 - 8*k) + 
     (((119*g2)/48 - (41*gp2)/48 - (8*g2^2)/(3*(g2 + gp2)))*yt2^2)/k - 
     (12*g2^2*gp2 + 8*g2*gp2^2 - 4*gp2^3 - 27*g2^2*yt2 - 6*g2*gp2*yt2 - 
       43*gp2^2*yt2)/(24*(g2 + gp2 + 8*k - 8*yt2)) - 
     ((g2 + gp2 - 4*yt2)*(9*g2^3 - 69*g2^2*gp2 - 37*g2*gp2^2 + 41*gp2^3 + 
        36*g2^2*yt2 + 264*g2*gp2*yt2 - 28*gp2^2*yt2))/
      (48*(g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 8*gp2*yt2 + 16*k*yt2))
 
copFZ0tW = g2^2 + (6*g2^3)/gp2 + (7*g2*gp2)/2 + gp2^2/4 + 
     (2*g2^5)/(g2 + gp2)^3 + (3*g2^4)/(4*(g2 + gp2)^2) - 
     (33*g2^3)/(4*(g2 + gp2)) + ((3*g2)/2 - (22*g2^2)/gp2 + (17*gp2)/4 - 
       (4*g2^3)/(g2 + gp2)^2 - (15*g2^2)/(2*(g2 + gp2)))*yt2 + 
     (3 + (60*g2^3)/gp2^3 + (42*g2^2)/gp2^2 - (15*g2)/gp2 + 
       (12*g2)/(g2 + gp2))*yt2^2 - (g2*(g2 + gp2)*(3*g2 + gp2))/
      (gp2 + 2*yt2) - (g2^4*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 21*gp2^3))/
      (4*(g2 + gp2)^3*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2))
 
copFZ0WW = (-275*g2^2)/512 + (9*g2^3)/(32*(g2 - gp2)) - (9*g2^5)/(2*gp2^3) - 
     (36*g2^4)/gp2^2 + (309*g2^3)/(32*gp2) + (4057*g2*gp2)/256 - 
     (571*gp2^2)/128 - (19*gp2^3)/(64*g2) - gp2^4/(32*g2^2) + 
     (177*g2^4)/(16*(g2 + gp2)^2) - (1543*g2^3)/(32*(g2 + gp2)) + 
     (729*g2^3)/(512*(3*g2 + 2*gp2)) - 
     ((3*g2 - gp2)*(9*g2^4 - 12*g2^3*gp2 + 30*g2^2*gp2^2 + 4*g2*gp2^3 + 
        gp2^4))/(32*g2*(g2 + gp2)*(3*g2 - gp2 - 8*k)) + 
     (3*(g2 + gp2)*(9*g2^2 - 2*g2*gp2 + gp2^2))/(16*(g2 + gp2 - 8*k)) - 
     (9*g2*(g2 - gp2)*(5*g2 + gp2))/(128*(g2 - 2*k)) + 
     ((-165*g2^3)/256 - (21*g2^2*gp2)/32 + (81*g2*gp2^2)/256 + gp2^3/64 + 
       (3*g2^4)/(4*(g2 + gp2)))/k + (-24*g2 + (7*gp2)/2 + gp2^2/(2*g2) - 
       (2*g2^3)/(g2 + gp2)^2 + (49*g2^2)/(2*(g2 + gp2)))*k + 
     ((g2 - gp2)*(3*g2 - gp2)*(9*g2^4 + 24*g2^3*gp2 - 12*g2^2*gp2^2 - 
        4*g2*gp2^3 - gp2^4))/(32*g2^2*(3*g2^2 + 2*g2*gp2 - gp2^2 - 8*g2*k)) - 
     (3*(g2 - gp2)^2*(g2 + gp2)^2*(2*g2 + gp2)*(g2^2 + gp2^2))/
      (16*gp2^3*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k))
 
copFZ0WZ = (-2635*g2^2)/192 - (3*g2^5)/gp2^3 + (9*g2^4)/(2*gp2^2) + 
     (123*g2^3)/(16*gp2) + (249*g2*gp2)/32 + (53*gp2^2)/8 + 
     (5*gp2^3)/(8*g2) + g2^6/(16*(g2 + gp2)^4) - 
     (37*g2^5)/(16*(g2 + gp2)^3) - (545*g2^4)/(48*(g2 + gp2)^2) + 
     (523*g2^3)/(48*(g2 + gp2)) - (9*g2^3)/(16*(g2 + 2*gp2)) - 
     (81*g2^3)/(64*(3*g2 + 2*gp2)) - (g2^3*(149*g2 + 202*gp2))/
      (4*(g2^2 + 2*g2*gp2 + 2*gp2^2)) + (9*(g2 + gp2)^2*(5*g2 + 4*gp2))/
      (64*(g2 + gp2 - 2*k)) + ((9*g2^3)/128 + (9*g2^2*gp2)/64 + 
       (9*g2*gp2^2)/128)/k + (-g2/2 - (5*gp2)/2 - (7*g2^2)/(2*(g2 + gp2)))*
      k - (g2^3*(2*g2 + gp2)*(g2^2 + g2*gp2 - gp2^2)*(g2^2 + 2*g2*gp2 + 
        2*gp2^2))/(8*gp2^3*(g2 + gp2)*(g2^2 + 8*gp2*k)) - 
     (66*g2^6 + 129*g2^5*gp2 + 78*g2^4*gp2^2 + 13*g2^3*gp2^3 + 2*g2^2*gp2^4 - 
       528*g2^5*k - 1032*g2^4*gp2*k - 416*g2^3*gp2^2*k + 208*g2^2*gp2^3*k + 
       56*g2*gp2^4*k + 16*gp2^5*k)/(8*g2*(g2^3 + g2^2*gp2 - 16*g2^2*k - 
        8*g2*gp2*k + 8*gp2^2*k + 64*g2*k^2))
 
copFZ0ZZ = (-9*g2^2)/128 - (9*g2*gp2)/64 - (9*gp2^2)/128 + 
     (29*(g2 + gp2)^3)/(32*(g2 + gp2 - 8*k)) + (45*(g2 + gp2)^3)/
      (128*(g2 + gp2 - 2*k)) + ((27*g2^3)/256 + (81*g2^2*gp2)/256 + 
       (81*g2*gp2^2)/256 + (27*gp2^3)/256)/k + ((-9*g2)/4 - (9*gp2)/4)*k + 
     (25*(g2 + gp2)^3)/(128*(g2 + gp2 + 16*k))
 
copFZhtt = (35*g2^2)/32 + (3*g2*gp2)/16 + (169*gp2^2)/96 - 
     ((g2 + gp2)^2*(9*g2^2 - 6*g2*gp2 + 17*gp2^2))/(384*(g2 + gp2 - 2*k)^2) - 
     ((g2 + gp2)*(9*g2^2 - 6*g2*gp2 + 17*gp2^2))/(128*(g2 + gp2 - 2*k)) + 
     ((3*g2^3)/256 + (g2^2*gp2)/256 + (11*g2*gp2^2)/768 + (17*gp2^3)/768)/k + 
     (-g2/2 - gp2/2)*k + ((3*g2 - 5*gp2)^2*(g2 + gp2))/
      (32*(g2 + gp2 - 8*yt2)) + ((-289*g2)/24 + (31*gp2)/24 + 
       (32*g2^2)/(3*(g2 + gp2)))*yt2 + (3*(g2 + gp2)^2*yt2)/
      (g2 + gp2 - 8*k) + ((g2 + gp2)*(9*g2^2 + 66*g2*gp2 - 7*gp2^2)*yt2)/
      (192*(g2 + gp2 - 2*k)^2) + ((9*g2^2 + 258*g2*gp2 - 71*gp2^2)*yt2)/
      (64*(g2 + gp2 - 2*k)) + (((-3*g2^2)/128 - (11*g2*gp2)/64 + 
        (7*gp2^2)/384)*yt2)/k - ((9*g2^2 + 66*g2*gp2 - 7*gp2^2)*yt2^2)/
      (12*(g2 + gp2)*(g2 + gp2 - 2*k)) - 
     (yt2*(12*g2^2*gp2 + 8*g2*gp2^2 - 4*gp2^3 - 27*g2^2*yt2 - 6*g2*gp2*yt2 - 
        43*gp2^2*yt2))/(6*(g2 + gp2 - 8*yt2)*(g2 + gp2 + 8*k - 8*yt2)) - 
     ((g2 + gp2 - 4*yt2)*yt2^2*(9*g2^3 - 69*g2^2*gp2 - 37*g2*gp2^2 + 
        41*gp2^3 + 36*g2^2*yt2 + 264*g2*gp2*yt2 - 28*gp2^2*yt2))/
      (3*(g2 + gp2)*(g2 + gp2 - 8*yt2)*(g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 
        8*gp2*yt2 + 16*k*yt2))
 
copFZhWW = (-431*g2^2)/96 - (5*g2^5)/(2*gp2^3) - (3*g2^4)/(2*gp2^2) + 
     (3*g2^3)/(4*gp2) + (95*g2*gp2)/16 + (47*gp2^2)/96 + gp2^3/(8*g2) + 
     g2^4/(2*(g2 + gp2)^2) - (27*g2^3)/(4*(g2 + gp2)) - 
     (g2^2*gp2*(10*g2 + gp2))/(4*(g2 - 8*k)^2) + (g2*gp2*(10*g2 + gp2))/
      (2*(g2 - 8*k)) + (9*g2^4 - 12*g2^3*gp2 + 30*g2^2*gp2^2 + 4*g2*gp2^3 + 
       gp2^4)/(16*(g2 + gp2)*(3*g2 - gp2 - 8*k)) - 
     (g2*(g2 - gp2)*(33*g2^2 + 22*g2*gp2 + gp2^2))/
      (32*(g2 + gp2)*(g2 - 2*k)) + ((3*g2 - gp2)*(g2 + gp2)*
       (33*g2^2 + 22*g2*gp2 + gp2^2))/(256*(g2 + gp2 - 2*k)^2) + 
     (561*g2^4 + 884*g2^3*gp2 + 18*g2^2*gp2^2 + 92*g2*gp2^3 + 13*gp2^4)/
      (256*(g2 + gp2)*(g2 + gp2 - 2*k)) + 
     ((-99*g2^3)/512 - (33*g2^2*gp2)/512 + (19*g2*gp2^2)/512 + gp2^3/512)/k + 
     ((53*g2)/6 + (40*g2^4)/gp2^3 + (24*g2^3)/gp2^2 - (16*g2^2)/gp2 - 
       (74*gp2)/3 - (3*gp2^2)/(2*g2) + (22*g2^2)/(g2 + gp2))*k + 
     ((-160*g2^3)/gp2^3 - (96*g2^2)/gp2^2 + (48*g2)/gp2 - (32*g2)/(g2 + gp2))*
      k^2 - ((g2 - gp2)*(9*g2^4 + 24*g2^3*gp2 - 12*g2^2*gp2^2 - 4*g2*gp2^3 - 
        gp2^4))/(8*(g2 + gp2)*(3*g2^2 + 2*g2*gp2 - gp2^2 - 8*g2*k)) - 
     ((3*g2 - gp2)*(22*g2^5 + 43*g2^4*gp2 + 22*g2^3*gp2^2 + g2^2*gp2^3 - 
        176*g2^4*k - 344*g2^3*gp2*k - 224*g2^2*gp2^2*k - 48*g2*gp2^3*k - 
        8*gp2^4*k))/(8*g2*(g2^3 + g2^2*gp2 - 16*g2^2*k - 8*g2*gp2*k + 
        8*gp2^2*k + 64*g2*k^2)) + (66*g2^7 + 147*g2^6*gp2 + 87*g2^5*gp2^2 + 
       11*g2^4*gp2^3 + g2^3*gp2^4 - 528*g2^6*k - 1176*g2^5*gp2*k - 
       664*g2^4*gp2^2*k + 136*g2^3*gp2^3*k + 192*g2^2*gp2^4*k + 
       48*g2*gp2^5*k + 8*gp2^6*k)/(8*(g2 + gp2)^2*(g2^3 - 16*g2^2*k - 
        8*g2*gp2*k + 8*gp2^2*k + 64*g2*k^2 + 64*gp2*k^2))
 
copFbar00ht = (3*g2^2)/2 - (3*g2^5)/(2048*k^3) + (15*g2^4)/(512*k^2) - 
     (9*g2^3)/(32*k) - 6*g2*k - 24*k^2 + 3*g2*yt2 + (3*g2^3*yt2)/(128*k^2) - 
     (9*g2^2*yt2)/(32*k) - 9*k*yt2 - (72*k^2*yt2)/g2 + (15*yt2^2)/4 - 
     (3*g2*yt2^2)/(8*k) + (18*k*yt2^2)/g2 + 
     (3*g2^2*(g2 - 8*k)^2*(g2 - 4*k)*(g2^2 - 8*g2*k + 64*k^2))/
      (2048*k^3*(g2^2 - 8*g2*k + 16*k*yt2))
 
copFbar00hW = (-27*g2^2)/8 - g2^4/(16*(g2 + gp2)^2) + 
     (35*g2^3)/(8*(g2 + gp2)) - g2^3/(32*(g2 - 4*k)) + g2^3/(32*k) + 
     ((-43*g2)/2 + g2^3/(g2 + gp2)^2 + (19*g2^2)/(g2 + gp2))*k + 
     (-8 - (4*g2^2)/(g2 + gp2)^2 + (16*g2)/(g2 + gp2))*k^2 + 
     (g2*(g2 + 8*k)^2*(g2^2 - 32*g2*k + 64*k^2))/
      (64*k*(g2^2 - 8*g2*k + 8*gp2*k + 64*k^2))
 
copFbar00hZ = (7*g2^2)/32 + (g2*gp2)/16 + gp2^2/32 + 
     (g2^3/256 + (3*g2^2*gp2)/256 + (3*g2*gp2^2)/256 + gp2^3/256)/k + 
     ((-7*g2)/4 - (7*gp2)/4 - (3*g2^2)/(g2 + gp2))*k + 
     (10 + (12*g2^2)/(g2 + gp2)^2)*k^2
 
copFbar00tW = (3*g2^2)/4 + ((-11*g2)/4 + (2*g2^2)/(g2 + gp2))*yt2 + 
     (5/2 - (4*g2)/(g2 + gp2))*yt2^2
 
copFbar00tZ = (-1141*g2^2)/256 - (3*g2^3)/gp2 - (189*g2*gp2)/128 - 
     (335*gp2^2)/768 - g2^7/(g2 + gp2)^5 + (5*g2^6)/(8*(g2 + gp2)^4) + 
     (7*g2^5)/(2*(g2 + gp2)^3) - (3*g2^4)/(g2 + gp2)^2 + 
     (9*g2^3)/(2*(g2 + gp2)) - (3*(3*g2 - 5*gp2)^2*(g2 + gp2))/
      (256*(g2 + gp2 - 8*yt2)) + ((637*g2)/96 + (9*g2^2)/gp2 + (5*gp2)/96 + 
       (2*g2^5)/(g2 + gp2)^4 + (3*g2^4)/(4*(g2 + gp2)^3) - 
       (7*g2^3)/(g2 + gp2)^2 - (473*g2^2)/(48*(g2 + gp2)))*yt2 + 
     (19/2 + (9*gp2)/(4*g2) - (4*g2^3)/(g2 + gp2)^3 + 
       (137*g2^2)/(8*(g2 + gp2)^2) - (55*g2)/(4*(g2 + gp2)))*yt2^2 + 
     (-9/(2*g2) - 12/gp2 - (3*g2^2)/(2*(g2 + gp2)^3) + 
       (33*g2)/(2*(g2 + gp2)^2))*yt2^3 + (g2*(3*g2 + gp2)*(g2 + 2*gp2))/
      (2*(gp2 + 2*yt2)) + (g2^4*(g2^2 + g2*gp2 + gp2^2)*
       (12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 21*gp2^3))/
      (8*(g2 + gp2)^5*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2))
 
copFbar00WZ = -(gp2*(576*g2^9 + 3186*g2^8*gp2 + 6485*g2^7*gp2^2 + 
        4808*g2^6*gp2^3 - 2397*g2^5*gp2^4 - 6645*g2^4*gp2^5 - 
        4599*g2^3*gp2^6 - 1592*g2^2*gp2^7 - 334*g2*gp2^8 - 28*gp2^9))/
     (16*(g2 - gp2)*(g2 + gp2)^4*(g2 + 2*gp2)*(g2^2 + 2*g2*gp2 + 2*gp2^2))
 
copFbar0htt = 8*g32*yt2 + ((8*g2)/3 - (8*g2^2)/(3*(g2 + gp2)))*yt2 + 
     3*k*yt2 - 3*yt2^2
 
copFbar0hWW = -2*g2^2 + (2*g2^3)/(g2 + gp2) + (8*g2 - (8*g2^2)/(g2 + gp2))*k
 
copFbar0ttZ = (3*g2^2)/8 - (g2*gp2)/4 + (17*gp2^2)/24 + 
     ((-91*g2)/24 - (11*gp2)/24 + (8*g2^2)/(3*(g2 + gp2)))*yt2
 
copG000ht = (3*g2^2)/2 - (3*g2^5)/(2048*k^3) + (15*g2^4)/(512*k^2) - 
     (9*g2^3)/(32*k) - 6*g2*k - 24*k^2 + 3*g2*yt2 + (3*g2^3*yt2)/(128*k^2) - 
     (9*g2^2*yt2)/(32*k) - 9*k*yt2 - (72*k^2*yt2)/g2 + (15*yt2^2)/4 - 
     (3*g2*yt2^2)/(8*k) + (18*k*yt2^2)/g2 + 
     (3*g2^2*(g2 - 8*k)^2*(g2 - 4*k)*(g2^2 - 8*g2*k + 64*k^2))/
      (2048*k^3*(g2^2 - 8*g2*k + 16*k*yt2))
 
copG000tZ = (-1141*g2^2)/256 - (3*g2^3)/gp2 - (189*g2*gp2)/128 - 
     (335*gp2^2)/768 - g2^7/(g2 + gp2)^5 + (5*g2^6)/(8*(g2 + gp2)^4) + 
     (7*g2^5)/(2*(g2 + gp2)^3) - (3*g2^4)/(g2 + gp2)^2 + 
     (9*g2^3)/(2*(g2 + gp2)) - (3*(3*g2 - 5*gp2)^2*(g2 + gp2))/
      (256*(g2 + gp2 - 8*yt2)) + ((637*g2)/96 + (9*g2^2)/gp2 + (5*gp2)/96 + 
       (2*g2^5)/(g2 + gp2)^4 + (3*g2^4)/(4*(g2 + gp2)^3) - 
       (7*g2^3)/(g2 + gp2)^2 - (473*g2^2)/(48*(g2 + gp2)))*yt2 + 
     (19/2 + (9*gp2)/(4*g2) - (4*g2^3)/(g2 + gp2)^3 + 
       (137*g2^2)/(8*(g2 + gp2)^2) - (55*g2)/(4*(g2 + gp2)))*yt2^2 + 
     (-9/(2*g2) - 12/gp2 - (3*g2^2)/(2*(g2 + gp2)^3) + 
       (33*g2)/(2*(g2 + gp2)^2))*yt2^3 + (g2*(3*g2 + gp2)*(g2 + 2*gp2))/
      (2*(gp2 + 2*yt2)) + (g2^4*(g2^2 + g2*gp2 + gp2^2)*
       (12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 21*gp2^3))/
      (8*(g2 + gp2)^5*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2))
 
copGh000W = (11*g2^2)/8 + g2^4/(8*(g2 + gp2)^2) + (3*g2^3)/(4*(g2 + gp2)) - 
     (g2^2*(g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/
      (8*(g2 + gp2)^2*(2*g2 + gp2 - 8*k)) - g2^3/(16*(g2 - 4*k)) + 
     ((5*g2)/2 - g2^3/(2*(g2 + gp2)^2) + (5*g2^2)/(g2 + gp2))*k + 
     (-36 - (20*g2^2)/(g2 + gp2)^2 - (16*g2)/(g2 + gp2))*k^2 - 
     (g2^3*(-3 + 4*nG))/(2*(g2 - 8*k))
 
copGh000Z = (3*g2^2)/8 + (g2*gp2)/8 + (3*g2^3)/(4*(g2 + gp2)) - 
     (g2*(g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/
      (8*(g2 + gp2)*(2*g2 + gp2 - 8*k)) + 
     ((-9*g2)/2 - g2^3/(g2 + gp2)^2 + (9*g2^2)/(g2 + gp2))*k + 
     ((-24*g2^2)/(g2 + gp2)^2 - (12*g2)/(g2 + gp2))*k^2 - 
     ((g2 + gp2)*(-9*g2^2 + 6*g2*gp2 - 17*gp2^2 + 24*g2^2*nG + 40*gp2^2*nG))/
      (24*(g2 + gp2 - 8*k))
 
copGh00hh = ((9*g2)/4 + (3*gp2)/4)*k + 18*k^2
 
copGh00tt = 18*k*yt2 - (21*yt2^2)/2
 
copGh00WW = (9*g2^2)/4 + (g2*gp2)/8 + g2^3/(8*(g2 + gp2)) - 
     (9*g2^3)/(16*(g2 - 2*k)) + (-7*g2 + gp2/2 + (2*g2^3)/(g2 + gp2)^2 - 
       (13*g2^2)/(2*(g2 + gp2)))*k + (34 + (8*g2^2)/(g2 + gp2)^2 + 
       (4*g2)/(g2 + gp2))*k^2
 
copGh00ZZ = (17*g2^2)/16 + g2*gp2 + (15*gp2^2)/16 + g2^3/(8*(g2 + gp2)) - 
     (9*(g2 + gp2)^3)/(32*(g2 + gp2 - 2*k)) + 
     ((-5*g2)/4 - (7*gp2)/4 + g2^3/(2*(g2 + gp2)^2) - (5*g2^2)/(g2 + gp2))*
      k + (11 + (12*g2^2)/(g2 + gp2)^2)*k^2
 
copGh0W0Z = -g2^2/4 + (g2*gp2)/8 - g2^4/(8*(g2 + gp2)^2) - 
     g2^3/(4*(g2 + gp2)) + g2^4/(8*(g2 - 8*k)^2) - 
     (g2^2*gp2)/(8*(g2 - 8*k)) + (g2*(2*g2 + gp2)*(g2^3 + 2*g2^2*gp2 + 
        3*g2*gp2^2 + gp2^3))/(8*(g2 + gp2)^2*(2*g2 + gp2 - 8*k)) + 
     (2*g2 + 2*gp2 + (2*g2^3)/(g2 + gp2)^2 - (8*g2^2)/(g2 + gp2))*k + 
     ((32*g2^2)/(g2 + gp2)^2 + (8*g2)/(g2 + gp2))*k^2 + 
     ((g2 - 4*k)^2*(g2^2 + 8*g2*k - 64*k^2)*(g2^2 - 8*g2*k - 32*k^2))/
      ((g2 - 8*k)^2*(g2^2 + g2*gp2 - 8*g2*k - 8*gp2*k + 64*k^2))
 
copGh0Whh = (-21*g2^2)/16 + (21*g2^3)/(16*(g2 - 8*k)) - 12*g2*k - 48*k^2
 
copGh0Wtt = (3*g2^4)/(128*k^2) - (3*g2^3)/(32*k) - (33*g2*yt2)/4 + 
     (9*g2^2*yt2)/(2*(g2 - 8*k)) - (3*g2^2*yt2)/(8*k) - 30*k*yt2 + 21*yt2^2 - 
     (36*g2*yt2^2)/(g2 - 8*k) - (9*g2*yt2^2)/(8*k) - 
     (3*g2^4*(g2 - 8*k)*(g2 - 4*k))/(128*k^2*(g2^2 - 8*g2*k + 16*k*yt2))
 
copGh0WWW = (-105*g2^2)/64 - (g2*gp2)/2 - gp2^2/8 - g2^4/(g2 + gp2)^2 - 
     g2^3/(4*(g2 + gp2)) + (7*g2^3)/(2*(g2 - 8*k)) + 
     (45*g2^3)/(32*(g2 - 2*k)) + (9*g2^3)/(64*k) + 
     ((71*g2)/4 - (16*g2^2)/(g2 + gp2))*k + (-120 + (64*g2)/(g2 + gp2))*k^2 + 
     (25*g2^3)/(64*(g2 + 16*k)) - ((3*g2 - gp2)*gp2*(6*g2^5 + 5*g2^4*gp2 + 
        g2^3*gp2^2 + 128*g2^4*k + 304*g2^3*gp2*k + 216*g2^2*gp2^2*k + 
        48*g2*gp2^3*k + 8*gp2^4*k))/(8*(g2 + gp2)^2*(g2^3 - 16*g2^2*k - 
        8*g2*gp2*k + 8*gp2^2*k + 64*g2*k^2 + 64*gp2*k^2))
 
copGh0WZZ = (-17*g2^2)/8 - g2^4/(4*gp2^2) - (3*g2^3)/(8*gp2) + (g2*gp2)/16 - 
     (13*gp2^2)/8 + gp2^3/(8*g2) + g2^4/(8*(g2 + gp2)^2) + 
     (3*g2^3)/(8*(g2 + gp2)) + (3*g2*(9*g2^2 + 20*g2*gp2 + 12*gp2^2))/
      (16*(g2 - 8*k)) + (9*(g2 + gp2)^2*(5*g2 + 4*gp2))/
      (64*(g2 + gp2 - 2*k)) + ((9*g2^3)/128 + (9*g2^2*gp2)/64 + 
       (9*g2*gp2^2)/128)/k + (3*g2 + (2*g2^2)/gp2 + gp2/2 - 
       g2^3/(2*(g2 + gp2)^2) + (5*g2^2)/(g2 + gp2))*k + 
     (-20 - (20*g2^2)/(g2 + gp2)^2)*k^2 + 
     (g2^3*(2*g2 + gp2)*(g2^2 + g2*gp2 - gp2^2)*(g2^2 + 2*g2*gp2 + 2*gp2^2))/
      (8*gp2^2*(g2 + gp2)^2*(g2^2 + 8*gp2*k)) + 
     ((3*g2 - gp2)*gp2*(6*g2^4 + 5*g2^3*gp2 + g2^2*gp2^2 + 128*g2^3*k + 
        176*g2^2*gp2*k + 40*g2*gp2^2*k + 8*gp2^3*k))/
      (8*g2*(g2^3 + g2^2*gp2 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
        64*g2*k^2))
 
copGh0Zhh = (-21*g2^2)/32 - (21*g2*gp2)/16 - (21*gp2^2)/32 + 
     (21*(g2 + gp2)^3)/(32*(g2 + gp2 - 8*k)) + (-6*g2 - 6*gp2)*k - 24*k^2
 
copGh0Ztt = ((-27*g2)/8 - (27*gp2)/8)*yt2 + (9*(g2 + gp2)^2*yt2)/
      (4*(g2 + gp2 - 8*k)) - 15*k*yt2 + (27*yt2^2)/2 - 
     (18*(g2 + gp2)*yt2^2)/(g2 + gp2 - 8*k) + 
     (((-9*g2)/16 - (9*gp2)/16)*yt2^2)/k
 
copGh0ZWW = (-7*g2^2)/8 - g2^4/(4*gp2^2) + g2^3/(8*gp2) + (13*g2*gp2)/16 - 
     gp2^2/16 - (3*g2^3)/(4*(g2 + gp2)) + 
     (3*(g2 + gp2)*(9*g2^2 - 2*g2*gp2 + gp2^2))/(16*(g2 + gp2 - 8*k)) + 
     (9*g2^2*(5*g2 + gp2))/(64*(g2 - 2*k)) + 
     ((9*g2^3)/128 + (9*g2^2*gp2)/128)/k + 
     ((3*g2)/2 - (2*g2^2)/gp2 - (7*gp2)/2 - (4*g2^3)/(g2 + gp2)^2 + 
       (12*g2^2)/(g2 + gp2))*k + (-20 - (16*g2^2)/(g2 + gp2)^2 - 
       (4*g2)/(g2 + gp2))*k^2 + ((g2 - gp2)*(g2 + gp2)^2*(2*g2 + gp2)*
       (g2^2 + gp2^2))/(8*gp2^2*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k))
 
copGh0ZZZ = (-89*g2^2)/128 - (89*g2*gp2)/64 - (89*gp2^2)/128 + 
     (29*(g2 + gp2)^3)/(32*(g2 + gp2 - 8*k)) + (45*(g2 + gp2)^3)/
      (128*(g2 + gp2 - 2*k)) + ((9*g2^3)/256 + (27*g2^2*gp2)/256 + 
       (27*g2*gp2^2)/256 + (9*gp2^3)/256)/k + ((-11*g2)/8 - (11*gp2)/8)*k - 
     16*k^2 + (25*(g2 + gp2)^3)/(128*(g2 + gp2 + 16*k))
 
copGhhhhh = (27*k^2)/2
 
copGhhhtt = 18*k*yt2 - (9*yt2^3)/(2*(4*k - 3*yt2)) + (81*yt2^3)/(8*(k - yt2))
 
copGhhhWW = (9*g2^2)/4 + (45*g2^3)/(16*(3*g2 - 8*k)) - 
     (27*g2^4)/(64*(g2 - 2*k)^2) - (27*g2^3)/(16*(g2 - 2*k)) + 3*g2*k + 30*k^2
 
copGhhhZZ = (9*g2^2)/8 + (9*g2*gp2)/4 + (9*gp2^2)/8 + 
     (45*(g2 + gp2)^3)/(32*(3*g2 + 3*gp2 - 8*k)) - 
     (27*(g2 + gp2)^4)/(128*(g2 + gp2 - 2*k)^2) - 
     (27*(g2 + gp2)^3)/(32*(g2 + gp2 - 2*k)) + ((3*g2)/2 + (3*gp2)/2)*k + 
     15*k^2
 
copGhttWW = -3*g2*yt2 - (9*g2^3*yt2)/(32*(g2 - 2*k)^2) - 
     (57*g2^2*yt2)/(32*(g2 - 2*k)) + 18*k*yt2 - 6*yt2^2 + 
     (9*g2^2*yt2^2)/(16*(g2 - 2*k)^2) + (9*g2*yt2^2)/(4*(g2 - 2*k)) - 
     (9*yt2*(3*g2^2 - 8*g2*yt2 + 16*yt2^2))/(64*(-k + yt2))
 
copGhttZZ = ((-3*g2)/2 - (3*gp2)/2)*yt2 - (9*(g2 + gp2)^3*yt2)/
      (64*(g2 + gp2 - 2*k)^2) - ((171*g2^2 - 42*g2*gp2 + 299*gp2^2)*yt2)/
      (192*(g2 + gp2 - 2*k)) + 9*k*yt2 - (9*yt2^2)/2 + 
     (9*(g2 + gp2)^2*yt2^2)/(32*(g2 + gp2 - 2*k)^2) + 
     ((9*g2^2 - 78*g2*gp2 + 41*gp2^2)*yt2^2)/(24*(g2 + gp2)*
       (g2 + gp2 - 2*k)) - (yt2^2*(9*g2^3 - 69*g2^2*gp2 - 37*g2*gp2^2 + 
        41*gp2^3 + 36*g2^2*yt2 + 264*g2*gp2*yt2 - 28*gp2^2*yt2))/
      (6*(g2 + gp2)*(g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 8*gp2*yt2 + 
        16*k*yt2)) - (9*yt2*(3*g2^2 + 6*g2*gp2 + 3*gp2^2 - 8*g2*yt2 - 
        8*gp2*yt2 + 16*yt2^2))/(128*(-k + yt2))
 
copGhWWZZ = (81*g2^2)/16 + (3*g2*gp2)/4 + (7*gp2^2)/8 + g2^3/(2*(g2 + gp2)) - 
     (3*g2^2*(3*g2^2 + 2*g2*gp2 + 3*gp2^2))/(256*(g2 - 2*k)^2) + 
     (g2*(9*g2^3 + 66*g2^2*gp2 - 17*g2*gp2^2 - 18*gp2^3))/
      (128*gp2*(g2 - 2*k)) - (3*(g2 + gp2)^2*(3*g2^2 + 4*g2*gp2 + 4*gp2^2))/
      (256*(g2 + gp2 - 2*k)^2) - ((-g2 + 2*gp2)*(-9*g2^4 + 3*g2^3*gp2 + 
        101*g2^2*gp2^2 + 45*g2*gp2^3 + 20*gp2^4))/(128*gp2*(g2 + gp2)*
       (g2 + gp2 - 2*k)) + ((-13*g2)/2 + gp2/2 + (2*g2^3)/(g2 + gp2)^2 - 
       (6*g2^2)/(g2 + gp2))*k + (20 + (8*g2^2)/(g2 + gp2)^2)*k^2 - 
     ((3*g2 - gp2)*(9*g2^4 + 24*g2^3*gp2 - 12*g2^2*gp2^2 - 4*g2*gp2^3 - 
        gp2^4))/(16*(g2 + gp2)*(3*g2^2 + 2*g2*gp2 - gp2^2 - 8*g2*k))
 
copGt000W = -3*g2^2 + g2*gp2 + (3*g2^4)/(2*(g2 + gp2)^2) + 
     ((45*g2)/4 + (3*g2^3)/(4*(g2 + gp2)^2) - (9*g2^2)/(2*(g2 + gp2)))*yt2 + 
     (-5/2 + (3*g2^2)/(2*(g2 + gp2)^2) + g2/(g2 + gp2))*yt2^2 - 
     (g2*gp2*(3*g2 + gp2))/(gp2 + 2*yt2)
 
copGt00ht = (3*g2^5)/(1024*k^3) - (9*g2^4)/(256*k^2) + (3*g2^3)/(32*k) - 
     (3*g2^3*yt2)/(64*k^2) + (3*g2^2*yt2)/(16*k) - 6*k*yt2 + 9*yt2^2 + 
     (3*g2*yt2^2)/(4*k) - (3*g2^4*(g2 - 8*k)^2*(g2 - 4*k))/
      (1024*k^3*(g2^2 - 8*g2*k + 16*k*yt2))
 
copGt00tZ = (-57*g2^2)/64 + (31*g2*gp2)/32 - (91*gp2^2)/192 - 
     (2*g2^6)/(g2 + gp2)^4 + (5*g2^5)/(4*(g2 + gp2)^3) + 
     (9*g2^4)/(g2 + gp2)^2 - (21*g2^3)/(4*(g2 + gp2)) + 
     ((3*g2 - 5*gp2)^2*(g2 + gp2))/(64*(g2 + gp2 - 8*yt2)) + 
     ((347*g2)/24 - (149*gp2)/24 + (4*g2^4)/(g2 + gp2)^3 + 
       (3*g2^3)/(2*(g2 + gp2)^2) - (131*g2^2)/(6*(g2 + gp2)))*yt2 + 
     (1 - (8*g2^2)/(g2 + gp2)^2 + (7*g2)/(g2 + gp2))*yt2^2 - 
     (g2^4*gp2*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 21*gp2^3))/
      (4*(g2 + gp2)^4*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2))
 
copGt0Wht = 3*g2^2 - (3*g2^5)/(1024*k^3) + (15*g2^4)/(256*k^2) - 
     (3*g2^3)/(8*k) - (3*g2*yt2)/4 + (3*g2^3*yt2)/(64*k^2) - 
     (3*g2^2*yt2)/(32*k) - (3*yt2^2)/2 - (39*g2*yt2^2)/(32*k) - 
     (15*yt2^3)/(16*k) - (9*yt2*(g2 + yt2)*(-g2 + 2*yt2))/(32*(k - yt2)) + 
     (3*g2^3*(g2 - 8*k)^3*(g2 - 4*k))/(1024*k^3*(g2^2 - 8*g2*k + 16*k*yt2))
 
copGt0WtZ = (-21*g2^2)/4 + (2*g2^6)/(g2 + gp2)^4 - 
     (13*g2^5)/(4*(g2 + gp2)^3) - (31*g2^4)/(4*(g2 + gp2)^2) + 
     (57*g2^3)/(4*(g2 + gp2)) + ((-17*g2)/2 - (4*g2^4)/(g2 + gp2)^3 + 
       (5*g2^3)/(2*(g2 + gp2)^2) + (10*g2^2)/(g2 + gp2))*yt2 + 
     (-1 + (8*g2^2)/(g2 + gp2)^2 - (7*g2)/(g2 + gp2))*yt2^2 - 
     (g2^3*gp2^2*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 21*gp2^3))/
      (4*(g2 + gp2)^4*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2))
 
copGthttZ = (63*g2^2)/64 - (9*g2*gp2)/32 + (111*gp2^2)/64 + 
     ((3*g2 - 5*gp2)^2*(g2 + gp2))/(64*(g2 + gp2 - 8*yt2)) + 
     ((-17*g2)/24 - (97*gp2)/24 - (8*g2^2)/(3*(g2 + gp2)))*yt2 + 
     (((15*g2^2)/64 - (5*g2*gp2)/32 + (85*gp2^2)/192)*yt2)/k + 
     (((-365*g2)/96 + (35*gp2)/96 + (10*g2^2)/(3*(g2 + gp2)))*yt2^2)/k - 
     (2*yt2^2*(12*g2^2*gp2 + 8*g2*gp2^2 - 4*gp2^3 - 27*g2^2*yt2 - 
        6*g2*gp2*yt2 - 43*gp2^2*yt2))/(3*(g2 + gp2)*(g2 + gp2 - 8*yt2)*
       (g2 + gp2 + 8*k - 8*yt2)) - 
     (yt2*(9*g2^3 + 3*g2^2*gp2 + 11*g2*gp2^2 + 17*gp2^3 - 18*g2^2*yt2 - 
        132*g2*gp2*yt2 + 14*gp2^2*yt2))/(64*(g2 + gp2)*(-k + yt2)) - 
     (2*yt2^3*(9*g2^3 - 69*g2^2*gp2 - 37*g2*gp2^2 + 41*gp2^3 + 36*g2^2*yt2 + 
        264*g2*gp2*yt2 - 28*gp2^2*yt2))/(3*(g2 + gp2)*(g2 + gp2 - 8*yt2)*
       (g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 8*gp2*yt2 + 16*k*yt2))
 
copGW000Z = (9*g2^3)/(32*(g2 - gp2)) - (3*g2^3)/gp2 - g2^6/(4*(g2 + gp2)^4) + 
     g2^4/(g2 + gp2)^2 + (9*g2^3)/(16*(g2 + 2*gp2)) + 
     (-2*g2 - (2*g2^3)/(g2 + gp2)^2 + (4*g2^2)/(g2 + gp2))*k - 
     (g2^2*(7 + 8*nG))/2 - (g2*gp2*(1 + 40*nG))/6 - 
     (gp2^2*(-53 + 160*nG))/48 + (619*g2^3 - 896*g2^3*nG)/(96*(g2 + gp2)) + 
     (-97*g2^5 + 128*g2^5*nG)/(24*(g2 + gp2)^3) + 
     (-2*g2 - gp2 + (2*g2^2)/(g2 + gp2))*yt2 + (g2*(g2 + gp2)*(3*g2 + gp2))/
      (gp2 + 2*yt2)
 
copGW00hW = g2^4/(4*gp2^2) - (3*g2^3)/(8*gp2) - (5*g2*gp2)/8 + 
     g2^4/(4*(g2 + gp2)^2) + (13*g2^3)/(4*(g2 + gp2)) + 
     ((-11*g2)/2 + (2*g2^2)/gp2 + gp2 + g2^3/(2*(g2 + gp2)^2) + 
       g2^2/(g2 + gp2))*k + (28 - (4*g2^2)/(g2 + gp2)^2 - (16*g2)/(g2 + gp2))*
      k^2 - (g2*(g2 - gp2)*(g2 + gp2)*(2*g2 + gp2)*(g2^2 + gp2^2))/
      (8*gp2^2*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) - g2^2*(1 + 2*nG) + 
     (g2^4*(-3 + 4*nG))/(32*(g2 - 2*k)^2) + (5*g2^3*(-3 + 4*nG))/(64*k) + 
     (g2^3*(-15*g2^2 - 54*g2*gp2 - 33*gp2^2 + 4*g2^2*nG + 8*g2*gp2*nG + 
        4*gp2^2*nG))/(32*(g2 + gp2)^2*(g2 - 2*k))
 
copGW00WZ = (11*g2^2)/4 + (59*g2*gp2)/16 + (7*gp2^2)/16 - 
     (5*g2^5)/(2*(g2 + gp2)^3) + (27*g2^4)/(2*(g2 + gp2)^2) - 
     (19*g2^3)/(4*(g2 + gp2)) + g2^3/(8*(g2 - 8*k)) - 
     g2^4/(16*(g2 + gp2)*k) + (-5*g2 + gp2 - (2*g2^2)/(g2 + gp2))*k + 
     (g2*(g2 - 4*k)*(g2^2 + 8*g2*k - 64*k^2)*(g2^2 - 8*g2*k - 32*k^2))/
      (16*(g2 - 8*k)*k*(g2^2 + g2*gp2 - 8*g2*k - 8*gp2*k + 64*k^2))
 
copGW0h0t = (-3*g2^2)/4 - (3*g2^3)/(2*(g2 - 8*k)) - (3*g2^4)/(64*k^2) + 
     (3*g2^3)/(8*k) + (3*g2*yt2)/4 + (3*g2^2*yt2)/(2*(g2 - 8*k)) + 
     (3*g2^2*yt2)/(4*k) - 18*k*yt2 - (9*yt2^2)/2 + (3*g2*yt2^2)/(g2 - 8*k) - 
     (36*k*yt2^2)/g2 + (3*g2^3*(g2 - 8*k)*(g2 - 4*k)^2)/
      (64*k^2*(g2^2 - 8*g2*k + 16*k*yt2))
 
copGW0h0Z = g2^2 + g2^5/(4*gp2^3) + (7*g2^4)/(8*gp2^2) + (3*g2^3)/(8*gp2) - 
     g2^4/(8*(g2 + gp2)^2) - (7*g2^3)/(8*(g2 + gp2)) + 
     ((-2*g2^3)/gp2^2 + g2^2/gp2 - g2^3/(g2 + gp2)^2 - (4*g2^2)/(g2 + gp2))*
      k + ((-16*g2)/gp2 + (8*g2^2)/(g2 + gp2)^2 + (16*g2)/(g2 + gp2))*k^2 - 
     (g2^3*(2*g2 + gp2)*(g2 + 2*gp2)*(g2^2 + g2*gp2 - gp2^2)*
       (g2^2 + 2*g2*gp2 + 2*gp2^2))/(8*gp2^3*(g2 + gp2)^2*(g2^2 + 8*gp2*k))
 
copGW0hhW = (37*g2^2)/32 - (7*g2^3)/(8*(g2 - 8*k)) - 
     (15*g2^3)/(16*(g2 - 2*k)) - 24*k^2 + (96*k^3)/g2 - 
     (25*g2^3)/(32*(g2 + 16*k))
 
copGW0hWZ = (-47*g2^2)/8 + (53*g2*gp2)/16 + (5*gp2^2)/16 + 
     (5*g2^4)/(4*(g2 + gp2)^2) - (21*g2^3)/(8*(g2 + gp2)) - 
     g2^4/(8*(g2 - 8*k)^2) + (g2*(91*g2^3 + 34*g2^2*gp2 - 18*g2*gp2^2 - 
        gp2^3))/(8*(g2 + gp2)*(g2 - 8*k)) + g2^4/(16*(g2 + gp2)*k) + 
     (-49*g2 + (45*gp2)/2 + (3*gp2^2)/(2*g2) - (4*g2^3)/(g2 + gp2)^2 + 
       (14*g2^2)/(g2 + gp2))*k - (g2^2*(g2 - 4*k)*(g2^2 + 8*g2*k - 64*k^2)*
       (g2^2 - 8*g2*k - 32*k^2))/(16*(g2 - 8*k)^2*k*(g2^2 + g2*gp2 - 8*g2*k - 
        8*gp2*k + 64*k^2)) - (g2^2*(g2 + 8*k)*(g2^2 - 32*g2*k + 64*k^2))/
      (4*(g2 - 8*k)*(g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) - 
     (gp2*(62*g2^5 + 119*g2^4*gp2 + 62*g2^3*gp2^2 + 5*g2^2*gp2^3 + 
        32*g2^4*k + 224*g2^3*gp2*k + 200*g2^2*gp2^2*k + 48*g2*gp2^3*k + 
        8*gp2^4*k))/(8*(g2 + gp2)*(g2^3 + g2^2*gp2 - 16*g2^2*k - 8*g2*gp2*k + 
        8*gp2^2*k + 64*g2*k^2)) + 
     (g2*gp2*(62*g2^5 + 57*g2^4*gp2 + 5*g2^3*gp2^2 + 32*g2^4*k + 
        224*g2^3*gp2*k + 200*g2^2*gp2^2*k + 48*g2*gp2^3*k + 8*gp2^4*k))/
      (8*(g2 + gp2)^2*(g2^3 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
        64*g2*k^2 + 64*gp2*k^2))
 
copGW0t0Z = (13*g2^2)/4 + (6*g2^3)/gp2 + (4*g2^5)/(g2 + gp2)^3 - 
     (2*g2^4)/(g2 + gp2)^2 - (75*g2^3)/(4*(g2 + gp2)) + 
     (3*g2 - (6*g2^2)/gp2 - (9*gp2)/4 - (35*g2^3)/(4*(g2 + gp2)^2) - 
       (13*g2^2)/(4*(g2 + gp2)))*yt2 + (-12 - (12*g2)/gp2 - (9*gp2)/(2*g2) - 
       (3*g2^2)/(2*(g2 + gp2)^2) + (27*g2)/(2*(g2 + gp2)))*yt2^2 - 
     (g2^2*(3*g2 + gp2))/(gp2 + 2*yt2) - 
     (g2^3*(g2 - gp2)*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 21*gp2^3))/
      (4*(g2 + gp2)^3*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2))
 
copGW0thW = (-3*g2^2)/2 + (3*g2^4)/(32*(g2 - 2*k)^2) + 
     (3*g2^3)/(32*(g2 - 2*k)) + (15*g2^3)/(64*k) - 
     (3*g2^3*yt2)/(32*(g2 - 2*k)^2) - (27*g2^2*yt2)/(32*(g2 - 2*k)) - 
     (15*g2^2*yt2)/(64*k) + 18*k*yt2 - 6*yt2^2 - 
     (3*g2^2*yt2^2)/(16*(g2 - 2*k)^2) - (51*g2*yt2^2)/(16*(g2 - 2*k)) - 
     (15*g2*yt2^2)/(32*k) + (36*k*yt2^2)/g2
 
copGW0ZhW = (3*g2^2)/8 + g2^5/(4*gp2^3) - (3*g2^4)/(8*gp2^2) + g2^3/(2*gp2) + 
     (7*g2*gp2)/8 + (3*g2^4)/(4*(g2 + gp2)^2) - (4*g2^3)/(g2 + gp2) - 
     (3*g2^2*(2*g2 + gp2)^3)/(16*(g2 + gp2)^2*(g2 - 2*k)) + 
     (-5*g2 + (2*g2^3)/gp2^2 - (7*g2^2)/gp2 - (9*gp2)/2 - 
       g2^3/(2*(g2 + gp2)^2) + (47*g2^2)/(2*(g2 + gp2)))*k + 
     (32 + (16*g2)/gp2 + (12*gp2)/g2 + (4*g2^2)/(g2 + gp2)^2 - 
       (44*g2)/(g2 + gp2))*k^2 - (g2^2*(g2 - gp2)*(g2 + gp2)*(2*g2 + gp2)*
       (g2^2 + gp2^2))/(8*gp2^3*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) + 
     (g2*(3*g2 - gp2)*(22*g2^5 + 49*g2^4*gp2 + 27*g2^3*gp2^2 + 2*g2^2*gp2^3 - 
        176*g2^4*k - 392*g2^3*gp2*k - 264*g2^2*gp2^2*k - 56*g2*gp2^3*k - 
        8*gp2^4*k))/(8*(g2 + gp2)^2*(g2^3 - 16*g2^2*k - 8*g2*gp2*k + 
        8*gp2^2*k + 64*g2*k^2 + 64*gp2*k^2))
 
copGW0ZWZ = (-153*g2^2)/32 + (7*g2*gp2)/16 + (63*gp2^2)/16 + 
     (5*gp2^3)/(16*g2) + (5*g2^5)/(2*(g2 + gp2)^3) - 
     (21*g2^4)/(2*(g2 + gp2)^2) + (129*g2^3)/(4*(g2 + gp2)) - 
     (81*g2^3)/(32*(3*g2 + 2*gp2)) - (g2^3*(149*g2 + 202*gp2))/
      (8*(g2^2 + 2*g2*gp2 + 2*gp2^2)) + (-2*g2 - gp2 + (2*g2^2)/(g2 + gp2))*
      k - (66*g2^7 + 151*g2^6*gp2 + 115*g2^5*gp2^2 + 36*g2^4*gp2^3 + 
       7*g2^3*gp2^4 + g2^2*gp2^5 - 528*g2^6*k - 1208*g2^5*gp2*k - 
       888*g2^4*gp2^2*k - 64*g2^3*gp2^3*k + 144*g2^2*gp2^4*k + 
       40*g2*gp2^5*k + 8*gp2^6*k)/(8*g2*(g2 + gp2)*(g2^3 + g2^2*gp2 - 
        16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 64*g2*k^2))
 
copGWhWWZ = -4*g2^2 + (5*g2*gp2)/2 + gp2^2/4 - (3*g2^4)/(4*(g2 + gp2)^2) + 
     (39*g2^3)/(8*(g2 + gp2)) + (g2*(9*g2^4 - 12*g2^3*gp2 + 30*g2^2*gp2^2 + 
        4*g2*gp2^3 + gp2^4))/(8*(g2 + gp2)^2*(3*g2 - gp2 - 8*k)) - 
     (g2^2*(3*g2 - gp2)*(33*g2^2 + 22*g2*gp2 + gp2^2))/
      (128*(g2 + gp2)*(g2 - 2*k)^2) - 
     (g2*(627*g2^4 + 724*g2^3*gp2 + 46*g2^2*gp2^2 - 260*g2*gp2^3 - 17*gp2^4))/
      (128*(g2 + gp2)^2*(g2 - 2*k)) + ((-255*g2^3)/256 + (45*g2^2*gp2)/128 + 
       (5*g2*gp2^2)/256 - (15*g2^4)/(16*(g2 + gp2)))/k + 
     (49*g2 - (45*gp2)/2 - (3*gp2^2)/(2*g2) + (4*g2^3)/(g2 + gp2)^2 - 
       (14*g2^2)/(g2 + gp2))*k + (g2*(9*g2^4 + 24*g2^3*gp2 - 12*g2^2*gp2^2 - 
        4*g2*gp2^3 - gp2^4))/(8*(g2 + gp2)*(3*g2^2 + 2*g2*gp2 - gp2^2 - 
        8*g2*k)) - (g2*gp2*(22*g2^5 - 7*g2^4*gp2 - 25*g2^3*gp2^2 - 
        2*g2^2*gp2^3 - 176*g2^4*k - 296*g2^3*gp2*k - 184*g2^2*gp2^2*k - 
        40*g2*gp2^3*k - 8*gp2^4*k))/(8*(g2 + gp2)^2*(g2^3 - 16*g2^2*k - 
        8*g2*gp2*k + 8*gp2^2*k + 64*g2*k^2 + 64*gp2*k^2))
 
copGZ00hZ = g2^4/(4*gp2^2) + (5*g2^3)/(8*gp2) + (g2*gp2)/4 - 
     (7*g2^3)/(8*(g2 + gp2)) + (2*g2 - (2*g2^2)/gp2 - 
       (11*g2^2)/(2*(g2 + gp2)))*k + (12*g2^2*k^2)/(g2 + gp2)^2 - 
     (g2^2*(2*g2 + gp2)*(g2^2 + g2*gp2 - gp2^2)*(g2^2 + 2*g2*gp2 + 2*gp2^2))/
      (8*gp2^2*(g2 + gp2)*(g2^2 + 8*gp2*k)) - g2^2*(-2 + nG) - 
     (gp2^2*(-17 + 40*nG))/24 + ((g2 + gp2)^2*(-9*g2^2 + 6*g2*gp2 - 
        17*gp2^2 + 24*g2^2*nG + 40*gp2^2*nG))/(384*(g2 + gp2 - 2*k)^2) + 
     ((g2 + gp2)*(-81*g2^2 + 150*g2*gp2 - 17*gp2^2 + 24*g2^2*nG + 
        40*gp2^2*nG))/(384*(g2 + gp2 - 2*k)) + 
     ((5*g2^3*(-3 + 8*nG))/256 + (5*g2^2*gp2*(-1 + 8*nG))/256 + 
       (5*gp2^3*(-17 + 40*nG))/768 + (5*g2*gp2^2*(-11 + 40*nG))/768)/k
 
copGZ00tt = (331*g2^2)/192 + (37*g2*gp2)/96 + gp2^2/12 + 
     (3*g2^4)/(g2 + gp2)^2 - (73*g2^3)/(12*(g2 + gp2)) - 
     (g2*(3*g2 - 5*gp2)^2*(g2 - 2*gp2))/(64*(g2 + gp2)*(g2 + gp2 - 8*yt2)) + 
     ((-89*g2)/12 + (4*gp2)/3 + (24*g2^4)/(g2 + gp2)^3 - 
       (142*g2^3)/(3*(g2 + gp2)^2) + (249*g2^2)/(8*(g2 + gp2)))*yt2
 
copGZ00WW = -6*g2^2 + 2*g2*gp2 + gp2^2/8 - (27*g2^5)/(2*(g2 + gp2)^3) + 
     (53*g2^4)/(4*(g2 + gp2)^2) + (19*g2^3)/(4*(g2 + gp2)) + 
     (g2^3*(101*g2 + 53*gp2))/(16*(g2^2 + 2*g2*gp2 + 2*gp2^2)) + 
     (2*g2 - (6*g2^2)/(g2 + gp2))*k + 
     (g2*(g2 + 8*k)*(g2^2 - 32*g2*k + 64*k^2))/
      (8*(g2^2 - 8*g2*k + 8*gp2*k + 64*k^2))
 
copGZ0h0W = -g2^2 - g2^5/(4*gp2^3) + (3*g2^4)/(8*gp2^2) + g2^3/(4*gp2) - 
     (g2*gp2)/2 - gp2^2/8 + (5*g2^3)/(4*(g2 + gp2)) + 
     (-2*g2 - (2*g2^3)/gp2^2 - g2^2/gp2 + 3*gp2 - (2*g2^2)/(g2 + gp2))*k + 
     ((16*g2)/gp2 - (8*g2)/(g2 + gp2))*k^2 + 
     ((-g2 + gp2)^2*(g2 + gp2)^2*(2*g2 + gp2)*(g2^2 + gp2^2))/
      (8*gp2^3*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k))
 
copGZ0hhZ = (37*g2^2)/64 + (37*g2*gp2)/32 + (37*gp2^2)/64 - 
     (7*(g2 + gp2)^3)/(16*(g2 + gp2 - 8*k)) - (15*(g2 + gp2)^3)/
      (32*(g2 + gp2 - 2*k)) - 12*k^2 + (48*k^3)/(g2 + gp2) - 
     (25*(g2 + gp2)^3)/(64*(g2 + gp2 + 16*k))
 
copGZ0htt = (9*g2^2)/128 - (15*g2*gp2)/64 + (25*gp2^2)/128 - 
     ((g2 + gp2)*(9*g2^2 - 6*g2*gp2 + 17*gp2^2))/(24*(g2 + gp2 - 8*k)) + 
     ((-55*g2)/16 + (25*gp2)/16 + (4*g2^2)/(g2 + gp2))*k - 
     ((3*g2 - 5*gp2)^2*(g2 + gp2))/(128*(g2 + gp2 - 8*yt2)) - 
     ((3*g2 - 5*gp2)^2*k)/(16*(g2 + gp2 - 8*yt2)) + 
     ((-49*g2)/16 + (31*gp2)/16 + (4*g2^2)/(g2 + gp2))*yt2 + 
     ((9*g2^2 + 66*g2*gp2 - 7*gp2^2)*yt2)/(12*(g2 + gp2 - 8*k)) + 
     (7/2 + (32*g2^2)/(g2 + gp2)^2 - (40*g2)/(g2 + gp2))*k*yt2
 
copGZ0hWW = (-17*g2^2)/16 + (5*g2*gp2)/16 - (13*g2^3)/(4*(g2 + gp2)) - 
     g2^3/(8*(g2 - 8*k)) + ((3*g2 - gp2)*(33*g2^2 + 22*g2*gp2 + gp2^2))/
      (16*(g2 + gp2 - 8*k)) + ((19*g2)/2 - 3*gp2 - (18*g2^3)/(g2 + gp2)^2 - 
       (10*g2^2)/(g2 + gp2))*k + 8*k^2 - ((g2 - 4*k)*(g2^2 + 8*g2*k - 64*k^2)*
       (g2^2 - 8*g2*k - 32*k^2))/(2*(g2 - 8*k)*(g2^2 + g2*gp2 - 8*g2*k - 
        8*gp2*k + 64*k^2))
 
copGZ0WhZ = (-23*g2^2)/8 - g2^5/(4*gp2^3) - (7*g2^4)/(8*gp2^2) - 
     (9*g2^3)/(8*gp2) - (51*g2*gp2)/8 - (3*gp2^2)/4 - gp2^3/(8*g2) + 
     g2^3/(4*(g2 + gp2)) - (3*(2*g2 + gp2)^3)/(16*(g2 + gp2 - 2*k)) + 
     (17*g2 + (2*g2^3)/gp2^2 + (7*g2^2)/gp2 - gp2/2 - 
       (9*g2^3)/(2*(g2 + gp2)^2) - (3*g2^2)/(2*(g2 + gp2)))*k + 
     (-4 - (16*g2)/gp2 + (12*g2^3)/(g2 + gp2)^3 + (20*g2^2)/(g2 + gp2)^2 - 
       (4*g2)/(g2 + gp2))*k^2 + (g2^2*(2*g2 + gp2)*(g2^2 + g2*gp2 - gp2^2)*
       (g2^2 + 2*g2*gp2 + 2*gp2^2))/(8*gp2^3*(g2^2 + 8*gp2*k)) + 
     ((3*g2 - gp2)*(22*g2^5 + 43*g2^4*gp2 + 22*g2^3*gp2^2 + g2^2*gp2^3 - 
        176*g2^4*k - 344*g2^3*gp2*k - 224*g2^2*gp2^2*k - 48*g2*gp2^3*k - 
        8*gp2^4*k))/(8*g2*(g2^3 + g2^2*gp2 - 16*g2^2*k - 8*g2*gp2*k + 
        8*gp2^2*k + 64*g2*k^2))
 
copGZ0Wtt = (-17*g2^2)/64 - (3*g2^3)/gp2 - (361*g2*gp2)/192 - 
     (197*gp2^2)/192 + (5*g2^5)/(3*(g2 + gp2)^3) + (2*g2^4)/(g2 + gp2)^2 + 
     (811*g2^3)/(192*(g2 + gp2)) - ((3*g2 - 5*gp2)^2*(2*g2 + gp2)^3)/
      (64*(g2 + gp2)^2*(g2 + gp2 - 8*yt2)) + 
     ((55*g2)/3 + (6*g2^2)/gp2 + (89*gp2)/24 + (56*g2^5)/(3*(g2 + gp2)^4) + 
       (18*g2^4)/(g2 + gp2)^3 - (379*g2^3)/(24*(g2 + gp2)^2) - 
       (101*g2^2)/(24*(g2 + gp2)))*yt2 + 
     (g2^4*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 21*gp2^3))/
      (4*(g2 + gp2)^3*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2))
 
copGZ0WWW = (1485*g2^2)/64 - (359*g2*gp2)/32 - (3*gp2^2)/2 - 
     (21*g2^6)/(2*(g2 + gp2)^4) - (61*g2^5)/(2*(g2 + gp2)^3) - 
     (133*g2^4)/(8*(g2 + gp2)^2) + (34*g2^3)/(g2 + gp2) + 
     (81*g2^3)/(64*(3*g2 + 2*gp2)) + (6*g2 - 3*gp2 - (6*g2^2)/(g2 + gp2))*k - 
     (66*g2^7 + 147*g2^6*gp2 + 87*g2^5*gp2^2 + 11*g2^4*gp2^3 + g2^3*gp2^4 - 
       528*g2^6*k - 1176*g2^5*gp2*k - 664*g2^4*gp2^2*k + 136*g2^3*gp2^3*k + 
       192*g2^2*gp2^4*k + 48*g2*gp2^5*k + 8*gp2^6*k)/
      (8*(g2 + gp2)^2*(g2^3 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
        64*g2*k^2 + 64*gp2*k^2))
 
copGZhZtt = (-15*g2^2)/64 - (7*g2*gp2)/32 - (61*gp2^2)/192 + 
     ((g2 + gp2)^2*(9*g2^2 - 6*g2*gp2 + 17*gp2^2))/(384*(g2 + gp2 - 2*k)^2) + 
     ((g2 + gp2)*(45*g2^2 - 102*g2*gp2 + 109*gp2^2))/(768*(g2 + gp2 - 2*k)) + 
     ((15*g2^3)/256 + (5*g2^2*gp2)/256 + (55*g2*gp2^2)/768 + (85*gp2^3)/768)/
      k + ((55*g2)/16 - (25*gp2)/16 - (4*g2^2)/(g2 + gp2))*k - 
     ((3*g2 - 5*gp2)^2*(g2 + gp2))/(64*(g2 + gp2 - 8*yt2)) - 
     ((3*g2 - 5*gp2)^2*(g2 + gp2)^2)/(256*(g2 + gp2 - 2*k)*
       (g2 + gp2 - 8*yt2)) + ((3*g2 - 5*gp2)^2*k)/(16*(g2 + gp2 - 8*yt2)) + 
     ((-37*g2)/24 + (43*gp2)/24 + (8*g2^2)/(3*(g2 + gp2)))*yt2 - 
     ((g2 + gp2)*(9*g2^2 + 66*g2*gp2 - 7*gp2^2)*yt2)/
      (192*(g2 + gp2 - 2*k)^2) - ((9*g2^2 + 258*g2*gp2 - 71*gp2^2)*yt2)/
      (64*(g2 + gp2 - 2*k)) + (((-15*g2^2)/128 - (55*g2*gp2)/64 + 
        (35*gp2^2)/384)*yt2)/k + (-7/2 - (32*g2^2)/(g2 + gp2)^2 + 
       (40*g2)/(g2 + gp2))*k*yt2 + ((9*g2^2 + 66*g2*gp2 - 7*gp2^2)*yt2^2)/
      (12*(g2 + gp2)*(g2 + gp2 - 2*k)) + 
     ((g2 + gp2 - 4*yt2)*yt2^2*(9*g2^3 - 69*g2^2*gp2 - 37*g2*gp2^2 + 
        41*gp2^3 + 36*g2^2*yt2 + 264*g2*gp2*yt2 - 28*gp2^2*yt2))/
      (3*(g2 + gp2)*(g2 + gp2 - 8*yt2)*(g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 
        8*gp2*yt2 + 16*k*yt2))
 
copGZhZWW = (9*g2^2)/16 + (g2*gp2)/4 - (7*gp2^2)/16 - gp2^3/(8*g2) - 
     g2^3/(2*(g2 + gp2)) - ((3*g2 - gp2)*(g2 + gp2)*(33*g2^2 + 22*g2*gp2 + 
        gp2^2))/(256*(g2 + gp2 - 2*k)^2) - 
     (627*g2^4 + 1060*g2^3*gp2 + 174*g2^2*gp2^2 + 140*g2*gp2^3 + 15*gp2^4)/
      (256*(g2 + gp2)*(g2 + gp2 - 2*k)) + 
     ((-495*g2^3)/512 - (165*g2^2*gp2)/512 + (95*g2*gp2^2)/512 + 
       (5*gp2^3)/512)/k + ((-17*g2)/2 + 4*gp2 + (18*g2^3)/(g2 + gp2)^2 + 
       (10*g2^2)/(g2 + gp2))*k + ((g2 - gp2)*(9*g2^4 + 24*g2^3*gp2 - 
        12*g2^2*gp2^2 - 4*g2*gp2^3 - gp2^4))/(8*(g2 + gp2)*
       (3*g2^2 + 2*g2*gp2 - gp2^2 - 8*g2*k)) + 
     (gp2*(22*g2^5 + 55*g2^4*gp2 + 32*g2^3*gp2^2 + 3*g2^2*gp2^3 - 
        176*g2^4*k - 88*g2^3*gp2*k + 128*g2^2*gp2^2*k + 32*g2*gp2^3*k + 
        8*gp2^4*k))/(8*g2*(g2^3 + g2^2*gp2 - 16*g2^2*k - 8*g2*gp2*k + 
        8*gp2^2*k + 64*g2*k^2))
 
copH00000h = (-2*g2 + (2*g2^2)/(g2 + gp2))*k^2*phi2
 
copH00000t = (-g2 + g2^2/(g2 + gp2))*phi2*yt2^2
 
copH00000W = (g2^3*gp2^2*phi2)/(8*(g2 + gp2)^2)
 
copH00000Z = (3*g2^2*(3*g2 - 2*gp2)*gp2*phi2)/(32*(g2 + gp2))
 
copH0000hW = (-g2^3/32 + g2^4/(32*(g2 + gp2)) + 
      ((3*g2^2)/4 - (3*g2^3)/(4*(g2 + gp2)))*k + 
      (-4*g2 + (4*g2^2)/(g2 + gp2))*k^2)*phi2
 
copH0000tt = phi2*(8*g32*yt2^2 + ((-4*g2)/3 + (4*g2^2)/(3*(g2 + gp2)))*yt2^2)
 
copH0000tW = phi2*((g2^2/2 - g2^3/(2*(g2 + gp2)))*yt2 + 
      (-g2 + g2^2/(g2 + gp2))*yt2^2)
 
copH0000WW = -(g2^3*gp2*(8*g2^2 + 6*g2*gp2 - 3*gp2^2)*phi2)/(16*(g2 + gp2)^3)
 
copH0000WZ = -(g2^2*gp2^2*(17*g2 + 9*gp2)*phi2)/(32*(g2 + gp2)^2)
 
copH000htt = (3*phi2*yt2^3)/2
 
copH000hWW = ((-9*g2^3)/32 + g2^5/(32*(g2 + gp2)^2) + 
      (5*g2^4)/(16*(g2 + gp2)) + ((15*g2^2)/8 + (5*g2^4)/(8*(g2 + gp2)^2) - 
        g2^3/(4*(g2 + gp2)))*k + (-2*g2 - (2*g2^3)/(g2 + gp2)^2 + 
        (4*g2^2)/(g2 + gp2))*k^2)*phi2
 
copH000hZZ = (g2^3/32 + (3*g2^2*gp2)/32 + (g2*gp2^2)/16 + 
      ((9*g2^2)/8 + (g2*gp2)/4)*k)*phi2
 
copH000ttZ = ((25*g2)/12 + (2*gp2)/3 - (4*g2^2)/(3*(g2 + gp2)))*phi2*yt2^2
 
copH000WWZ = -(g2^2*(12*g2^4 - g2^3*gp2 - 27*g2^2*gp2^2 - 14*g2*gp2^3 - 
        2*gp2^4)*phi2)/(32*(g2 + gp2)^3)
 
copH00h0WW = (-g2^3/16 + g2^4/(16*(g2 + gp2)) + (-g2^2 + g2^3/(g2 + gp2))*k + 
      (12*g2 - (12*g2^2)/(g2 + gp2))*k^2)*phi2
 
copH00hhWW = (-g2^3/32 + (3*g2^2*k)/8 - 4*g2*k^2 - 8*k^3)*phi2
 
copH00hhZZ = (-g2^3/64 - (3*g2^2*gp2)/64 - (3*g2*gp2^2)/64 - gp2^3/64 + 
      ((3*g2^2)/16 + (3*g2*gp2)/8 + (3*gp2^2)/16)*k + (-2*g2 - 2*gp2)*k^2 - 
      4*k^3)*phi2
 
copH00hW00 = ((-g2^2/8 - g2^4/(8*(g2 + gp2)^2))*k + 
      (-2*g2 - (2*g2^3)/(g2 + gp2)^2)*k^2)*phi2
 
copH00hW0Z = (-g2^3/32 - (g2^2*gp2)/32 + g2^4/(32*(g2 + gp2)) + 
      ((3*g2^2)/4 + g2^4/(4*(g2 + gp2)^2) - g2^3/(g2 + gp2))*k + 
      ((4*g2^3)/(g2 + gp2)^2 - (4*g2^2)/(g2 + gp2))*k^2)*phi2
 
copH00hWWZ = (-g2^3/8 - (5*g2^2*gp2)/32 - (g2*gp2^2)/32 - 
      (3*g2^4)/(8*(g2 + gp2)) + ((-3*g2^2)/2 + (3*g2*gp2)/4 + gp2^2/4 - 
        g2^3/(g2 + gp2))*k + (8*g2 - 2*gp2 + (4*g2^2)/(g2 + gp2))*k^2)*phi2
 
copH00hZ00 = (-(g2^2*k)/8 - (2*g2^2*k^2)/(g2 + gp2))*phi2
 
copH00hZ0W = (g2^3/32 + (g2^2*gp2)/32 - g2^4/(32*(g2 + gp2)) + 
      ((-3*g2^2)/4 + (g2*gp2)/4 + (3*g2^3)/(4*(g2 + gp2)))*k + 
      (4*g2 - (4*g2^2)/(g2 + gp2))*k^2)*phi2
 
copH00hZWW = ((-3*g2^3)/16 - (g2^2*gp2)/32 - g2^4/(16*(g2 + gp2)) + 
      (-g2^2/4 - (g2*gp2)/4 - g2^3/(g2 + gp2))*k + 
      (-6*g2 + (12*g2^2)/(g2 + gp2))*k^2)*phi2
 
copH00thtt = 3*k*phi2*yt2^2
 
copH00tW0t = phi2*((-3*g2^2 + (3*g2^3)/(g2 + gp2))*yt2 + 
      ((-3*g2)/4 - (3*g2^2)/(2*(g2 + gp2)))*yt2^2)
 
copH00tZ00 = (-g2/2 - g2^2/(g2 + gp2))*phi2*yt2^2
 
copH00tZ0W = phi2*((-g2^2/2 - (g2*gp2)/4 + g2^3/(2*(g2 + gp2)))*yt2 + 
      (g2 + gp2/2 - g2^2/(g2 + gp2))*yt2^2)
 
copH00W0WZ = (g2*gp2^3*(12*g2^2 + 16*g2*gp2 + 3*gp2^2)*phi2)/(16*(g2 + gp2)^3)
 
copH00Whhh = ((-3*g2^2*k)/8 - 24*k^3)*phi2
 
copH00WhZZ = (g2^3/32 - (g2^2*gp2)/32 - (11*g2*gp2^2)/32 - gp2^3/32 - 
      g2^4/(32*(g2 + gp2)) + ((-7*g2^2)/8 + (3*g2*gp2)/4 - gp2^2/8 - 
        g2^4/(8*(g2 + gp2)^2) + g2^3/(g2 + gp2))*k + 
      (-2*g2 - (2*g2^3)/(g2 + gp2)^2 + (4*g2^2)/(g2 + gp2))*k^2)*phi2
 
copH00Wtht = phi2*(6*g2*k*yt2 - 3*g2*yt2^2 - 6*k*yt2^2 - 3*yt2^3)
 
copH00WttZ = phi2*((3*g2^2 - (9*g2*gp2)/4 - (3*g2^3)/(g2 + gp2))*yt2 + 
      ((-3*g2)/2 - (3*gp2)/4 + (3*g2^2)/(2*(g2 + gp2)))*yt2^2)
 
copH00WW00 = (g2^3*(6*g2^2 + 16*g2*gp2 + gp2^2)*phi2)/(32*(g2 + gp2)^2)
 
copH00WW0h = ((-9*g2^3)/32 + (3*g2^2*k)/4)*phi2
 
copH00WW0W = (87*g2^3*gp2^2*phi2)/(32*(g2 + gp2)^2)
 
copH00WW0Z = (g2^2*gp2^2*(13*g2 + 4*gp2)*phi2)/(32*(g2 + gp2)^2)
 
copH00WWhW = ((17*g2^3)/16 - (17*g2^4)/(16*(g2 + gp2)) + 
      (-5*g2^2 + (5*g2^3)/(g2 + gp2))*k + (12*g2 - (12*g2^2)/(g2 + gp2))*k^2)*
     phi2
 
copH00WWWZ = -(g2*gp2^2*(82*g2^2 - 8*g2*gp2 - 3*gp2^2)*phi2)/(16*(g2 + gp2)^2)
 
copH00WZ0h = ((-3*g2^3)/8 - (3*g2^2*gp2)/32 - (3*g2^4)/(16*(g2 + gp2)) + 
      (g2^2 + (g2*gp2)/4 + g2^3/(2*(g2 + gp2)))*k + 
      (-2*g2 + (2*g2^2)/(g2 + gp2))*k^2)*phi2
 
copH00WZhZ = ((-3*g2^3)/16 - (7*g2^2*gp2)/16 - (g2*gp2^2)/16 + 
      (3*g2^4)/(16*(g2 + gp2)) + (g2^2/2 - (7*g2*gp2)/4 - 
        g2^3/(2*(g2 + gp2)))*k + (2*g2 - (2*g2^2)/(g2 + gp2))*k^2)*phi2
 
copH00Zhhh = (((-3*g2^2)/16 - (3*g2*gp2)/8 - (3*gp2^2)/16)*k - 12*k^3)*phi2
 
copH00ZhWW = ((9*g2^3)/32 - (5*g2^2*gp2)/16 - (g2*gp2^2)/32 - 
      g2^5/(32*(g2 + gp2)^2) - g2^4/(4*(g2 + gp2)) + 
      ((-7*g2^2)/8 + (3*g2*gp2)/4 - gp2^2/8 - g2^4/(8*(g2 + gp2)^2) + 
        g2^3/(g2 + gp2))*k + (2*g2 - 2*gp2 - (2*g2^2)/(g2 + gp2))*k^2)*phi2
 
copH00ZWhW = ((3*g2^3)/16 + (7*g2^2*gp2)/16 + (g2*gp2^2)/8 - 
      (3*g2^4)/(16*(g2 + gp2)) + ((7*g2^2)/4 - (3*g2*gp2)/2 - gp2^2/4 - 
        g2^4/(g2 + gp2)^2 - (3*g2^3)/(4*(g2 + gp2)))*k + 
      (2*gp2 + (4*g2^3)/(g2 + gp2)^2 - (4*g2^2)/(g2 + gp2))*k^2)*phi2
 
copH00ZZ00 = (3*g2^3*(g2 - 4*gp2)*phi2)/(32*(g2 + gp2))
 
copH00ZZ0W = (g2^2*gp2^2*(13*g2 + 9*gp2)*phi2)/(32*(g2 + gp2)^2)
 
copH00ZZWW = (g2*(g2 - gp2)*gp2^2*(12*g2^2 + 19*g2*gp2 + 6*gp2^2)*phi2)/
     (32*(g2 + gp2)^3)
 
copH0hhWhW = ((3*g2^2*k)/2 + 6*g2*k^2 + 48*k^3)*phi2
 
copH0hhZhZ = (((3*g2^2)/4 + (3*g2*gp2)/2 + (3*gp2^2)/4)*k + 
      (3*g2 + 3*gp2)*k^2 + 24*k^3)*phi2
 
copH0htZtt = phi2*((3*g2 + 3*gp2)*k*yt2 + ((-3*g2)/2 - (3*gp2)/2)*yt2^2 - 
      12*k*yt2^2)
 
copH0hWWWh = ((7*g2^3)/32 - g2^2*k + 8*g2*k^2 + 16*k^3)*phi2
 
copH0hWWWZ = ((-17*g2^3)/16 + (11*g2^2*gp2)/16 + (g2*gp2^2)/16 + 
      (17*g2^4)/(16*(g2 + gp2)) + (5*g2^2 - (3*g2*gp2)/4 + gp2^2/4 - 
        (5*g2^3)/(g2 + gp2))*k + (-12*g2 + 6*gp2 + (12*g2^2)/(g2 + gp2))*k^2)*
     phi2
 
copH0hZWZW = ((-3*g2^3)/8 + (3*g2^2*gp2)/4 + (7*g2*gp2^2)/8 + gp2^3/16 + 
      (3*g2^4)/(8*(g2 + gp2)) + (-g2^2 - (13*g2*gp2)/4 + (3*gp2^2)/4 + 
        g2^3/(g2 + gp2))*k + (4*g2 + 2*gp2 - (4*g2^2)/(g2 + gp2))*k^2)*phi2
 
copH0hZZZh = ((7*g2^3)/64 + (21*g2^2*gp2)/64 + (21*g2*gp2^2)/64 + 
      (7*gp2^3)/64 + (-g2^2/2 - g2*gp2 - gp2^2/2)*k + (4*g2 + 4*gp2)*k^2 + 
      8*k^3)*phi2
 
copH0ttt0t = phi2*(4*g32*yt2^2 + ((4*g2)/3 - (4*g2^2)/(3*(g2 + gp2)))*yt2^2)
 
copH0tttht = phi2*(((-16*g2)/3 + (16*g2^2)/(3*(g2 + gp2)))*k*yt2 + 
      (4*g2 - (4*g2^2)/(g2 + gp2))*yt2^2 + (3*k*yt2^2)/2 - (3*yt2^3)/2 + 
      g32*(-16*k*yt2 + 12*yt2^2))
 
copH0tttZt = ((-55*g2)/48 + (25*gp2)/48 + (4*g2^2)/(3*(g2 + gp2)))*phi2*yt2^2
 
copH0ttWhW = phi2*((3*g2^2*yt2)/4 - (9*g2*yt2^2)/4 + (3*yt2^3)/2)
 
copH0WWWhW = ((-5*g2^3)/4 + (5*g2^4)/(4*(g2 + gp2)) + 
      (6*g2^2 - (6*g2^3)/(g2 + gp2))*k + (-12*g2 + (12*g2^2)/(g2 + gp2))*k^2)*
     phi2
 
copH0WWZhZ = (-g2^3/8 + (g2^2*gp2)/8 + (g2*gp2^2)/8 + g2^4/(8*(g2 + gp2)) + 
      (-g2^2/2 + g2*gp2 + gp2^2/2 + g2^4/(2*(g2 + gp2)^2))*k + 
      (-2*gp2 - (2*g2^3)/(g2 + gp2)^2 + (2*g2^2)/(g2 + gp2))*k^2)*phi2
 
copH0WZZWW = (gp2^2*(78*g2^3 - 11*g2^2*gp2 + g2*gp2^2 + 3*gp2^3)*phi2)/
     (32*(g2 + gp2)^2)
 
copHhhthtt = -9*k*phi2*yt2^2
 
copHhhWhWW = ((3*g2^2*k)/2 - 24*k^3)*phi2
 
copHhhZhZZ = (((3*g2^2)/4 + (3*g2*gp2)/2 + (3*gp2^2)/4)*k - 12*k^3)*phi2
 
copHhtttht = phi2*((-3*k*yt2^2)/2 - (3*yt2^3)/2)
 
copHhtttZt = phi2*(((16*g2)/3 - (4*gp2)/3 - (16*g2^2)/(3*(g2 + gp2)))*k*yt2 + 
      ((-67*g2)/16 + (13*gp2)/16 + (4*g2^2)/(g2 + gp2))*yt2^2)
 
copHhtZttZ = phi2*(((3*g2^2)/8 - (5*g2*gp2)/4 + (25*gp2^2)/24)*yt2 + 
      ((-3*g2)/2 - (3*gp2)/2)*yt2^2 + 6*k*yt2^2)
 
copHhWWWhW = (g2^3/8 + (g2^2*k)/2 - 6*g2*k^2 - 8*k^3)*phi2
 
copHhWWWZW = (g2^3/32 - (3*g2^2*gp2)/8 - (g2*gp2^2)/32 - 
      (5*g2^4)/(4*(g2 + gp2)) + ((-37*g2^2)/8 + (7*g2*gp2)/4 - gp2^2/8 + 
        (6*g2^3)/(g2 + gp2))*k + (9*g2 - 3*gp2 - (12*g2^2)/(g2 + gp2))*k^2)*
     phi2
 
copHhWZWWZ = ((-39*g2^3)/16 + (11*g2^2*gp2)/32 - (g2*gp2^2)/8 - gp2^3/32 + 
      ((11*g2^2)/4 + (3*g2*gp2)/2 - gp2^2/4)*k - 6*g2*k^2)*phi2
 
copHhZZZhZ = (g2^3/16 + (3*g2^2*gp2)/16 + (3*g2*gp2^2)/16 + gp2^3/16 + 
      (g2^2/4 + (g2*gp2)/2 + gp2^2/4)*k + (-3*g2 - 3*gp2)*k^2 - 4*k^3)*phi2
 
copZeta2 = phi2*((27*g2^4)/(128*(g2 - gp2)) - (3*g2^5)/(2*gp2^2) - 
      (57*g2^4)/(8*gp2) + (613*gp2^3)/3072 + g2^8/(2*(g2 + gp2)^5) - 
      (119*g2^7)/(128*(g2 + gp2)^4) + (27*g2^4)/(128*(g2 + 2*gp2)) + 
      (g2^4*(149*g2 + 202*gp2))/(128*(g2^2 + 2*g2*gp2 + 2*gp2^2)) + 
      (g2^3*(2*g2^3 + 11*g2^2*gp2 - g2*gp2^2 - gp2^3))/
       (16*(g2 + gp2)*(g2 - 8*k)^2) + (g2^3*(g2 + gp2)^2)/
       (16*(g2 + gp2 - 8*k)^2) - (g2*(3*g2^2 + 3*g2*gp2 + gp2^2)*
        (g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/(16*(g2 + gp2)^2*
        (2*g2 + gp2 - 8*k)) - (3*g2^4)/(64*(g2 - 4*k)) - 
      (3*g2^7)/(32768*k^4) + (15*g2^6)/(8192*k^3) - (3*g2^5)/(256*k^2) + 
      (6 - (48*g2^2)/(g2 + gp2)^2 - (48*g2)/(g2 + gp2))*k^3 - 
      (g2^2*(g2 - gp2)*(g2 + gp2)*(2*g2 + gp2)*(g2^2 + gp2^2))/
       (32*gp2^2*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) - 
      (g2^2*(2*g2 + gp2)*(g2^2 + g2*gp2 - gp2^2)*(g2^2 + 2*g2*gp2 + 2*gp2^2))/
       (32*gp2^2*(g2^2 + 8*gp2*k)) + 
      (g2^2*(g2 - 4*k)*(g2^2 + 8*g2*k - 64*k^2)*(g2^2 - 8*g2*k - 32*k^2))/
       (64*(g2 - 8*k)*k*(g2^2 + g2*gp2 - 8*g2*k - 8*gp2*k + 64*k^2)) - 
      (g2*(g2 - 8*k)^2*(g2 + 8*k)*(g2^2 - 32*g2*k + 64*k^2))/
       (256*k*(g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) + (g2^5*(-3 + 4*nG))/
       (128*(g2 - 2*k)^2) - (7*g2*gp2^2*(-2307 + 5888*nG))/9216 - 
      (g2^2*gp2*(-1003 + 22016*nG))/3072 + (g2^3*(-457601 + 106240*nG))/
       46080 + (8603*g2^4 - 6220*g2^4*nG)/(720*(g2 + gp2)) + 
      (6521*g2^5 + 860*g2^5*nG)/(720*(g2 + gp2)^2) + 
      (-1349*g2^6 + 832*g2^6*nG)/(288*(g2 + gp2)^3) - 
      (g2^2*(-21*g2^3 + 13*g2^2*gp2 - 6*g2*gp2^2 - 4*gp2^3 + 32*g2^3*nG + 
         32*g2^2*gp2*nG))/(32*(g2 + gp2)*(g2 - 8*k)) - 
      (3*g2^4*(25*g2^2 + 58*g2*gp2 + 31*gp2^2 + 4*g2^2*nG + 8*g2*gp2*nG + 
         4*gp2^2*nG))/(128*(g2 + gp2)^2*(g2 - 2*k)) + 
      ((g2 + gp2)^3*(-9*g2^2 + 6*g2*gp2 - 17*gp2^2 + 24*g2^2*nG + 
         40*gp2^2*nG))/(1536*(g2 + gp2 - 2*k)^2) - 
      ((g2 + gp2)^2*(159*g2^2 + 246*g2*gp2 + 127*gp2^2 + 24*g2^2*nG + 
         40*gp2^2*nG))/(512*(g2 + gp2 - 2*k)) - 
      (-12*g2^4 - 15*g2^3*gp2 - 28*g2^2*gp2^2 - 56*g2*gp2^3 - 34*gp2^4 + 
        48*g2^4*nG + 96*g2^3*gp2*nG + 128*g2^2*gp2^2*nG + 160*g2*gp2^3*nG + 
        80*gp2^4*nG)/(96*(g2 + gp2 - 8*k)) + 
      k*((101*g2*gp2)/16 - g2^4/(4*(g2 + gp2)^2) + (3*g2^3)/(g2 + gp2) + 
        (g2^2*(-7 + 12*nG))/2 + (gp2^2*(29 + 80*nG))/24) + 
      (-g2^5/(64*(g2 + gp2)) + (9*g2^3*gp2*(-1 + 4*nG))/256 + 
        (3*g2*gp2^3*(-7 + 20*nG))/256 + (3*g2^2*gp2^2*(-7 + 32*nG))/512 + 
        (3*gp2^4*(-17 + 40*nG))/1024 + (g2^4*(-107 + 216*nG))/1024)/k + 
      k^2*((g2*(5 + 8*nG))/3 + (2*gp2*(-13 + 20*nG))/3 + 
        (4*(-35*g2^2 + 16*g2^2*nG))/(3*(g2 + gp2))) - 
      ((3*g2 - 5*gp2)^2*(3*g2^2 - 10*g2*gp2 - gp2^2))/
       (1024*(g2 + gp2 - 8*yt2)) + (9*g2^4)/(16*(g2 - 2*yt2)) + 
      (g2^4/30 + g2^6/(30*(g2 + gp2)^2) - g2^5/(15*(g2 + gp2)))/yt2 + 
      ((-3287*g2^2)/384 + (385*g2*gp2)/192 - (25*gp2^2)/128 - 
        g2^6/(g2 + gp2)^4 + (5*g2^5)/(8*(g2 + gp2)^3) - 
        (9*g2^4)/(8*(g2 + gp2)^2) + (457*g2^3)/(48*(g2 + gp2)))*yt2 + 
      (3*g2^5*yt2)/(2048*k^3) - (9*g2^4*yt2)/(512*k^2) + 
      (3*g2^3*yt2)/(64*k) + 42*k^2*yt2 + 36*g32*yt2^2 + 
      ((631*g2)/48 - (37*gp2)/48 + (2*g2^4)/(g2 + gp2)^3 + 
        (3*g2^3)/(2*(g2 + gp2)^2) - (397*g2^2)/(12*(g2 + gp2)))*yt2^2 - 
      (3*g2^3*yt2^2)/(128*k^2) + (3*g2^2*yt2^2)/(32*k) - 9*k*yt2^2 + 
      (-3/8 + (30*g2^2)/gp2^2 + (6*g2)/gp2 - (37*g2^2)/(8*(g2 + gp2)^2) + 
        (3*g2)/(g2 + gp2))*yt2^3 - (3*g2^2*yt2^3)/(g2 - 8*k)^2 + 
      (6*g2*yt2^3)/(g2 - 8*k) + (3*g2*yt2^3)/(8*k) + 
      (g2*(3*g2 + gp2)*(g2^2 + g2*gp2 + gp2^2))/(2*(gp2 + 2*yt2)) - 
      (g2^5*gp2^2*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 21*gp2^3))/
       (16*(g2 + gp2)^5*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2)) + 
      (3*g2^5*(g2 - 8*k)^3*(g2 - 4*k))/(32768*k^4*(g2^2 - 8*g2*k + 16*k*yt2)))
 
copI20hW = -g2^6/(4*gp2^4) - g2^5/(8*gp2^3) + (3*g2^4)/(2*gp2^2) + 
     g2^3/(4*gp2) + (53*g2*gp2)/16 + (9*gp2^2)/4 - gp2^3/(8*g2) + 
     (25*g2^4)/(96*(g2 + gp2)^2) - (157*g2^3)/(48*(g2 + gp2)) - 
     (g2*(g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/
      (4*(g2 + gp2)*(2*g2 + gp2 - 8*k)) - g2^3/(16*(g2 - 4*k)) - 
     (9*(g2 + gp2)^2*(5*g2 + 4*gp2))/(64*(g2 + gp2 - 2*k)) + 
     (3*g2^4)/(128*k^2) + (226 + (144*g2^2)/gp2^2 + (8*g2)/gp2 + 
       (38*g2^2)/(3*(g2 + gp2)^2) - (220*g2)/(3*(g2 + gp2)))*k^2 + 
     (-480/g2 + 128/gp2 - (64*g2)/(g2 + gp2)^2 + 128/(g2 + gp2))*k^3 + 
     (25*g2^3)/(64*(g2 + 16*k)) + (g2*(g2 - gp2)*(g2 + gp2)*(2*g2 + gp2)*
       (g2^2 + gp2^2)*(g2^2 + g2*gp2 + gp2^2))/
      (8*gp2^4*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) + 
     (g2^3*(2*g2 + gp2)*(g2^2 + g2*gp2 - gp2^2)*(g2^2 + 2*g2*gp2 + 2*gp2^2))/
      (8*gp2^3*(g2 + gp2)*(g2^2 + 8*gp2*k)) + 
     ((g2 - 4*k)*(g2^2 + 8*g2*k - 64*k^2)*(g2^2 - 8*g2*k - 32*k^2))/
      (16*k*(g2^2 + g2*gp2 - 8*g2*k - 8*gp2*k + 64*k^2)) + 
     ((g2 + 8*k)*(3*g2^2 - 64*k^2)*(g2^2 - 32*g2*k + 64*k^2))/
      (8*(g2 - 8*k)*(g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) + 
     (gp2*(44*g2^6 + 92*g2^5*gp2 + 55*g2^4*gp2^2 + 8*g2^3*gp2^3 + 
        g2^2*gp2^4 - 352*g2^5*k - 560*g2^4*gp2*k - 144*g2^3*gp2^2*k + 
        120*g2^2*gp2^3*k + 32*g2*gp2^4*k + 8*gp2^5*k))/
      (8*g2*(g2 + gp2)*(g2^3 + g2^2*gp2 - 16*g2^2*k - 8*g2*gp2*k + 
        8*gp2^2*k + 64*g2*k^2)) - 
     (gp2*(44*g2^6 + 48*g2^5*gp2 + 7*g2^4*gp2^2 + g2^3*gp2^3 - 352*g2^5*k - 
        560*g2^4*gp2*k - 144*g2^3*gp2^2*k + 120*g2^2*gp2^3*k + 
        32*g2*gp2^4*k + 8*gp2^5*k))/(8*(g2 + gp2)^2*(g2^3 - 16*g2^2*k - 
        8*g2*gp2*k + 8*gp2^2*k + 64*g2*k^2 + 64*gp2*k^2)) - 
     (3*g2^4*(-3 + 4*nG))/(32*(g2 - 2*k)^2) + (g2^2*(-227 + 256*nG))/64 + 
     (g2*(20*g2^3 + 47*g2^2*gp2 - 51*g2*gp2^2 - 18*gp2^3 + 8*g2^3*nG + 
        8*g2^2*gp2*nG))/(12*(g2 + gp2)*(g2 - 8*k)) - 
     (g2^3*(-18*g2^2 - 72*g2*gp2 - 45*gp2^2 + 10*g2^2*nG + 20*g2*gp2*nG + 
        10*gp2^2*nG))/(16*(g2 + gp2)^2*(g2 - 2*k)) + 
     ((9*g2^2*gp2)/64 + (9*g2*gp2^2)/128 - g2^4/(16*(g2 + gp2)) - 
       (g2^3*(3 + 8*nG))/128)/k + k*((-2*g2^4)/gp2^3 - (33*g2^3)/gp2^2 - 
       (6*g2^2)/gp2 - (7*gp2)/2 + (19*g2^3)/(3*(g2 + gp2)^2) - 
       (128*g2^2)/(3*(g2 + gp2)) + (g2*(113 + 64*nG))/4) + (21*g2*yt2)/4 - 
     (3*g2^2*yt2)/(g2 - 8*k) - (3*g2^2*yt2)/(8*k) + 42*k*yt2 - 9*yt2^2 - 
     (9*g2*yt2^2)/(8*k) - (3*g2^3*(g2 - 8*k)^2*(g2 - 4*k))/
      (128*k^2*(g2^2 - 8*g2*k + 16*k*yt2))
 
copI20hZ = -g2^6/(4*gp2^4) - (5*g2^5)/(8*gp2^3) - (3*g2^4)/(2*gp2^2) - 
     (7*g2^3)/(8*gp2) + (137*g2*gp2)/32 + g2^4/(4*(g2 + gp2)^2) - 
     (11*g2^3)/(4*(g2 + gp2)) - g2^4/(8*(g2 - 8*k)^2) + 
     (g2^2*(g2 + gp2))/(8*(g2 - 8*k)) - 
     (g2^2*(g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/
      (4*(g2 + gp2)^2*(2*g2 + gp2 - 8*k)) - (9*g2^2*(5*g2 + gp2))/
      (64*(g2 - 2*k)) + (42 - (16*g2^2)/gp2^2 + (24*g2)/gp2 + 
       (50*g2^2)/(g2 + gp2)^2 - (76*g2)/(g2 + gp2))*k^2 + 
     (-128/gp2 + (64*g2)/(g2 + gp2)^2 + 112/(g2 + gp2))*k^3 + 
     (25*(g2 + gp2)^3)/(128*(g2 + gp2 + 16*k)) - 
     (g2*(g2 - gp2)*(g2 + gp2)^2*(2*g2 + gp2)*(g2^2 + gp2^2))/
      (8*gp2^3*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) + 
     (g2^2*(2*g2 + gp2)*(g2^2 + g2*gp2 - gp2^2)*(g2^2 + g2*gp2 + gp2^2)*
       (g2^2 + 2*g2*gp2 + 2*gp2^2))/(8*gp2^4*(g2 + gp2)*(g2^2 + 8*gp2*k)) - 
     (g2*(g2 - 4*k)*(g2^2 + 8*g2*k - 64*k^2)*(g2^2 - 8*g2*k - 32*k^2))/
      (2*(g2 - 8*k)^2*(g2^2 + g2*gp2 - 8*g2*k - 8*gp2*k + 64*k^2)) + 
     (g2^2*(71 + 128*nG))/64 + (gp2^2*(-21 + 640*nG))/192 - 
     ((g2 + gp2)^2*(-9*g2^2 + 6*g2*gp2 - 17*gp2^2 + 24*g2^2*nG + 
        40*gp2^2*nG))/(128*(g2 + gp2 - 2*k)^2) - 
     ((g2 + gp2)*(-153*g2^2 + 186*g2*gp2 - 65*gp2^2 + 60*g2^2*nG + 
        100*gp2^2*nG))/(192*(g2 + gp2 - 2*k)) + 
     (12*g2^3 - 123*g2^2*gp2 - 48*g2*gp2^2 - 21*gp2^3 + 12*g2^3*nG + 
       12*g2^2*gp2*nG + 20*g2*gp2^2*nG + 20*gp2^3*nG)/(36*(g2 + gp2 - 8*k)) + 
     (-(g2^2*gp2*(-23 + 4*nG))/128 - (g2^3*(-15 + 4*nG))/128 - 
       (g2*gp2^2*(-23 + 10*nG))/192 - (gp2^3*(-11 + 10*nG))/192)/k + 
     k*((2*g2^4)/gp2^3 + (9*g2^3)/gp2^2 + (2*g2^2)/gp2 - 
       (11*g2^3)/(g2 + gp2)^2 - (g2*(-931 + 640*nG))/48 + 
       (gp2*(-37 + 640*nG))/48 + (8*(-5*g2^2 + 8*g2^2*nG))/(3*(g2 + gp2))) + 
     ((3*g2 - 5*gp2)^2*(g2 + gp2))/(128*(g2 + gp2 - 8*yt2)) + 
     ((3*g2 - 5*gp2)^2*k)/(16*(g2 + gp2 - 8*yt2)) + 
     ((-25*g2)/16 + (55*gp2)/16 + (4*g2^2)/(g2 + gp2))*yt2 - 
     ((9*g2^2 - 6*g2*gp2 + 17*gp2^2)*yt2)/(6*(g2 + gp2 - 8*k)) + 
     (55/2 + (32*g2^2)/(g2 + gp2)^2 - (40*g2)/(g2 + gp2))*k*yt2 - 
     (9*yt2^2)/2 + (((-9*g2)/16 - (9*gp2)/16)*yt2^2)/k
 
copI20tW = (35*g2^2)/2 - (6*g2^3)/gp2 - g2*gp2 - (2*g2^6)/(g2 + gp2)^4 - 
     (3*g2^5)/(4*(g2 + gp2)^3) + (27*g2^4)/(4*(g2 + gp2)^2) + 
     (21*g2^3)/(4*(g2 + gp2)) + (3*g2^3)/(2*(g2 - 8*k)) - 
     (3*g2^4)/(32*(g2 - 2*k)^2) + (9*g2^3)/(32*(g2 - 2*k)) + 
     (3*g2^5)/(1024*k^3) - (3*g2^4)/(256*k^2) - (27*g2^3)/(64*k) + 
     ((-321*g2)/8 + (6*g2^2)/gp2 + (4*g2^4)/(g2 + gp2)^3 + 
       (31*g2^3)/(4*(g2 + gp2)^2) + (11*g2^2)/(4*(g2 + gp2)))*yt2 - 
     (3*g2^2*yt2)/(2*(g2 - 8*k)) + (3*g2^3*yt2)/(32*(g2 - 2*k)^2) + 
     (15*g2^2*yt2)/(32*(g2 - 2*k)) - (3*g2^3*yt2)/(64*k^2) - 
     (39*g2^2*yt2)/(64*k) + (53/4 + (12*g2)/gp2 - (8*g2^2)/(g2 + gp2)^2 - 
       (23*g2)/(2*(g2 + gp2)))*yt2^2 - (3*g2*yt2^2)/(g2 - 8*k) + 
     (3*g2^2*yt2^2)/(16*(g2 - 2*k)^2) + (39*g2*yt2^2)/(16*(g2 - 2*k)) + 
     (39*g2*yt2^2)/(16*k) + (-12/g2 + (3*g2)/(g2 + gp2)^2)*yt2^3 + 
     (27*yt2^3)/(16*k) + (9*(g2 - 2*yt2)*yt2*(g2 + yt2))/(32*(-k + yt2)) + 
     (g2*(g2 + gp2)*(3*g2 + gp2))/(gp2 + 2*yt2) + 
     (g2^5*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 21*gp2^3))/
      (4*(g2 + gp2)^4*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2)) - 
     (3*g2^5*(g2 - 8*k)*(g2 - 4*k))/(1024*k^3*(g2^2 - 8*g2*k + 16*k*yt2))
 
copI20WZ = (-9*g2^3)/(64*(g2 - gp2)) + gp2^3/(16*g2) - 
     (3*g2^7)/(16*(g2 + gp2)^5) + (9*g2^3)/(16*(g2 + 2*gp2)) - 
     (567*g2^3)/(128*(3*g2 + 2*gp2)) + (g2^3*(452*g2 + 361*gp2))/
      (16*(g2^2 + 2*g2*gp2 + 2*gp2^2)) - (g2^2*gp2^2*(10*g2 + gp2))/
      (4*(g2 + gp2)*(g2 - 8*k)^2) - 
     (g2*(g2^3 + g2^2*gp2 - 40*g2*gp2^2 - 4*gp2^3))/
      (8*(g2 + gp2)*(g2 - 8*k)) - (g2*gp2*(g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + 
        gp2^3))/(8*(g2 + gp2)^2*(2*g2 + gp2 - 8*k)) + 
     (3*g2^2*gp2*(3*g2^2 + 2*g2*gp2 + 3*gp2^2))/(256*(g2 + gp2)*
       (g2 - 2*k)^2) + (g2*(96*g2^4 + 114*g2^3*gp2 + 55*g2^2*gp2^2 + 
        34*g2*gp2^3 + 9*gp2^4))/(64*(g2 + gp2)^2*(g2 - 2*k)) - 
     (3*gp2*(g2 + gp2)*(3*g2^2 + 4*g2*gp2 + 4*gp2^2))/
      (256*(g2 + gp2 - 2*k)^2) + (96*g2^5 + 366*g2^4*gp2 + 541*g2^3*gp2^2 + 
       262*g2^2*gp2^3 + 85*g2*gp2^4 - 2*gp2^5)/(64*(g2 + gp2)^2*
       (g2 + gp2 - 2*k)) + g2^5/(128*(g2 + gp2)*k^2) + 
     g2^4/(32*(g2 + gp2)*k) + (9*g2 - (2*g2^4)/(g2 + gp2)^3 + 
       (9*g2^3)/(g2 + gp2)^2 - (6*g2^2)/(g2 + gp2))*k + 8*k^2 + 
     ((3*g2 - gp2)*gp2^2*(9*g2^4 + 24*g2^3*gp2 - 12*g2^2*gp2^2 - 4*g2*gp2^3 - 
        gp2^4))/(16*g2*(g2 + gp2)^2*(3*g2^2 + 2*g2*gp2 - gp2^2 - 8*g2*k)) + 
     ((g2 - gp2)*(g2 + gp2)*(2*g2 + gp2)*(g2^2 + gp2^2))/
      (8*gp2*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) - 
     (g2^2*(2*g2 + gp2)*(g2^2 + g2*gp2 - gp2^2)*(g2^2 + 2*g2*gp2 + 2*gp2^2))/
      (8*gp2*(g2 + gp2)^2*(g2^2 + 8*gp2*k)) - 
     ((g2 - 4*k)*(g2^2 + 8*g2*k - 64*k^2)*(g2^2 - 8*g2*k - 32*k^2)*
       (g2^2 - 8*g2*k + 64*k^2))/(128*(g2 - 8*k)*k^2*
       (g2^2 + g2*gp2 - 8*g2*k - 8*gp2*k + 64*k^2)) + 
     (gp2*(-22*g2^5 - 15*g2^4*gp2 + 32*g2^3*gp2^2 + 27*g2^2*gp2^3 + 
        2*g2*gp2^4 + 176*g2^4*k + 296*g2^3*gp2*k + 184*g2^2*gp2^2*k + 
        40*g2*gp2^3*k + 8*gp2^4*k))/(8*(g2 + gp2)*(g2^3 + g2^2*gp2 - 
        16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 64*g2*k^2)) + 
     (gp2*(22*g2^6 + 55*g2^5*gp2 + 32*g2^4*gp2^2 + 3*g2^3*gp2^3 - 
        176*g2^5*k - 264*g2^4*gp2*k + 40*g2^3*gp2^2*k + 160*g2^2*gp2^3*k + 
        40*g2*gp2^4*k + 8*gp2^5*k))/(8*(g2 + gp2)^2*(g2^3 - 16*g2^2*k - 
        8*g2*gp2*k + 8*gp2^2*k + 64*g2*k^2 + 64*gp2*k^2)) + 
     (11*gp2^2*(-159 + 320*nG))/576 + (g2^2*(9533 + 1152*nG))/384 + 
     (g2*gp2*(-1863 + 1664*nG))/144 + (-5337*g2^3 + 2432*g2^3*nG)/
      (288*(g2 + gp2)) + (-4019*g2^4 - 352*g2^4*nG)/(96*(g2 + gp2)^2) - 
     (11*(69*g2^5 + 16*g2^5*nG))/(72*(g2 + gp2)^3) + 
     (-527*g2^6 + 256*g2^6*nG)/(48*(g2 + gp2)^4) + 
     ((3*g2 - 5*gp2)^2*(2*g2 + gp2)^3)/(64*(g2 + gp2)^2*(g2 + gp2 - 8*yt2)) + 
     ((169*g2)/12 + (95*gp2)/24 + (56*g2^5)/(3*(g2 + gp2)^4) + 
       (18*g2^4)/(g2 + gp2)^3 - (295*g2^3)/(24*(g2 + gp2)^2) - 
       (299*g2^2)/(24*(g2 + gp2)))*yt2 - (2*g2*gp2*(3*g2 + gp2))/
      (gp2 + 2*yt2) - (g2^3*gp2*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 
        21*gp2^3))/(4*(g2 + gp2)^3*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2))
 
copI2hhh = (-27*g2^2)/8 - (9*g2*gp2)/4 - (9*gp2^2)/8 - 
     (21*g2^3)/(16*(g2 - 8*k)) - (45*g2^3)/(16*(3*g2 - 8*k)) - 
     (21*(g2 + gp2)^3)/(32*(g2 + gp2 - 8*k)) - (45*(g2 + gp2)^3)/
      (32*(3*g2 + 3*gp2 - 8*k)) + (27*g2^4)/(64*(g2 - 2*k)^2) + 
     (81*g2^3)/(32*(g2 - 2*k)) + (27*(g2 + gp2)^4)/(128*(g2 + gp2 - 2*k)^2) + 
     (81*(g2 + gp2)^3)/(64*(g2 + gp2 - 2*k)) + ((171*g2)/8 + (57*gp2)/8)*k + 
     12*k^2 - (63*k*yt2)/2 - (9*yt2^2)/4 + (81*yt2^3)/(8*(-k + yt2)) - 
     (9*yt2^3)/(2*(-4*k + 3*yt2))
 
copI2htt = (-3*g2^2)/4 + (g2*gp2)/2 - gp2^2/6 - (3*g2^4)/(64*k^2) + 
     (3*g2^3)/(8*k) + ((55*g2)/6 - (3*gp2)/2 - (32*g2^2)/(3*(g2 + gp2)))*k + 
     (-131 + (64*g2^2)/(g2 + gp2)^2 - (80*g2)/(g2 + gp2))*k^2 - 
     ((3*g2 - 5*gp2)^2*k^2)/((g2 + gp2)*(g2 + gp2 - 8*yt2)) + (144*k^3)/yt2 + 
     ((-179*g2)/12 + gp2/6 + (56*g2^2)/(3*(g2 + gp2)))*yt2 - 
     (9*g2^2*yt2)/(2*(g2 - 8*k)) - (9*(g2 + gp2)^2*yt2)/
      (4*(g2 + gp2 - 8*k)) + (9*g2^3*yt2)/(32*(g2 - 2*k)^2) + 
     (75*g2^2*yt2)/(32*(g2 - 2*k)) + (9*(g2 + gp2)^3*yt2)/
      (64*(g2 + gp2 - 2*k)^2) + ((225*g2^2 + 66*g2*gp2 + 353*gp2^2)*yt2)/
      (192*(g2 + gp2 - 2*k)) + (((-129*g2^2)/128 - (75*g2*gp2)/64 - 
        (75*gp2^2)/128)*yt2)/k + (-22 - (64*g2^2)/(g2 + gp2)^2 + 
       (80*g2)/(g2 + gp2))*k*yt2 + (81*yt2^2)/4 + (36*g2*yt2^2)/(g2 - 8*k) + 
     (18*(g2 + gp2)*yt2^2)/(g2 + gp2 - 8*k) - (9*g2^2*yt2^2)/
      (16*(g2 - 2*k)^2) - (27*g2*yt2^2)/(8*(g2 - 2*k)) - 
     (9*(g2 + gp2)^2*yt2^2)/(32*(g2 + gp2 - 2*k)^2) - 
     ((45*g2^2 - 102*g2*gp2 + 109*gp2^2)*yt2^2)/(48*(g2 + gp2)*
       (g2 + gp2 - 2*k)) + (((-45*g2^2)/128 - (15*g2*gp2)/64 - 
        (15*gp2^2)/128)*yt2^2)/k^2 + 
     (((181*g2)/24 - (43*gp2)/24 - (26*g2^2)/(3*(g2 + gp2)))*yt2^2)/k + 
     (63*yt2^3)/(4*k) + (9*yt2^4)/(8*k^2) - (3*yt2^3)/(-2*k + yt2) - 
     (3*g32*yt2^2)/(-k + yt2) + (9*yt2^3)/(4*(-4*k + 3*yt2)) + 
     (yt2*(27*g2^3 + 45*g2^2*gp2 + 27*g2*gp2^2 + 9*gp2^3 - 54*g2^2*yt2 - 
        184*g2*gp2*yt2 - 2*gp2^2*yt2))/(64*(g2 + gp2)*(-k + yt2)) + 
     (3*g2^3*(g2 - 8*k)*(g2 - 4*k)^2)/(64*k^2*(g2^2 - 8*g2*k + 16*k*yt2)) + 
     ((g2 + gp2 - 4*yt2)*yt2^2*(9*g2^3 - 69*g2^2*gp2 - 37*g2*gp2^2 + 
        41*gp2^3 + 36*g2^2*yt2 + 264*g2*gp2*yt2 - 28*gp2^2*yt2))/
      (6*(g2 + gp2)*(g2 + gp2 - 8*yt2)*(g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 
        8*gp2*yt2 + 16*k*yt2)) - ((12*g2^2*gp2 + 8*g2*gp2^2 - 4*gp2^3 - 
        27*g2^2*yt2 - 6*g2*gp2*yt2 - 43*gp2^2*yt2)*(g2^2 + 2*g2*gp2 + gp2^2 - 
        8*g2*yt2 - 8*gp2*yt2 - 16*yt2^2))/(24*(g2 + gp2)*(g2 + gp2 - 8*yt2)*
       (g2 + gp2 + 8*k - 8*yt2)) + g32*(32*k - 72*yt2 + (9*yt2^2)/k)
 
copI2hWW = -g2^5/(4*gp2^3) + (3*g2^4)/(8*gp2^2) - g2^3/(4*gp2) - 
     (13*g2*gp2)/32 - (41*gp2^2)/32 + gp2^3/(32*g2) + 
     (3*g2^4)/(4*(g2 + gp2)^2) - (235*g2^3)/(16*(g2 + gp2)) - 
     (3*g2^5*(g2 + 10*gp2))/(8*(g2 + gp2)*(g2 - 8*k)^3) + 
     (g2^4*(10*g2 + 181*gp2))/(16*(g2 + gp2)*(g2 - 8*k)^2) + 
     (g2^3*(11*g2 - 169*gp2))/(32*(g2 + gp2)*(g2 - 8*k)) + 
     (45*g2^3)/(32*(3*g2 - 8*k)) - ((7*g2^2 + 2*g2*gp2 - gp2^2)*
       (9*g2^4 - 12*g2^3*gp2 + 30*g2^2*gp2^2 + 4*g2*gp2^3 + gp2^4))/
      (32*g2*(g2 + gp2)^2*(3*g2 - gp2 - 8*k)) - 
     (3*(g2 + gp2)*(9*g2^2 - 2*g2*gp2 + gp2^2))/(16*(g2 + gp2 - 8*k)) - 
     (17*g2^3)/(16*(g2 - 4*k)) + (3*(g2 + gp2)^2*(3*g2^2 + 4*g2*gp2 + 
        4*gp2^2))/(256*(g2 + gp2 - 2*k)^2) + 
     (9*g2^5 - 12*g2^4*gp2 - 65*g2^3*gp2^2 + 202*g2^2*gp2^3 + 106*g2*gp2^4 + 
       52*gp2^5)/(128*gp2*(g2 + gp2)*(g2 + gp2 - 2*k)) + 
     ((45*g2^4)/1024 + (15*g2^3*gp2)/512 + (15*g2^2*gp2^2)/1024)/k^2 + 
     (4237/6 - (16*g2)/gp2 + (2*gp2)/g2 - (72*g2^2)/(g2 + gp2)^2 - 
       (272*g2)/(g2 + gp2))*k^2 + (-1928/g2 + 256/(g2 + gp2))*k^3 + 
     (3200*k^4)/g2^2 - (3072*k^5)/g2^3 + (425*g2^3)/(512*(g2 + 16*k)) + 
     ((g2 - gp2)*(9*g2^4 + 24*g2^3*gp2 - 12*g2^2*gp2^2 - 4*g2*gp2^3 - gp2^4))/
      (16*(g2 + gp2)*(3*g2^2 + 2*g2*gp2 - gp2^2 - 8*g2*k)) + 
     ((g2 - gp2)^2*(g2 + gp2)^2*(2*g2 + gp2)*(g2^2 + gp2^2))/
      (8*gp2^3*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) - 
     ((g2 - 4*k)*(g2 - 2*k)*(g2^2 + 8*g2*k - 64*k^2)*
       (g2^2 - 8*g2*k - 32*k^2))/((g2 - 8*k)^2*(g2^2 + g2*gp2 - 8*g2*k - 
        8*gp2*k + 64*k^2)) - (66*g2^7 + 85*g2^6*gp2 + 30*g2^5*gp2^2 + 
       6*g2^4*gp2^3 + g2^3*gp2^4 - 528*g2^6*k - 1208*g2^5*gp2*k - 
       888*g2^4*gp2^2*k - 64*g2^3*gp2^3*k + 144*g2^2*gp2^4*k + 
       40*g2*gp2^5*k + 8*gp2^6*k)/(8*(g2 + gp2)^2*(g2^3 - 16*g2^2*k - 
        8*g2*gp2*k + 8*gp2^2*k + 64*g2*k^2 + 64*gp2*k^2)) + 
     (g2^2*(45205 + 4096*nG))/1536 - 
     (g2^2*(106*g2^3 + 238*g2^2*gp2 - 21*g2*gp2^2 - 9*gp2^3 + 16*g2^3*nG + 
        16*g2^2*gp2*nG))/(384*(g2 + gp2)*(g2 - 2*k)^2) - 
     (g2*(27*g2^5 - 1499*g2^4*gp2 - 1528*g2^3*gp2^2 - 740*g2^2*gp2^3 - 
        243*g2*gp2^4 - 81*gp2^5 - 176*g2^4*gp2*nG - 352*g2^3*gp2^2*nG - 
        176*g2^2*gp2^3*nG))/(384*gp2*(g2 + gp2)^2*(g2 - 2*k)) + 
     ((71*g2^2*gp2)/256 + (45*g2*gp2^2)/256 + (39*g2^4)/(16*(g2 + gp2)) - 
       (g2^3*(607 + 136*nG))/384)/k + k*((-2*g2^3)/gp2^2 + (7*g2^2)/gp2 - 
       gp2 - gp2^2/(4*g2) + (32*g2^3)/(g2 + gp2)^2 + 
       (217*g2^2)/(2*(g2 + gp2)) - (g2*(13685 + 768*nG))/96) + 6*g2*yt2 + 
     (3*g2^3*yt2)/(16*(g2 - 2*k)^2) + (27*g2^2*yt2)/(16*(g2 - 2*k)) + 
     (21*g2^2*yt2)/(64*k) - 33*k*yt2 + (9*yt2^2)/2 - 
     (9*g2*yt2^2)/(8*(g2 - 2*k)) - (9*g2^2*yt2^2)/(64*k^2) - 
     (27*g2*yt2^2)/(16*k) + (9*yt2*(3*g2^2 - 8*g2*yt2 + 16*yt2^2))/
      (64*(-k + yt2))
 
copI2hZZ = g2^5/(4*gp2^3) + (7*g2^4)/(8*gp2^2) + (7*g2^3)/(8*gp2) + 
     (6071*g2*gp2)/512 + gp2^3/(8*g2) - g2^4/(8*(g2 + gp2)^2) - 
     (13*g2^3)/(8*(g2 + gp2)) - (3*g2*(9*g2^2 + 20*g2*gp2 + 12*gp2^2))/
      (16*(g2 - 8*k)) - (15*(g2 + gp2)^3)/(32*(g2 + gp2 - 8*k)) + 
     (45*(g2 + gp2)^3)/(64*(3*g2 + 3*gp2 - 8*k)) - 
     (g2 + gp2)^3/(2*(g2 + gp2 - 4*k)) + 
     (3*g2^2*(3*g2^2 + 2*g2*gp2 + 3*gp2^2))/(256*(g2 - 2*k)^2) - 
     (g2*(9*g2^3 + 57*g2^2*gp2 - 23*g2*gp2^2 - 27*gp2^3))/
      (128*gp2*(g2 - 2*k)) + ((45*g2^4)/2048 + (15*g2^3*gp2)/256 + 
       (15*g2^2*gp2^2)/256 + (15*g2*gp2^3)/512 + (15*gp2^4)/2048)/k^2 + 
     (835/4 + (16*g2)/gp2 + (8*g2^2)/(g2 + gp2)^2 - (16*g2)/(g2 + gp2))*k^2 - 
     (820*k^3)/(g2 + gp2) + (1600*k^4)/(g2 + gp2)^2 - 
     (1536*k^5)/(g2 + gp2)^3 + (425*(g2 + gp2)^3)/(1024*(g2 + gp2 + 16*k)) + 
     (9*g2^4 + 24*g2^3*gp2 - 12*g2^2*gp2^2 - 4*g2*gp2^3 - gp2^4)/
      (16*(3*g2^2 + 2*g2*gp2 - gp2^2 - 8*g2*k)) - 
     (g2^3*(2*g2 + gp2)*(g2 + 2*gp2)*(g2^2 + g2*gp2 - gp2^2)*
       (g2^2 + 2*g2*gp2 + 2*gp2^2))/(8*gp2^3*(g2 + gp2)^2*(g2^2 + 8*gp2*k)) - 
     (66*g2^6 + 147*g2^5*gp2 + 87*g2^4*gp2^2 + 11*g2^3*gp2^3 + g2^2*gp2^4 - 
       528*g2^5*k - 648*g2^4*gp2*k - 16*g2^3*gp2^2*k + 152*g2^2*gp2^3*k + 
       40*g2*gp2^4*k + 8*gp2^5*k)/(8*g2*(g2^3 + g2^2*gp2 - 16*g2^2*k - 
        8*g2*gp2*k + 8*gp2^2*k + 64*g2*k^2)) + (g2^2*(12901 + 4096*nG))/
      3072 + (gp2^2*(22767 + 20480*nG))/9216 - 
     ((g2 + gp2)*(555*g2^3 - 255*g2^2*gp2 + 21*g2*gp2^2 - 33*gp2^3 + 
        96*g2^3*nG + 96*g2^2*gp2*nG + 160*g2*gp2^2*nG + 160*gp2^3*nG))/
      (4608*(g2 + gp2 - 2*k)^2) + (162*g2^4 + 6279*g2^3*gp2 + 
       18123*g2^2*gp2^2 + 14367*g2*gp2^3 + 3657*gp2^4 + 528*g2^3*gp2*nG + 
       528*g2^2*gp2^2*nG + 880*g2*gp2^3*nG + 880*gp2^4*nG)/
      (2304*gp2*(g2 + gp2 - 2*k)) + ((-17*gp2^3*(3 + 40*nG))/2304 - 
       (g2^2*gp2*(-301 + 68*nG))/384 - (g2*gp2^2*(39 + 85*nG))/288 - 
       (g2^3*(-329 + 136*nG))/768)/k + k*((-2*g2^3)/gp2^2 - (7*g2^2)/gp2 + 
       (17*g2^3)/(g2 + gp2)^2 - (5*gp2*(885 + 256*nG))/192 + 
       (g2*(-7641 + 1280*nG))/192 + (9*g2^2 - 32*g2^2*nG)/(3*(g2 + gp2))) + 
     ((3*g2 - 5*gp2)^2*(g2 + gp2))/(64*(g2 + gp2 - 8*yt2)) + 
     ((g2 + gp2)^2*(-3*g2 + 5*gp2)^2)/(256*(g2 + gp2 - 2*k)*
       (g2 + gp2 - 8*yt2)) - ((3*g2 - 5*gp2)^2*k)/(16*(g2 + gp2 - 8*yt2)) + 
     ((-19*g2)/24 + (61*gp2)/24 + (8*g2^2)/(3*(g2 + gp2)))*yt2 + 
     ((g2 + gp2)*(9*g2^2 - 6*g2*gp2 + 17*gp2^2)*yt2)/
      (96*(g2 + gp2 - 2*k)^2) + ((9*g2^2 + 6*g2*gp2 + 13*gp2^2)*yt2)/
      (16*(g2 + gp2 - 2*k)) + (((21*g2^2)/128 - (19*g2*gp2)/64 + 
        (143*gp2^2)/384)*yt2)/k + (-20 - (32*g2^2)/(g2 + gp2)^2 + 
       (40*g2)/(g2 + gp2))*k*yt2 + (9*yt2^2)/4 - (9*(g2 + gp2)*yt2^2)/
      (16*(g2 + gp2 - 2*k)) + (((-9*g2^2)/128 - (9*g2*gp2)/64 - 
        (9*gp2^2)/128)*yt2^2)/k^2 + (((-27*g2)/32 - (27*gp2)/32)*yt2^2)/k - 
     (yt2^2*(9*g2^3 - 69*g2^2*gp2 - 37*g2*gp2^2 + 41*gp2^3 + 36*g2^2*yt2 + 
        264*g2*gp2*yt2 - 28*gp2^2*yt2))/(6*(g2 + gp2 - 8*yt2)*
       (g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 8*gp2*yt2 + 16*k*yt2)) + 
     (9*yt2*(3*g2^2 + 6*g2*gp2 + 3*gp2^2 - 8*g2*yt2 - 8*gp2*yt2 + 16*yt2^2))/
      (128*(-k + yt2))
 
copI2ttZ = (1049*g2^2)/64 + (3*g2^3)/gp2 + (215*g2*gp2)/96 + (225*gp2^2)/64 + 
     (4*g2^5)/(g2 + gp2)^3 + (13*g2^4)/(6*(g2 + gp2)^2) - 
     (311*g2^3)/(12*(g2 + gp2)) + ((g2 + gp2)*(9*g2^2 - 6*g2*gp2 + 17*gp2^2))/
      (24*(g2 + gp2 - 8*k)) - ((g2 + gp2)^2*(9*g2^2 - 6*g2*gp2 + 17*gp2^2))/
      (384*(g2 + gp2 - 2*k)^2) + (9*(g2 + gp2)^3)/(256*(g2 + gp2 - 2*k)) + 
     ((-3*g2^3)/256 - (g2^2*gp2)/256 - (11*g2*gp2^2)/768 - (17*gp2^3)/768)/
      k + ((3*g2 - 5*gp2)^2*(7*g2 - gp2))/(64*(g2 + gp2 - 8*yt2)) + 
     ((g2 + gp2)^2*(-3*g2 + 5*gp2)^2)/(256*(g2 + gp2 - 2*k)*
       (g2 + gp2 - 8*yt2)) + ((-3*g2^3)/32 - (g2^2*gp2)/32 - 
       (11*g2*gp2^2)/96 - (17*gp2^3)/96)/yt2 + 
     ((-479*g2)/6 - (6*g2^2)/gp2 + (5*gp2)/3 + (32*g2^4)/(3*(g2 + gp2)^3) - 
       (224*g2^3)/(3*(g2 + gp2)^2) + (581*g2^2)/(6*(g2 + gp2)))*yt2 - 
     ((9*g2^2 + 66*g2*gp2 - 7*gp2^2)*yt2)/(12*(g2 + gp2 - 8*k)) + 
     ((g2 + gp2)*(9*g2^2 + 66*g2*gp2 - 7*gp2^2)*yt2)/
      (192*(g2 + gp2 - 2*k)^2) - ((9*g2^2 - 510*g2*gp2 + 185*gp2^2)*yt2)/
      (192*(g2 + gp2 - 2*k)) + (((-93*g2^2)/128 + (19*g2*gp2)/64 - 
        (503*gp2^2)/384)*yt2)/k + 18*yt2^2 - 
     ((9*g2^2 + 66*g2*gp2 - 7*gp2^2)*yt2^2)/(12*(g2 + gp2)*
       (g2 + gp2 - 2*k)) + (((1057*g2)/96 + (17*gp2)/96 - 
        (26*g2^2)/(3*(g2 + gp2)))*yt2^2)/k - 
     (g2^3*(g2 - gp2)*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 21*gp2^3))/
      (4*(g2 + gp2)^3*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2)) + 
     (yt2*(9*g2^3 + 3*g2^2*gp2 + 11*g2*gp2^2 + 17*gp2^3 - 18*g2^2*yt2 - 
        132*g2*gp2*yt2 + 14*gp2^2*yt2))/(64*(g2 + gp2)*(-k + yt2)) - 
     ((12*g2^2*gp2 + 8*g2*gp2^2 - 4*gp2^3 - 27*g2^2*yt2 - 6*g2*gp2*yt2 - 
        43*gp2^2*yt2)*(g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 8*gp2*yt2 - 
        16*yt2^2))/(24*(g2 + gp2)*(g2 + gp2 - 8*yt2)*(g2 + gp2 + 8*k - 
        8*yt2)) - ((9*g2^3 - 69*g2^2*gp2 - 37*g2*gp2^2 + 41*gp2^3 + 
        36*g2^2*yt2 + 264*g2*gp2*yt2 - 28*gp2^2*yt2)*(g2^3 + 3*g2^2*gp2 + 
        3*g2*gp2^2 + gp2^3 - 12*g2^2*yt2 - 24*g2*gp2*yt2 - 12*gp2^2*yt2 + 
        48*g2*yt2^2 + 48*gp2*yt2^2 - 96*yt2^3))/(48*(g2 + gp2)*
       (g2 + gp2 - 8*yt2)*(g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 8*gp2*yt2 + 
        16*k*yt2))
 
copI2WWZ = (-40571*g2^2)/512 + (9*g2^3)/(32*(g2 - gp2)) - 
     (9*g2^5)/(2*gp2^3) - (39*g2^4)/gp2^2 - (399*g2^3)/(32*gp2) + 
     (31691*g2*gp2)/768 - (1109*gp2^2)/384 - (19*gp2^3)/(64*g2) - 
     gp2^4/(32*g2^2) - (6*g2^5)/(g2 + gp2)^3 + (305*g2^4)/(8*(g2 + gp2)^2) - 
     (3355*g2^3)/(32*(g2 + gp2)) + (1377*g2^3)/(512*(3*g2 + 2*gp2)) + 
     (g2^3*(197*g2 + 351*gp2))/(16*(g2^2 + 2*g2*gp2 + 2*gp2^2)) + 
     g2^4/(8*(g2 - 8*k)^2) - (g2*(91*g2^3 + 34*g2^2*gp2 - 18*g2*gp2^2 - 
        gp2^3))/(8*(g2 + gp2)*(g2 - 8*k)) - 
     ((7*g2^2 + 2*g2*gp2 - gp2^2)*(9*g2^4 - 12*g2^3*gp2 + 30*g2^2*gp2^2 + 
        4*g2*gp2^3 + gp2^4))/(32*g2*(g2 + gp2)^2*(3*g2 - gp2 - 8*k)) - 
     ((3*g2 - gp2)*(33*g2^2 + 22*g2*gp2 + gp2^2))/(16*(g2 + gp2 - 8*k)) + 
     (g2^2*(3*g2 - gp2)*(33*g2^2 + 22*g2*gp2 + gp2^2))/
      (128*(g2 + gp2)*(g2 - 2*k)^2) + 
     (g2*(24*g2^4 - 14*g2^3*gp2 - 25*g2^2*gp2^2 - 36*g2*gp2^3 - gp2^4))/
      (32*(g2 + gp2)^2*(g2 - 2*k)) + ((3*g2 - gp2)*(g2 + gp2)*
       (33*g2^2 + 22*g2*gp2 + gp2^2))/(256*(g2 + gp2 - 2*k)^2) + 
     (231*g2^4 + 532*g2^3*gp2 + 118*g2^2*gp2^2 + 220*g2*gp2^3 + 19*gp2^4)/
      (256*(g2 + gp2)*(g2 + gp2 - 2*k)) + 
     ((1371*g2^3)/512 - (471*g2^2*gp2)/512 - (27*g2*gp2^2)/512 - gp2^3/512 + 
       (39*g2^4)/(16*(g2 + gp2)))/k + (-22*g2 + (19*gp2)/4 + gp2^2/(2*g2) - 
       (4*g2^3)/(g2 + gp2)^2 + (42*g2^2)/(g2 + gp2))*k - 8*k^2 - 
     ((5*g2^3 - 3*g2^2*gp2 + 3*g2*gp2^2 - gp2^3)*(9*g2^4 + 24*g2^3*gp2 - 
        12*g2^2*gp2^2 - 4*g2*gp2^3 - gp2^4))/(32*g2^2*(g2 + gp2)*
       (3*g2^2 + 2*g2*gp2 - gp2^2 - 8*g2*k)) - 
     ((g2 - gp2)*(3*g2 - gp2)*(g2 + gp2)^2*(2*g2 + gp2)*(g2^2 + gp2^2))/
      (16*gp2^3*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) + 
     ((g2 - 4*k)^2*(g2^2 + 8*g2*k - 64*k^2)*(g2^2 - 8*g2*k - 32*k^2))/
      ((g2 - 8*k)^2*(g2^2 + g2*gp2 - 8*g2*k - 8*gp2*k + 64*k^2)) + 
     (g2*(g2 + 8*k)^2*(g2^2 - 32*g2*k + 64*k^2))/
      (8*(g2 - 8*k)*(g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) + 
     ((3*g2 - gp2)*(22*g2^4 + 49*g2^3*gp2 + 27*g2^2*gp2^2 + 2*g2*gp2^3 - 
        176*g2^3*k - 216*g2^2*gp2*k - 48*g2*gp2^2*k - 8*gp2^3*k))/
      (8*(g2^3 + g2^2*gp2 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
        64*g2*k^2)) + ((3*g2 - gp2)*(22*g2^5 + 21*g2^4*gp2 + g2^3*gp2^2 - 
        176*g2^4*k - 344*g2^3*gp2*k - 224*g2^2*gp2^2*k - 48*g2*gp2^3*k - 
        8*gp2^4*k))/(8*(g2 + gp2)*(g2^3 - 16*g2^2*k - 8*g2*gp2*k + 
        8*gp2^2*k + 64*g2*k^2 + 64*gp2*k^2))
 
copZeta2Ah = -g2^2/16 - (g2*gp2)/2 - (3*gp2^2)/16 + 
     (3*g2^4)/(16*(g2 + gp2)^2) + g2^3/(4*(g2 + gp2)) + 
     (g2^3*(2*g2^3 + 11*g2^2*gp2 - g2*gp2^2 - gp2^3))/
      (4*(g2 + gp2)*(g2 - 8*k)^3) - 
     (g2^2*(g2^3 + 26*g2^2*gp2 - 5*g2*gp2^2 - 3*gp2^3))/
      (8*(g2 + gp2)*(g2 - 8*k)^2) - 
     (g2*(31*g2^3 + 38*g2^2*gp2 - 15*g2*gp2^2 - gp2^3))/
      (8*(g2 + gp2)*(g2 - 8*k)) + (g2^3*(g2 + gp2)^2)/
      (4*(g2 + gp2 - 8*k)^3) - (g2^3*(g2 + 2*gp2))/(8*(g2 + gp2 - 8*k)^2) - 
     (32*g2^4 + 46*g2^3*gp2 - 10*g2^2*gp2^2 - 16*g2*gp2^3 - 3*gp2^4)/
      (16*(g2 + gp2)*(g2 + gp2 - 8*k)) + 
     (g2^2*(g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/
      (4*(g2 + gp2)*(2*g2 + gp2)*(2*g2 + gp2 - 8*k)) + g2^3/(32*(g2 - 4*k)) - 
     (3*g2^6)/(8192*k^4) + (9*g2^5)/(2048*k^3) - (5*g2^4)/(512*k^2) - 
     g2^4/(32*(2*g2 + gp2)*k) + ((-35*g2)/2 - 2*gp2 + 
       (3*g2^3)/(2*(g2 + gp2)^2) + (17*g2^2)/(2*(g2 + gp2)))*k + 
     (51 + (24*g2^2)/(g2 + gp2)^2 + (24*g2)/(g2 + gp2))*k^2 + 
     (g2*(g2 - gp2)*(2*g2 + gp2)*(g2^2 + gp2^2))/
      (8*gp2*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) - 
     (g2*(2*g2 + gp2)*(g2^2 + g2*gp2 - gp2^2)*(g2^2 + 2*g2*gp2 + 2*gp2^2))/
      (8*gp2*(g2 + gp2)*(g2^2 + 8*gp2*k)) + 
     (g2*(g2 - 4*k)^2*(g2^2 + 8*g2*k - 64*k^2)*(g2^2 - 8*g2*k - 32*k^2))/
      (8*(g2 - 8*k)^2*k*(g2^2 + g2*gp2 - 8*g2*k - 8*gp2*k + 64*k^2)) - 
     (g2*(g2 - 8*k)*(g2 + 8*k)^2*(g2^2 - 32*g2*k + 64*k^2))/
      (512*k^2*(g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) - 
     (g2^4*(-3 + 4*nG))/(64*(g2 - 2*k)^2) - 
     (g2^3*(-15*g2^2 - 54*g2*gp2 - 33*gp2^2 + 4*g2^2*nG + 8*g2*gp2*nG + 
        4*gp2^2*nG))/(64*(g2 + gp2)^2*(g2 - 2*k)) - 
     ((g2 + gp2)^2*(-9*g2^2 + 6*g2*gp2 - 17*gp2^2 + 24*g2^2*nG + 
        40*gp2^2*nG))/(768*(g2 + gp2 - 2*k)^2) - 
     ((g2 + gp2)*(-81*g2^2 + 150*g2*gp2 - 17*gp2^2 + 24*g2^2*nG + 
        40*gp2^2*nG))/(768*(g2 + gp2 - 2*k)) + 
     (g2^5/(32*(g2 + gp2)^2) - g2^4/(16*(g2 + gp2)) - 
       (5*g2*gp2^2*(-13 + 24*nG))/512 - (3*gp2^3*(-17 + 40*nG))/512 - 
       (g2^2*gp2*(-17 + 72*nG))/512 - (g2^3*(-211 + 216*nG))/512)/k + 
     (3*g2^4*yt2)/(512*k^3) - (3*g2^3*yt2)/(128*k^2) + (9*yt2^2)/2 + 
     (9*g2*yt2^2)/(g2 - 8*k) - (3*g2^2*yt2^2)/(32*k^2) - (3*g2*yt2^2)/(8*k) - 
     (12*g2^2*yt2^3)/(g2 - 8*k)^3 + (18*g2*yt2^3)/(g2 - 8*k)^2 + 
     (6*yt2^3)/(g2 - 8*k) + (9*yt2^3)/(4*k) + 
     (3*g2^5*(g2 - 8*k)^2*(g2 - 4*k))/(8192*k^4*(g2^2 - 8*g2*k + 16*k*yt2))
 
copZeta2At = (-4079*g2^2)/192 + (385*g2*gp2)/96 - (107*gp2^2)/192 + 
     (2*g2^6)/(g2 + gp2)^4 - (13*g2^5)/(4*(g2 + gp2)^3) - 
     (79*g2^4)/(4*(g2 + gp2)^2) + (467*g2^3)/(12*(g2 + gp2)) - 
     (3*g2^5)/(1024*k^3) + (15*g2^4)/(256*k^2) - (3*g2^3)/(8*k) + 72*k^2 + 
     ((3*g2 - 5*gp2)^2*(g2 - gp2)*(5*g2 - gp2))/(64*(g2 + gp2)*
       (g2 + gp2 - 8*yt2)) + (9*g2^4)/(4*(g2 - 2*yt2)^2) - 
     (3*g2^3)/(2*(g2 - 2*yt2)) + ((-107*g2^3)/24 - (5*g2^2*gp2)/8 - 
       (7*g2*gp2^2)/24 - gp2^3/24 - (4*g2^6)/(3*(g2 + gp2)^3) + 
       (19*g2^5)/(12*(g2 + gp2)^2) + (7*g2^4)/(3*(g2 + gp2)))/yt2 - 
     96*g32*yt2 + ((-1127*g2)/24 - (79*gp2)/24 - (4*g2^4)/(g2 + gp2)^3 + 
       (5*g2^3)/(2*(g2 + gp2)^2) + (142*g2^2)/(3*(g2 + gp2)))*yt2 + 
     (3*g2^3*yt2)/(64*k^2) - (9*g2^2*yt2)/(16*k) - 30*k*yt2 + 
     (75/2 + (13*g2^2)/(2*(g2 + gp2)^2) - (5*g2)/(g2 + gp2))*yt2^2 - 
     (3*g2*yt2^2)/(4*k) + (g2*(g2 + gp2)*(3*g2 + gp2))/(gp2 + 2*yt2) - 
     (g2^3*gp2^2*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 21*gp2^3))/
      (4*(g2 + gp2)^4*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2)) + 
     (3*g2^3*(g2 - 8*k)^3*(g2 - 4*k))/(1024*k^3*(g2^2 - 8*g2*k + 16*k*yt2))
 
copZeta2AW = (9*g2^3)/(32*(g2 - gp2)) - (6*g2^5)/gp2^3 - 
     (51*g2^4)/(2*gp2^2) + (161*g2^3)/(8*gp2) - 13*g2*gp2 - 
     (61*g2^6)/(16*(g2 + gp2)^4) - (9*g2^3)/(32*(g2 + 2*gp2)) - 
     (g2^3*(48*g2 + 149*gp2))/(8*(g2^2 + 2*g2*gp2 + 2*gp2^2)) - 
     (g2^3*(2*g2^3 + 11*g2^2*gp2 - g2*gp2^2 - gp2^3))/
      (4*(g2 + gp2)*(g2 - 8*k)^3) + 
     (g2^2*(5*g2^3 + 48*g2^2*gp2 - 7*g2*gp2^2 - 5*gp2^3))/
      (8*(g2 + gp2)*(g2 - 8*k)^2) + 
     (g2^2*(g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/
      (8*(g2 + gp2)^2*(2*g2 + gp2 - 8*k)) + g2^3/(16*(g2 - 4*k)) + 
     (3*g2^5)/(512*k^3) - (3*g2^4)/(32*k^2) + 
     ((-3*g2)/2 - 2*gp2 + g2^3/(2*(g2 + gp2)^2) - (8*g2^2)/(g2 + gp2))*k + 
     (-112 - (80*g2)/gp2 - (16*g2^2)/(g2 + gp2)^2 + (16*g2)/(g2 + gp2))*k^2 - 
     (g2^2*(g2 - gp2)*(g2 + gp2)*(2*g2 + gp2)*(g2^2 + gp2^2))/
      (8*gp2^3*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) - 
     (g2^2*(2*g2 + gp2)*(g2 + 2*gp2)*(g2^2 + g2*gp2 - gp2^2)*
       (g2^2 + 2*g2*gp2 + 2*gp2^2))/(8*gp2^3*(g2 + gp2)*(g2^2 + 8*gp2*k)) - 
     (g2^2*(g2 - 4*k)*(g2^2 + 8*g2*k - 64*k^2)*(g2^2 - 8*g2*k - 32*k^2))/
      (16*(g2 - 8*k)^2*k*(g2^2 + g2*gp2 - 8*g2*k - 8*gp2*k + 64*k^2)) + 
     (g2*(g2 - 8*k)*(g2 + 8*k)*(g2^2 - 32*g2*k + 64*k^2))/
      (32*k*(g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) + (g2^4*(-3 + 4*nG))/
      (32*(g2 - 2*k)^2) - (5*gp2^2*(1 + 16*nG))/12 - 
     (gp2^3*(-53 + 160*nG))/(48*g2) - (g2^2*(-5971 + 2048*nG))/96 + 
     (-10243*g2^3 + 896*g2^3*nG)/(96*(g2 + gp2)) + (2*(17*g2^4 + 11*g2^4*nG))/
      (3*(g2 + gp2)^2) + (583*g2^5 - 128*g2^5*nG)/(24*(g2 + gp2)^3) + 
     (g2*(9*g2^3 - 5*g2*gp2^2 + gp2^3 + 8*g2^3*nG + 8*g2^2*gp2*nG))/
      (4*(g2 + gp2)*(g2 - 8*k)) - (g2^3*(-63*g2^2 - 102*g2*gp2 - 45*gp2^2 + 
        4*g2^2*nG + 8*g2*gp2*nG + 4*gp2^2*nG))/(32*(g2 + gp2)^2*(g2 - 2*k)) + 
     (g2^4/(16*(g2 + gp2)) - (g2^3*(-43 + 20*nG))/64)/k - 
     (9*g2^4)/(4*(g2 - 2*yt2)^2) + (15*g2^3)/(4*(g2 - 2*yt2)) + 
     ((53*g2)/2 + (12*g2^2)/gp2 - 3*gp2 - gp2^2/g2 + (8*g2^4)/(g2 + gp2)^3 - 
       (4*g2^3)/(g2 + gp2)^2 - (73*g2^2)/(2*(g2 + gp2)))*yt2 - 
     (3*g2^3*yt2)/(32*k^2) + (3*g2^2*yt2)/(4*k) + 
     (-77/2 - (74*g2)/gp2 - (35*g2^2)/(2*(g2 + gp2)^2) - (5*g2)/(g2 + gp2))*
      yt2^2 - (9*g2*yt2^2)/(g2 - 8*k) + (3*g2*yt2^2)/(2*k) + 
     (12/g2 + (120*g2^2)/gp2^3 + (84*g2)/gp2^2 - 30/gp2 - 
       (3*g2)/(g2 + gp2)^2 + 30/(g2 + gp2))*yt2^3 + 
     (12*g2^2*yt2^3)/(g2 - 8*k)^3 - (30*g2*yt2^3)/(g2 - 8*k)^2 + 
     (12*yt2^3)/(g2 - 8*k) + (gp2*(2*g2 + gp2)*(3*g2 + gp2))/(gp2 + 2*yt2) - 
     (g2^3*(g2 - gp2)*gp2*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 21*gp2^3))/
      (4*(g2 + gp2)^4*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2)) - 
     (3*g2^3*(g2 - 8*k)^2*(g2 - 4*k)^2)/(512*k^3*(g2^2 - 8*g2*k + 16*k*yt2))
 
copZeta2AZ = (-9*g2^3)/(32*(g2 - gp2)) + (6*g2^5)/gp2^3 + 
     (39*g2^4)/(2*gp2^2) - (293*g2^3)/(8*gp2) + (33*g2^7)/(16*(g2 + gp2)^5) - 
     (9*g2^3)/(16*(g2 + 2*gp2)) + (g2^3*(197*g2 + 351*gp2))/
      (16*(g2^2 + 2*g2*gp2 + 2*gp2^2)) - (g2^3*(g2 + gp2)^2)/
      (4*(g2 + gp2 - 8*k)^3) + (g2^3*(3*g2 + 4*gp2))/(8*(g2 + gp2 - 8*k)^2) + 
     (g2*(g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/
      (8*(g2 + gp2)*(2*g2 + gp2 - 8*k)) - g2^5/(128*(g2 + gp2)*k^2) + 
     (8*g2 + 3*gp2 - (8*g2^3)/(g2 + gp2)^2 - (7*g2^2)/(2*(g2 + gp2)))*k + 
     (-52 + (80*g2)/gp2 - (100*g2^2)/(g2 + gp2)^2 + (28*g2)/(g2 + gp2))*k^2 + 
     (g2*(g2 - gp2)^2*(g2 + gp2)*(2*g2 + gp2)*(g2^2 + gp2^2))/
      (8*gp2^3*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) + 
     (g2^2*(2*g2 + gp2)*(g2^2 + g2*gp2 - gp2^2)*(g2^2 + 2*g2*gp2 + 2*gp2^2))/
      (8*gp2^3*(g2^2 + 8*gp2*k)) + (g2*(g2 - 4*k)*(g2^2 + 8*g2*k - 64*k^2)*
       (g2^2 - 8*g2*k - 32*k^2))/(128*k^2*(g2^2 + g2*gp2 - 8*g2*k - 8*gp2*k + 
        64*k^2)) + (g2*gp2*(-459 + 640*nG))/64 - (gp2^2*(-59 + 640*nG))/384 - 
     (g2^2*(-2323 + 1664*nG))/384 + (2837*g2^3 + 512*g2^3*nG)/
      (96*(g2 + gp2)) + (1957*g2^4 + 448*g2^4*nG)/(48*(g2 + gp2)^2) + 
     (-77*g2^5 - 8*g2^5*nG)/(4*(g2 + gp2)^3) - (4*(g2^6 + 4*g2^6*nG))/
      (3*(g2 + gp2)^4) - ((g2 + gp2)*(-369*g2^2 - 1002*g2*gp2 - 449*gp2^2 + 
        24*g2^2*nG + 40*gp2^2*nG))/(384*(g2 + gp2 - 2*k)) + 
     ((g2 + gp2)^2*(-9*g2^2 + 6*g2*gp2 - 17*gp2^2 + 24*g2^2*nG + 
        40*gp2^2*nG))/(384*(g2 + gp2 - 2*k)^2) + 
     (72*g2^4 + 102*g2^3*gp2 - 58*g2^2*gp2^2 - 104*g2*gp2^3 - 43*gp2^4 + 
       48*g2^4*nG + 96*g2^3*gp2*nG + 128*g2^2*gp2^2*nG + 160*g2*gp2^3*nG + 
       80*gp2^4*nG)/(48*(g2 + gp2)*(g2 + gp2 - 8*k)) + 
     (-g2^4/(32*(g2 + gp2)) - (5*g2^3*(-3 + 8*nG))/256 - 
       (5*g2^2*gp2*(-1 + 8*nG))/256 - (5*gp2^3*(-17 + 40*nG))/768 - 
       (5*g2*gp2^2*(-11 + 40*nG))/768)/k - ((3*g2 - 5*gp2)^2*(g2 + gp2))/
      (128*(g2 + gp2 - 8*yt2)) + ((-173*g2)/48 - (12*g2^2)/gp2 + 
       (83*gp2)/48 - (4*g2^5)/(g2 + gp2)^4 - (3*g2^4)/(2*(g2 + gp2)^3) + 
       (29*g2^3)/(2*(g2 + gp2)^2) + (53*g2^2)/(3*(g2 + gp2)))*yt2 + 
     (-15 + (74*g2)/gp2 + (8*g2^3)/(g2 + gp2)^3 - (37*g2^2)/(g2 + gp2)^2 - 
       (20*g2)/(g2 + gp2))*yt2^2 + ((-120*g2^2)/gp2^3 + (36*g2)/gp2^2 - 
       6/gp2 + (3*g2^2)/(g2 + gp2)^3 - (36*g2)/(g2 + gp2)^2)*yt2^3 - 
     (g2*(g2 + gp2)*(3*g2 + gp2))/(gp2 + 2*yt2) + 
     (g2^5*gp2*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 21*gp2^3))/
      (4*(g2 + gp2)^5*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2))
 
copAhI20hW = ((-5*g2)/8 + (5*g2^2)/(g2 - 8*k) - (15*g2^2)/(8*(g2 - 2*k)) + 
      g2^2/(8*k) + 12*k + (48*k^2)/g2 + (25*g2^2)/(8*(g2 + 16*k)))/phi2
 
copAtI20hW = (3*g2 - (6*g2^2)/(g2 - 8*k) + (3*g2^2)/(4*k) + 48*k - 39*yt2 + 
      (6*g2*yt2)/(g2 - 8*k) - (9*g2*yt2)/(4*k) - (72*k*yt2)/g2 - 
      (3*g2^2*(g2 - 8*k)*(g2 - 4*k))/(4*k*(g2^2 - 8*g2*k + 16*k*yt2)))/phi2
 
copAWI20hW = ((-27*g2)/4 + (10*g2^4)/gp2^3 + (6*g2^3)/gp2^2 - (8*g2^2)/gp2 - 
      (47*gp2)/4 - (5*gp2^2)/(2*g2) - gp2^3/(2*g2^2) - g2^3/(g2 + gp2)^2 - 
      (21*g2^2)/(2*(g2 + gp2)) + (g2*(3*g2^2 - 36*g2*gp2 + gp2^2))/
       (2*(g2 + gp2)*(g2 - 8*k)) - g2^2/(8*(g2 - 4*k)) + 
      (75*g2^2)/(8*(g2 - 2*k)) + ((7*g2^2)/16 + g2^3/(4*(g2 + gp2)))/k + 
      (-138 - (160*g2^3)/gp2^3 - (96*g2^2)/gp2^2 + (24*g2)/gp2 + (2*gp2)/g2 - 
        (16*g2^2)/(g2 + gp2)^2 - (64*g2)/(g2 + gp2))*k + 
      (-400/g2 + (640*g2^2)/gp2^3 + (384*g2)/gp2^2 - 192/gp2 + 
        384/(g2 + gp2))*k^2 - ((g2 - 4*k)*(g2^2 + 8*g2*k - 64*k^2)*
        (g2^2 - 8*g2*k - 32*k^2))/(4*(g2 - 8*k)*k*(g2^2 + g2*gp2 - 8*g2*k - 
         8*gp2*k + 64*k^2)) - ((g2 + 8*k)*(g2^2 + 64*k^2)*
        (g2^2 - 32*g2*k + 64*k^2))/(16*(g2 - 8*k)*k*(g2^2 - 8*g2*k + 
         8*gp2*k + 64*k^2)) + (66*g2^7 + 151*g2^6*gp2 + 115*g2^5*gp2^2 + 
        36*g2^4*gp2^3 + 7*g2^3*gp2^4 + g2^2*gp2^5 - 528*g2^6*k - 
        1208*g2^5*gp2*k - 888*g2^4*gp2^2*k - 64*g2^3*gp2^3*k + 
        144*g2^2*gp2^4*k + 40*g2*gp2^5*k + 8*gp2^6*k)/
       (2*g2^2*(g2 + gp2)*(g2^3 + g2^2*gp2 - 16*g2^2*k - 8*g2*gp2*k + 
         8*gp2^2*k + 64*g2*k^2)) - (66*g2^6 + 103*g2^5*gp2 + 39*g2^4*gp2^2 + 
        4*g2^3*gp2^3 - 528*g2^5*k - 824*g2^4*gp2*k - 104*g2^3*gp2^2*k + 
        280*g2^2*gp2^3*k + 72*g2*gp2^4*k + 16*gp2^5*k)/
       (2*(g2 + gp2)^2*(g2^3 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
         64*g2*k^2 + 64*gp2*k^2)))/phi2
 
copAZI20hW = (28*g2 - (9*g2^4)/gp2^3 + (11*g2^3)/(2*gp2^2) + 
      (5*g2^2)/(2*gp2) + (19*gp2)/4 + gp2^2/g2 + (9*g2^4)/(4*(g2 + gp2)^3) - 
      (37*g2^3)/(2*(g2 + gp2)^2) - (79*g2^2)/(2*(g2 + gp2)) + 
      (4*g2^4)/((g2 + gp2)*(g2 - 8*k)^2) + (g2*(6*g2^2 - 7*g2*gp2 - gp2^2))/
       (2*(g2 + gp2)*(g2 - 8*k)) + (g2*(g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + 
         gp2^3))/(2*(g2 + gp2)^2*(2*g2 + gp2 - 8*k)) + 
      (9*(g2 + gp2)*(5*g2 + 4*gp2))/(16*(g2 + gp2 - 2*k)) + 
      g2^4/(32*(g2 + gp2)*k^2) + ((9*g2^2)/32 + (9*g2*gp2)/32 + 
        g2^3/(8*(g2 + gp2)))/k + (20 + (160*g2^3)/gp2^3 - (72*g2^2)/gp2^2 + 
        (60*g2)/gp2 + (6*gp2)/g2 - (4*g2^3)/(g2 + gp2)^3 - 
        (28*g2^2)/(g2 + gp2)^2 - (140*g2)/(g2 + gp2))*k + 
      ((-640*g2^2)/gp2^3 + (256*g2)/gp2^2 - 128/gp2 + 
        (16*g2^2)/(g2 + gp2)^3 - (160*g2)/(g2 + gp2)^2 + 128/(g2 + gp2))*
       k^2 - (g2^3*(2*g2 + gp2)*(g2^2 + g2*gp2 - gp2^2)*
        (g2^2 + 2*g2*gp2 + 2*gp2^2))/(2*gp2^3*(g2 + gp2)^2*
        (g2^2 + 8*gp2*k)) - ((g2 - 4*k)*(g2^2 + 8*g2*k - 64*k^2)*
        (g2^2 - 8*g2*k - 32*k^2))/(32*k^2*(g2^2 + g2*gp2 - 8*g2*k - 8*gp2*k + 
         64*k^2)) + (8*g2*k*(g2 + 8*k)*(g2^2 - 32*g2*k + 64*k^2))/
       ((g2 - 8*k)^2*(g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) - 
      (66*g2^6 + 129*g2^5*gp2 + 78*g2^4*gp2^2 + 13*g2^3*gp2^3 + 
        2*g2^2*gp2^4 - 528*g2^5*k - 1032*g2^4*gp2*k - 416*g2^3*gp2^2*k + 
        208*g2^2*gp2^3*k + 56*g2*gp2^4*k + 16*gp2^5*k)/
       (2*g2*(g2 + gp2)*(g2^3 + g2^2*gp2 - 16*g2^2*k - 8*g2*gp2*k + 
         8*gp2^2*k + 64*g2*k^2)) + (66*g2^7 + 147*g2^6*gp2 + 87*g2^5*gp2^2 + 
        11*g2^4*gp2^3 + g2^3*gp2^4 - 528*g2^6*k - 1176*g2^5*gp2*k - 
        664*g2^4*gp2^2*k + 136*g2^3*gp2^3*k + 192*g2^2*gp2^4*k + 
        48*g2*gp2^5*k + 8*gp2^6*k)/(2*(g2 + gp2)^3*(g2^3 - 16*g2^2*k - 
         8*g2*gp2*k + 8*gp2^2*k + 64*g2*k^2 + 64*gp2*k^2)))/phi2
 
copAhI20hZ = ((-5*g2)/16 - (5*gp2)/16 + (5*(g2 + gp2)^2)/
       (2*(g2 + gp2 - 8*k)) - (15*(g2 + gp2)^2)/(16*(g2 + gp2 - 2*k)) + 
      (g2^2/16 + (g2*gp2)/8 + gp2^2/16)/k + 6*k + (24*k^2)/(g2 + gp2) + 
      (25*(g2 + gp2)^2)/(16*(g2 + gp2 + 16*k)))/phi2
 
copAtI20hZ = ((-31*g2)/8 + (49*gp2)/8 + (8*g2^2)/(g2 + gp2) - 
      (9*g2^2 - 6*g2*gp2 + 17*gp2^2)/(3*(g2 + gp2 - 8*k)) + 
      (49 + (64*g2^2)/(g2 + gp2)^2 - (80*g2)/(g2 + gp2))*k - 
      (3*g2 - 5*gp2)^2/(8*(g2 + gp2 - 8*yt2)) - ((3*g2 - 5*gp2)^2*k)/
       ((g2 + gp2)*(g2 + gp2 - 8*yt2)) - 9*yt2 + 
      (((-9*g2)/8 - (9*gp2)/8)*yt2)/k)/phi2
 
copAWI20hZ = ((-45*g2)/4 - g2^4/gp2^3 + g2^3/(2*gp2^2) + (3*g2^2)/(2*gp2) - 
      4*gp2 - g2^3/(2*(g2 + gp2)^2) - (9*g2^2)/(g2 + gp2) + 
      g2^3/(2*(g2 - 8*k)^2) - (g2*(g2 + gp2))/(2*(g2 - 8*k)) + 
      (9*g2^2 - 2*g2*gp2 + gp2^2)/(g2 + gp2 - 8*k) + 
      (g2*(g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/(2*(g2 + gp2)^2*
        (2*g2 + gp2 - 8*k)) + (9*g2*(5*g2 + gp2))/(16*(g2 - 2*k)) + 
      ((9*g2^2)/32 + (9*g2*gp2)/32)/k + (-40 - (8*g2^2)/gp2^2 - (12*g2)/gp2 - 
        (84*g2^2)/(g2 + gp2)^2 + (16*g2)/(g2 + gp2))*k + 
      (64/gp2 - (80*g2)/(g2 + gp2)^2 - 64/(g2 + gp2))*k^2 + 
      ((g2 - gp2)*(g2 + gp2)^2*(2*g2 + gp2)*(g2^2 + gp2^2))/
       (2*gp2^3*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) + 
      (2*(g2 - 4*k)*(g2^2 + 8*g2*k - 64*k^2)*(g2^2 - 8*g2*k - 32*k^2))/
       ((g2 - 8*k)^2*(g2^2 + g2*gp2 - 8*g2*k - 8*gp2*k + 64*k^2)))/phi2
 
copAZI20hZ = (-2*g2 - 2*gp2 - (3*(g2 + gp2)^2)/(2*(g2 + gp2 - 8*k)) + 
      (105*(g2 + gp2)^2)/(32*(g2 + gp2 - 2*k)) + 
      (g2^2/8 + (g2*gp2)/4 + gp2^2/8)/k - 23*k - (32*k^2)/(g2 + gp2))/phi2
 
copAhI20tW = ((-6*g2^2)/(g2 - 8*k) + (3*g2^3)/(16*(g2 - 2*k)^2) + 
      (3*g2^2)/(16*(g2 - 2*k)) - (3*g2^4)/(256*k^3) + (3*g2^3)/(64*k^2) + 
      (15*g2^2)/(16*k) + (6*g2*yt2)/(g2 - 8*k) - 
      (3*g2^2*yt2)/(16*(g2 - 2*k)^2) - (27*g2*yt2)/(16*(g2 - 2*k)) + 
      (3*g2^2*yt2)/(16*k^2) - (9*g2*yt2)/(16*k) + (12*yt2^2)/(g2 - 8*k) - 
      (3*g2*yt2^2)/(8*(g2 - 2*k)^2) - (51*yt2^2)/(8*(g2 - 2*k)) - 
      (33*yt2^2)/(8*k) - (9*(g2 + yt2)*(-g2 + 2*yt2))/(32*(k - yt2)) + 
      (3*g2^4*(g2 - 8*k)*(g2 - 4*k))/(256*k^3*(g2^2 - 8*g2*k + 16*k*yt2)))/
     phi2
 
copAtI20tW = (12*g2 - (8*g2^4)/(g2 + gp2)^3 - (3*g2^3)/(g2 + gp2)^2 + 
      (17*g2^2)/(g2 + gp2) + (3*g2^3)/(32*k^2) - (15*g2^2)/(16*k) + 
      (3*g2^2)/(2*yt2) + (-30 + (16*g2^2)/(g2 + gp2)^2 + (2*g2)/(g2 + gp2))*
       yt2 - (63*g2*yt2)/(16*k) - (15*yt2^2)/(8*k) + 
      (9*(g2 - 2*yt2)*(g2 + yt2))/(16*(-k + yt2)) + 
      (g2^3*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 21*gp2^3))/
       ((g2 + gp2)^3*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2)) - 
      (3*g2^3*(g2 - 8*k)*(g2 - 4*k))/(32*k^2*(g2^2 - 8*g2*k + 16*k*yt2)))/phi2
 
copAWI20tW = ((-3*g2^3)/(8*(g2 - 2*k)^2) + (3*g2^2)/(8*(g2 - 2*k)) + 
      (15*g2^2)/(16*k) - 9*yt2 + (3*g2^2*yt2)/(8*(g2 - 2*k)^2) + 
      (21*g2*yt2)/(8*(g2 - 2*k)) + (33*g2*yt2)/(16*k) - (18*yt2^2)/g2 + 
      (3*g2*yt2^2)/(4*(g2 - 2*k)^2) + (45*yt2^2)/(4*(g2 - 2*k)) + 
      (9*yt2^2)/(8*k))/phi2
 
copAZI20tW = (4*g2 + (24*g2^2)/gp2 + (8*g2^5)/(g2 + gp2)^4 + 
      (3*g2^4)/(g2 + gp2)^3 - (39*g2^3)/(g2 + gp2)^2 - (42*g2^2)/(g2 + gp2) + 
      (-9 - (24*g2)/gp2 - (16*g2^3)/(g2 + gp2)^3 - (33*g2^2)/(g2 + gp2)^2 + 
        (34*g2)/(g2 + gp2))*yt2 + (-18/g2 - 48/gp2 + (42*g2)/(g2 + gp2)^2)*
       yt2^2 - (4*g2*(3*g2 + gp2))/(gp2 + 2*yt2) - 
      (g2^4*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 21*gp2^3))/
       ((g2 + gp2)^4*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2)))/phi2
 
copAhI20WZ = (9*g2 - gp2/4 - (5*g2^3)/(4*(g2 + gp2)^2) + 
      (33*g2^2)/(4*(g2 + gp2)) - (g2^2*gp2^2*(10*g2 + gp2))/
       ((g2 + gp2)*(g2 - 8*k)^3) + (3*g2*gp2^2*(10*g2 + gp2))/
       (2*(g2 + gp2)*(g2 - 8*k)^2) + (16*g2^3 + 10*g2^2*gp2 + 16*g2*gp2^2 + 
        gp2^3)/(2*(g2 + gp2)*(g2 - 8*k)) - (3*g2*(2*g2 + gp2)^3)/
       (8*(g2 + gp2)^2*(g2 - 2*k)) - (3*(2*g2 + gp2)^3)/
       (8*(g2 + gp2)*(g2 + gp2 - 2*k)) + (-g2^2/8 + (g2*gp2)/4 + gp2^2/8 + 
        g2^4/(8*(g2 + gp2)^2))/k + (14 + (6*gp2)/g2 + (6*g2^3)/(g2 + gp2)^3 + 
        (16*g2^2)/(g2 + gp2)^2 - (20*g2)/(g2 + gp2))*k - 
      ((g2 - gp2)*(2*g2 + gp2)*(g2^2 + gp2^2))/
       (2*gp2*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) + 
      (g2*(2*g2 + gp2)*(g2^2 + g2*gp2 - gp2^2)*(g2^2 + 2*g2*gp2 + 2*gp2^2))/
       (2*gp2*(g2 + gp2)^2*(g2^2 + 8*gp2*k)) - 
      ((3*g2 - gp2)*gp2*(14*g2^3 + 27*g2^2*gp2 + 14*g2*gp2^2 + gp2^3 - 
         24*g2^2*k - 20*g2*gp2*k - 4*gp2^2*k))/((g2 + gp2)*
        (g2^3 + g2^2*gp2 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 64*g2*k^2)) + 
      ((3*g2 - gp2)*gp2*(14*g2^3 + 13*g2^2*gp2 + g2*gp2^2 - 24*g2^2*k - 
         20*g2*gp2*k - 4*gp2^2*k))/((g2 + gp2)*(g2^3 - 16*g2^2*k - 
         8*g2*gp2*k + 8*gp2^2*k + 64*g2*k^2 + 64*gp2*k^2)))/phi2
 
copAtI20WZ = ((116*g2)/3 + (11*gp2)/12 + (112*g2^5)/(3*(g2 + gp2)^4) + 
      (36*g2^4)/(g2 + gp2)^3 - (589*g2^3)/(12*(g2 + gp2)^2) - 
      (131*g2^2)/(12*(g2 + gp2)) - ((3*g2 - 5*gp2)^2*(2*g2 + gp2)^3)/
       (4*(g2 + gp2)^3*(g2 + gp2 - 8*yt2)) + 
      (-24 - (24*g2)/gp2 - (9*gp2)/g2 - (3*g2^2)/(g2 + gp2)^2 + 
        (27*g2)/(g2 + gp2))*yt2 - (4*g2*(3*g2 + gp2))/(gp2 + 2*yt2) + 
      (g2^2*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 21*gp2^3))/
       ((g2 + gp2)^2*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2)))/phi2
 
copAWI20WZ = (g2/32 + (9*g2^2)/(16*(g2 - gp2)) - g2^3/gp2^2 + 
      (3*g2^2)/(2*gp2) - (1319*gp2)/16 - (59*gp2^2)/(8*g2) + gp2^3/(4*g2^2) - 
      (85*g2^5)/(2*(g2 + gp2)^4) - (76*g2^4)/(g2 + gp2)^3 - 
      (709*g2^3)/(8*(g2 + gp2)^2) + (1657*g2^2)/(16*(g2 + gp2)) - 
      (243*g2^2)/(32*(3*g2 + 2*gp2)) - (5*g2^2*(50*g2 + 51*gp2))/
       (4*(g2^2 + 2*g2*gp2 + 2*gp2^2)) + (g2^2*gp2^2*(10*g2 + gp2))/
       ((g2 + gp2)*(g2 - 8*k)^3) - (5*g2*gp2^2*(10*g2 + gp2))/
       (2*(g2 + gp2)*(g2 - 8*k)^2) - (8*g2^3 + 5*g2^2*gp2 - 7*g2*gp2^2 - 
        gp2^3)/((g2 + gp2)*(g2 - 8*k)) + (3*g2*(3*g2^2 + 2*g2*gp2 + 3*gp2^2))/
       (64*(g2 - 2*k)^2) + (66*g2^4 + 97*g2^3*gp2 + 77*g2^2*gp2^2 + 
        43*g2*gp2^3 + 9*gp2^4)/(16*(g2 + gp2)^2*(g2 - 2*k)) - 
      (3*(g2 + gp2)^2*(3*g2^2 + 4*g2*gp2 + 4*gp2^2))/
       (64*g2*(g2 + gp2 - 2*k)^2) + (30*g2^4 + 85*g2^3*gp2 - 38*g2^2*gp2^2 - 
        11*g2*gp2^3 - 14*gp2^4)/(16*g2*(g2 + gp2)*(g2 + gp2 - 2*k)) + 
      (-24 - (8*g2)/gp2 - (16*gp2)/g2 - (2*g2^2)/(g2 + gp2)^2 + 
        (30*g2)/(g2 + gp2))*k + ((3*g2 - gp2)*gp2*(9*g2^4 + 24*g2^3*gp2 - 
         12*g2^2*gp2^2 - 4*g2*gp2^3 - gp2^4))/(4*g2^2*(g2 + gp2)*
        (3*g2^2 + 2*g2*gp2 - gp2^2 - 8*g2*k)) + 
      ((g2 - gp2)*(g2 + gp2)*(2*g2 + gp2)*(g2^2 + gp2^2))/
       (2*gp2^2*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) + 
      (gp2*(62*g2^5 + 119*g2^4*gp2 + 62*g2^3*gp2^2 + 5*g2^2*gp2^3 + 
         32*g2^4*k + 224*g2^3*gp2*k + 200*g2^2*gp2^2*k + 48*g2*gp2^3*k + 
         8*gp2^4*k))/(2*g2*(g2 + gp2)*(g2^3 + g2^2*gp2 - 16*g2^2*k - 
         8*g2*gp2*k + 8*gp2^2*k + 64*g2*k^2)) - 
      (gp2*(20*g2^5 + 32*g2^4*gp2 + 15*g2^3*gp2^2 + g2^2*gp2^3 + 104*g2^4*k + 
         260*g2^3*gp2*k + 192*g2^2*gp2^2*k + 44*g2*gp2^3*k + 8*gp2^4*k))/
       ((g2 + gp2)^2*(g2^3 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 64*g2*k^2 + 
         64*gp2*k^2)))/phi2
 
copAZI20WZ = ((59*g2)/16 - g2^3/gp2^2 - (3*g2^2)/(2*gp2) + (101*gp2)/8 + 
      gp2^2/g2 - g2^6/(4*(g2 + gp2)^5) - (29*g2^5)/(2*(g2 + gp2)^4) - 
      (46*g2^4)/(g2 + gp2)^3 + (333*g2^3)/(4*(g2 + gp2)^2) - 
      (171*g2^2)/(4*(g2 + gp2)) + (9*g2^2)/(4*(g2 + 2*gp2)) - 
      (81*g2^2)/(16*(3*g2 + 2*gp2)) - (g2^2*(53*g2 - 96*gp2))/
       (2*(g2^2 + 2*g2*gp2 + 2*gp2^2)) - 
      (3*g2^2*(3*g2^2 + 2*g2*gp2 + 3*gp2^2))/(64*(g2 + gp2)*(g2 - 2*k)^2) + 
      (g2*(30*g2^2 - 13*g2*gp2 - 9*gp2^2))/(16*(g2 + gp2)*(g2 - 2*k)) + 
      (3*(g2 + gp2)*(3*g2^2 + 4*g2*gp2 + 4*gp2^2))/(64*(g2 + gp2 - 2*k)^2) + 
      (66*g2^4 + 155*g2^3*gp2 + 254*g2^2*gp2^2 + 95*g2*gp2^3 + 26*gp2^4)/
       (16*(g2 + gp2)^2*(g2 + gp2 - 2*k)) + 
      ((8*g2)/gp2 - (14*g2^3)/(g2 + gp2)^3 - (14*g2^2)/(g2 + gp2)^2 + 
        (16*g2)/(g2 + gp2))*k - ((3*g2 - gp2)*gp2*(9*g2^4 + 24*g2^3*gp2 - 
         12*g2^2*gp2^2 - 4*g2*gp2^3 - gp2^4))/(4*g2*(g2 + gp2)^2*
        (3*g2^2 + 2*g2*gp2 - gp2^2 - 8*g2*k)) + 
      (g2^2*(2*g2 + gp2)*(g2^2 + g2*gp2 - gp2^2)*(g2^2 + 2*g2*gp2 + 2*gp2^2))/
       (2*gp2^2*(g2 + gp2)^2*(g2^2 + 8*gp2*k)) - 
      (gp2*(22*g2^5 + 55*g2^4*gp2 + 32*g2^3*gp2^2 + 3*g2^2*gp2^3 - 
         176*g2^4*k - 88*g2^3*gp2*k + 128*g2^2*gp2^2*k + 32*g2*gp2^3*k + 
         8*gp2^4*k))/(2*g2*(g2 + gp2)*(g2^3 + g2^2*gp2 - 16*g2^2*k - 
         8*g2*gp2*k + 8*gp2^2*k + 64*g2*k^2)))/phi2
 
copAhI2hhh = (3*k)/(2*phi2)
 
copAtI2hhh = (18*yt2 - (9*yt2^2)/(4*k - 3*yt2) + (81*yt2^2)/(4*(k - yt2)))/
     phi2
 
copAWI2hhh = ((-3*g2)/4 + (21*g2^2)/(4*(g2 - 8*k)) + 
      (45*g2^2)/(4*(3*g2 - 8*k)) - (27*g2^3)/(16*(g2 - 2*k)^2) - 
      (27*g2^2)/(4*(g2 - 2*k)) + 6*k)/phi2
 
copAZI2hhh = ((-3*g2)/8 - (3*gp2)/8 + (21*(g2 + gp2)^2)/
       (8*(g2 + gp2 - 8*k)) + (45*(g2 + gp2)^2)/(8*(3*g2 + 3*gp2 - 8*k)) - 
      (27*(g2 + gp2)^3)/(32*(g2 + gp2 - 2*k)^2) - (27*(g2 + gp2)^2)/
       (8*(g2 + gp2 - 2*k)) + 3*k)/phi2
 
copAhI2htt = (-36*k + (27*yt2)/2 - (21*yt2^2)/(8*k) - 
      (3*yt2^2)/(4*k - 3*yt2) + (9*yt2^2)/(8*(k - yt2)))/phi2
 
copAtI2htt = ((37*g2)/12 - (11*gp2)/12 - (16*g2^2)/(3*(g2 + gp2)) - 72*k - 
      (3*g2 - 5*gp2)^2/(4*(g2 + gp2 - 8*yt2)) + (144*k^2)/yt2 - 87*yt2 + 
      (((-365*g2)/48 - (85*gp2)/48 + (20*g2^2)/(3*(g2 + gp2)))*yt2)/k + 
      (87*yt2^2)/(4*k) + (9*yt2^3)/(4*k^2) + (18*g32*yt2)/(-k + yt2) + 
      (yt2*(9*g2^2 + 90*g2*gp2 + 17*gp2^2 + 36*g2*yt2 + 36*gp2*yt2))/
       (16*(g2 + gp2)*(-k + yt2)) + ((g2 + gp2 - 4*yt2)*
        (12*g2^2*gp2 + 8*g2*gp2^2 - 4*gp2^3 - 27*g2^2*yt2 - 6*g2*gp2*yt2 - 
         43*gp2^2*yt2))/(3*(g2 + gp2)*(g2 + gp2 - 8*yt2)*
        (g2 + gp2 + 8*k - 8*yt2)) + g32*(32 - (30*yt2)/k) + 
      ((g2 + gp2 - 4*yt2)*yt2*(9*g2^3 - 69*g2^2*gp2 - 37*g2*gp2^2 + 
         41*gp2^3 + 36*g2^2*yt2 + 264*g2*gp2*yt2 - 28*gp2^2*yt2))/
       (3*(g2 + gp2)*(g2 + gp2 - 8*yt2)*(g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 
         8*gp2*yt2 + 16*k*yt2)))/phi2
 
copAWI2htt = (12*g2 + (3*g2^3)/(16*k^2) - (3*g2^2)/(2*k) + 6*yt2 + 
      (18*g2*yt2)/(g2 - 8*k) - (9*g2^2*yt2)/(8*(g2 - 2*k)^2) - 
      (57*g2*yt2)/(8*(g2 - 2*k)) - (63*g2*yt2)/(16*k) - 
      (144*yt2^2)/(g2 - 8*k) + (9*g2*yt2^2)/(4*(g2 - 2*k)^2) + 
      (9*yt2^2)/(g2 - 2*k) - (9*g2*yt2^2)/(16*k^2) - (105*yt2^2)/(8*k) - 
      (9*yt2*(g2 + yt2))/(8*(-k + yt2)) - (3*g2^2*(g2 - 8*k)*(g2 - 4*k)^2)/
       (16*k^2*(g2^2 - 8*g2*k + 16*k*yt2)))/phi2
 
copAZI2htt = ((-37*g2)/8 + (43*gp2)/8 + (8*g2^2)/(g2 + gp2) + 
      (3*g2 - 5*gp2)^2/(8*(g2 + gp2 - 8*yt2)) + 
      (7/6 + (32*g2^2)/(3*(g2 + gp2)^2) - (40*g2)/(3*(g2 + gp2)))*yt2 + 
      (9*(g2 + gp2)*yt2)/(g2 + gp2 - 8*k) - (9*(g2 + gp2)^2*yt2)/
       (16*(g2 + gp2 - 2*k)^2) - ((171*g2^2 - 42*g2*gp2 + 299*gp2^2)*yt2)/
       (48*(g2 + gp2)*(g2 + gp2 - 2*k)) + 
      (((-365*g2)/96 + (35*gp2)/96 + (10*g2^2)/(3*(g2 + gp2)))*yt2)/k - 
      (72*yt2^2)/(g2 + gp2 - 8*k) + (9*(g2 + gp2)*yt2^2)/
       (8*(g2 + gp2 - 2*k)^2) + ((9*g2^2 - 78*g2*gp2 + 41*gp2^2)*yt2^2)/
       (6*(g2 + gp2)^2*(g2 + gp2 - 2*k)) + (((-9*g2)/32 - (9*gp2)/32)*yt2^2)/
       k^2 - (45*yt2^2)/(8*k) - (yt2*(9*g2^2 - 6*g2*gp2 + 17*gp2^2 + 
         18*g2*yt2 + 18*gp2*yt2))/(16*(g2 + gp2)*(-k + yt2)) - 
      (2*yt2*(12*g2^2*gp2 + 8*g2*gp2^2 - 4*gp2^3 - 27*g2^2*yt2 - 
         6*g2*gp2*yt2 - 43*gp2^2*yt2))/(3*(g2 + gp2)*(g2 + gp2 - 8*yt2)*
        (g2 + gp2 + 8*k - 8*yt2)) - (4*(g2 + gp2 - 4*yt2)*yt2^2*
        (9*g2^3 - 69*g2^2*gp2 - 37*g2*gp2^2 + 41*gp2^3 + 36*g2^2*yt2 + 
         264*g2*gp2*yt2 - 28*gp2^2*yt2))/(3*(g2 + gp2)^2*(g2 + gp2 - 8*yt2)*
        (g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 8*gp2*yt2 + 16*k*yt2)))/phi2
 
copAhI2hWW = ((-97*g2)/16 - (7*g2^2)/(2*(g2 - 8*k)) + 
      (15*g2^2)/(4*(3*g2 - 8*k)) - (5*g2^3)/(32*(g2 - 2*k)^2) - 
      (91*g2^2)/(32*(g2 - 2*k)) + (29*g2^2)/(64*k) + 80*k - (256*k^2)/g2 + 
      (384*k^3)/g2^2 + (25*g2^2)/(16*(g2 + 16*k)))/phi2
 
copAtI2hWW = (-6*g2 + (3*g2^3)/(8*(g2 - 2*k)^2) + (3*g2^2)/(8*(g2 - 2*k)) + 
      (3*g2^2)/(32*k) + 12*yt2 - (3*g2^2*yt2)/(8*(g2 - 2*k)^2) - 
      (69*g2*yt2)/(8*(g2 - 2*k)) - (9*g2^2*yt2)/(32*k^2) - 
      (69*g2*yt2)/(16*k) + (72*k*yt2)/g2 + (9*(3*g2^2 - 8*g2*yt2 + 16*yt2^2))/
       (32*(k - yt2)))/phi2
 
copAWI2hWW = ((-1559*g2)/32 - gp2 - (5*g2^3)/(g2 + gp2)^2 + 
      (33*g2^2)/(2*(g2 + gp2)) + (14*g2^2)/(g2 - 8*k) + 
      ((g2 - gp2)*(9*g2^4 - 12*g2^3*gp2 + 30*g2^2*gp2^2 + 4*g2*gp2^3 + 
         gp2^4))/(4*g2*(g2 + gp2)^2*(3*g2 - gp2 - 8*k)) - 
      (g2^2*(2*g2^2 - 45*g2*gp2 + gp2^2))/(32*(g2 + gp2)*(g2 - 2*k)^2) + 
      (g2*(7*g2^3 + 205*g2^2*gp2 - 11*g2*gp2^2 - 17*gp2^3))/
       (32*(g2 + gp2)^2*(g2 - 2*k)) + (9*g2^3)/(128*k^2) + 
      ((259*g2^2)/64 - (5*g2*gp2)/64 - (15*g2^3)/(4*(g2 + gp2)))/k + 
      (491/2 + (4*gp2)/g2 + (16*g2^2)/(g2 + gp2)^2 - (80*g2)/(g2 + gp2))*k + 
      (-1112/g2 + 128/(g2 + gp2))*k^2 + (2432*k^3)/g2^2 - (3072*k^4)/g2^3 - 
      (25*g2^2)/(32*(g2 + 16*k)) + ((g2 - gp2)*(9*g2^4 + 24*g2^3*gp2 - 
         12*g2^2*gp2^2 - 4*g2*gp2^3 - gp2^4))/(4*g2*(g2 + gp2)*
        (3*g2^2 + 2*g2*gp2 - gp2^2 - 8*g2*k)) - 
      (gp2*(62*g2^5 + 57*g2^4*gp2 + 5*g2^3*gp2^2 + 32*g2^4*k + 
         224*g2^3*gp2*k + 200*g2^2*gp2^2*k + 48*g2*gp2^3*k + 8*gp2^4*k))/
       (2*(g2 + gp2)^2*(g2^3 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
         64*g2*k^2 + 64*gp2*k^2)))/phi2
 
copAZI2hWW = ((17*g2)/2 + g2^4/gp2^3 - (5*g2^3)/(2*gp2^2) + 
      (7*g2^2)/(2*gp2) - (3*gp2)/4 + (2*g2^4)/(g2 + gp2)^3 - 
      (19*g2^3)/(2*(g2 + gp2)^2) - (35*g2^2)/(2*(g2 + gp2)) + 
      (9*g2^4 - 12*g2^3*gp2 + 30*g2^2*gp2^2 + 4*g2*gp2^3 + gp2^4)/
       (4*(g2 + gp2)^2*(3*g2 - gp2 - 8*k)) + (3*(9*g2^2 - 2*g2*gp2 + gp2^2))/
       (4*(g2 + gp2 - 8*k)) - (g2^2*(2*g2 - gp2)*(9*g2 + gp2))/
       (32*(g2 + gp2)*(g2 - 2*k)^2) + 
      (g2*(9*g2^4 - 384*g2^3*gp2 - 89*g2^2*gp2^2 + 210*g2*gp2^3 + 26*gp2^4))/
       (32*gp2*(g2 + gp2)^2*(g2 - 2*k)) - 
      (3*(g2 + gp2)*(3*g2^2 + 4*g2*gp2 + 4*gp2^2))/(64*(g2 + gp2 - 2*k)^2) - 
      ((g2 - 2*gp2)*(9*g2^4 - 3*g2^3*gp2 - 101*g2^2*gp2^2 - 45*g2*gp2^3 - 
         20*gp2^4))/(32*gp2*(g2 + gp2)^2*(g2 + gp2 - 2*k)) + 
      ((9*g2^3)/256 + (9*g2^2*gp2)/256)/k^2 + 
      ((117*g2^2)/64 + (g2*gp2)/2 - (15*g2^3)/(8*(g2 + gp2)))/k + 
      (-76 + (8*g2^2)/gp2^2 - (36*g2)/gp2 - (6*gp2)/g2 + 
        (88*g2^2)/(g2 + gp2)^2 + (154*g2)/(g2 + gp2))*k + 
      (48/g2 + 64/gp2 - (112*g2)/(g2 + gp2)^2 + 32/(g2 + gp2))*k^2 - 
      ((g2 - gp2)*(9*g2^4 + 24*g2^3*gp2 - 12*g2^2*gp2^2 - 4*g2*gp2^3 - 
         gp2^4))/(2*(g2 + gp2)^2*(3*g2^2 + 2*g2*gp2 - gp2^2 - 8*g2*k)) - 
      ((g2 - gp2)^2*(g2 + gp2)*(2*g2 + gp2)*(g2^2 + gp2^2))/
       (2*gp2^3*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) + 
      (66*g2^7 + 147*g2^6*gp2 + 87*g2^5*gp2^2 + 11*g2^4*gp2^3 + g2^3*gp2^4 - 
        528*g2^6*k - 1176*g2^5*gp2*k - 664*g2^4*gp2^2*k + 136*g2^3*gp2^3*k + 
        192*g2^2*gp2^4*k + 48*g2*gp2^5*k + 8*gp2^6*k)/
       (2*(g2 + gp2)^3*(g2^3 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
         64*g2*k^2 + 64*gp2*k^2)))/phi2
 
copAhI2hZZ = ((-97*g2)/32 - (97*gp2)/32 - (7*(g2 + gp2)^2)/
       (4*(g2 + gp2 - 8*k)) + (15*(g2 + gp2)^2)/(8*(3*g2 + 3*gp2 - 8*k)) - 
      (5*(g2 + gp2)^3)/(64*(g2 + gp2 - 2*k)^2) - (91*(g2 + gp2)^2)/
       (64*(g2 + gp2 - 2*k)) + ((29*g2^2)/128 + (29*g2*gp2)/64 + 
        (29*gp2^2)/128)/k + 40*k - (128*k^2)/(g2 + gp2) + 
      (192*k^3)/(g2 + gp2)^2 + (25*(g2 + gp2)^2)/(32*(g2 + gp2 + 16*k)))/phi2
 
copAtI2hZZ = ((-73*g2)/12 + (7*gp2)/12 + (16*g2^2)/(3*(g2 + gp2)) + 
      ((g2 + gp2)*(9*g2^2 - 6*g2*gp2 + 17*gp2^2))/(48*(g2 + gp2 - 2*k)^2) + 
      (9*g2^2 - 24*g2*gp2 + 23*gp2^2)/(12*(g2 + gp2 - 2*k)) + 
      ((3*g2^2)/64 - (37*g2*gp2)/32 + (89*gp2^2)/192)/k + 
      (-25 - (64*g2^2)/(g2 + gp2)^2 + (80*g2)/(g2 + gp2))*k - 
      (3*g2 - 5*gp2)^2/(4*(g2 + gp2 - 8*yt2)) - ((3*g2 - 5*gp2)^2*(g2 + gp2))/
       (16*(g2 + gp2 - 2*k)*(g2 + gp2 - 8*yt2)) + ((3*g2 - 5*gp2)^2*k)/
       ((g2 + gp2)*(g2 + gp2 - 8*yt2)) + 9*yt2 - (9*(g2 + gp2)*yt2)/
       (8*(g2 + gp2 - 2*k)) + (((-9*g2^2)/64 - (9*g2*gp2)/32 - (9*gp2^2)/64)*
        yt2)/k^2 + (((-27*g2)/16 - (27*gp2)/16)*yt2)/k + 
      (yt2*(9*g2^3 - 69*g2^2*gp2 - 37*g2*gp2^2 + 41*gp2^3 + 36*g2^2*yt2 + 
         264*g2*gp2*yt2 - 28*gp2^2*yt2))/(3*(g2 + gp2 - 8*yt2)*
        (g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 8*gp2*yt2 + 16*k*yt2)) + 
      (9*(3*g2^2 + 6*g2*gp2 + 3*gp2^2 - 8*g2*yt2 - 8*gp2*yt2 + 16*yt2^2))/
       (64*(k - yt2)))/phi2
 
copAWI2hZZ = (-12*g2 - g2^4/gp2^3 - (7*g2^3)/(2*gp2^2) - (7*g2^2)/(2*gp2) - 
      (55*gp2)/4 - (11*gp2^2)/(4*g2) - gp2^3/(2*g2^2) + 
      g2^3/(2*(g2 + gp2)^2) - g2^2/(2*(g2 + gp2)) + 
      (3*(9*g2^2 + 20*g2*gp2 + 12*gp2^2))/(4*(g2 - 8*k)) - 
      (3*g2*(3*g2^2 + 2*g2*gp2 + 3*gp2^2))/(64*(g2 - 2*k)^2) - 
      (-9*g2^3 - 66*g2^2*gp2 + 17*g2*gp2^2 + 18*gp2^3)/(32*gp2*(g2 - 2*k)) - 
      ((g2 + gp2)*(9*g2^2 - 2*g2*gp2 + gp2^2))/(16*(g2 + gp2 - 2*k)^2) - 
      (9*g2^3 + 429*g2^2*gp2 + 272*g2*gp2^2 + 44*gp2^3)/
       (32*gp2*(g2 + gp2 - 2*k)) + ((9*g2^3)/256 + (9*g2^2*gp2)/128 + 
        (9*g2*gp2^2)/256)/k^2 + ((-3*g2^2)/64 + (167*g2*gp2)/64 + 
        (25*gp2^2)/32)/k + (52 + (8*g2^2)/gp2^2 + (28*g2)/gp2 + (4*gp2)/g2 + 
        (62*g2^2)/(g2 + gp2)^2 - (12*g2)/(g2 + gp2))*k + 
      (-64/gp2 + (48*g2^2)/(g2 + gp2)^3 + (128*g2)/(g2 + gp2)^2 - 
        16/(g2 + gp2))*k^2 - (9*g2^4 + 24*g2^3*gp2 - 12*g2^2*gp2^2 - 
        4*g2*gp2^3 - gp2^4)/(4*g2*(3*g2^2 + 2*g2*gp2 - gp2^2 - 8*g2*k)) + 
      (g2^2*(2*g2 + gp2)*(g2 + 2*gp2)*(g2^2 + g2*gp2 - gp2^2)*
        (g2^2 + 2*g2*gp2 + 2*gp2^2))/(2*gp2^3*(g2 + gp2)^2*
        (g2^2 + 8*gp2*k)) + (66*g2^6 + 147*g2^5*gp2 + 87*g2^4*gp2^2 + 
        11*g2^3*gp2^3 + g2^2*gp2^4 - 528*g2^5*k - 648*g2^4*gp2*k - 
        16*g2^3*gp2^2*k + 152*g2^2*gp2^3*k + 40*g2*gp2^4*k + 8*gp2^5*k)/
       (2*g2^2*(g2^3 + g2^2*gp2 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
         64*g2*k^2)))/phi2
 
copAZI2hZZ = ((-383*g2)/64 - (383*gp2)/64 + (29*(g2 + gp2)^2)/
       (8*(g2 + gp2 - 8*k)) + (23*(g2 + gp2)^3)/(128*(g2 + gp2 - 2*k)^2) + 
      (137*(g2 + gp2)^2)/(32*(g2 + gp2 - 2*k)) + 
      ((9*g2^3)/512 + (27*g2^2*gp2)/512 + (27*g2*gp2^2)/512 + (9*gp2^3)/512)/
       k^2 + ((11*g2^2)/64 + (11*g2*gp2)/32 + (11*gp2^2)/64)/k + (147*k)/4 - 
      (468*k^2)/(g2 + gp2) + (1216*k^3)/(g2 + gp2)^2 - 
      (1536*k^4)/(g2 + gp2)^3 - (25*(g2 + gp2)^2)/(64*(g2 + gp2 + 16*k)))/phi2
 
copAhI2ttZ = (-(9*g2^2 - 6*g2*gp2 + 17*gp2^2)/(6*(g2 + gp2 - 8*k)) + 
      ((g2 + gp2)*(9*g2^2 - 6*g2*gp2 + 17*gp2^2))/(192*(g2 + gp2 - 2*k)^2) + 
      (45*g2^2 - 102*g2*gp2 + 109*gp2^2)/(384*(g2 + gp2 - 2*k)) + 
      ((57*g2^2)/128 - (19*g2*gp2)/64 + (323*gp2^2)/384)/k - 
      ((3*g2 - 5*gp2)^2*(g2 + gp2))/(128*(g2 + gp2 - 2*k)*
        (g2 + gp2 - 8*yt2)) + ((9*g2^2 + 66*g2*gp2 - 7*gp2^2)*yt2)/
       (3*(g2 + gp2)*(g2 + gp2 - 8*k)) - ((9*g2^2 + 66*g2*gp2 - 7*gp2^2)*yt2)/
       (96*(g2 + gp2 - 2*k)^2) - ((9*g2^2 + 258*g2*gp2 - 71*gp2^2)*yt2)/
       (32*(g2 + gp2)*(g2 + gp2 - 2*k)) + 
      (((-389*g2)/64 + (11*gp2)/64 + (5*g2^2)/(g2 + gp2))*yt2)/k + 
      ((9*g2^2 + 66*g2*gp2 - 7*gp2^2)*yt2^2)/(6*(g2 + gp2)^2*
        (g2 + gp2 - 2*k)) - (2*yt2*(12*g2^2*gp2 + 8*g2*gp2^2 - 4*gp2^3 - 
         27*g2^2*yt2 - 6*g2*gp2*yt2 - 43*gp2^2*yt2))/
       (3*(g2 + gp2)*(g2 + gp2 - 8*yt2)*(g2 + gp2 + 8*k - 8*yt2)) + 
      (9*g2^3 + 3*g2^2*gp2 + 11*g2*gp2^2 + 17*gp2^3 - 18*g2^2*yt2 - 
        132*g2*gp2*yt2 + 14*gp2^2*yt2)/(64*(g2 + gp2)*(k - yt2)) - 
      (8*yt2^3*(9*g2^3 - 69*g2^2*gp2 - 37*g2*gp2^2 + 41*gp2^3 + 36*g2^2*yt2 + 
         264*g2*gp2*yt2 - 28*gp2^2*yt2))/(3*(g2 + gp2)^2*(g2 + gp2 - 8*yt2)*
        (g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 8*gp2*yt2 + 16*k*yt2)))/phi2
 
copAtI2ttZ = ((73*g2)/8 - (7*gp2)/8 - (8*g2^2)/(g2 + gp2) + 
      ((15*g2^2)/32 - (5*g2*gp2)/16 + (85*gp2^2)/96)/k - 
      (3*g2 - 5*gp2)^2/(8*(g2 + gp2 - 8*yt2)) + 
      ((-3*g2^2)/4 + (g2*gp2)/2 - (17*gp2^2)/12)/yt2 + 
      (((-365*g2)/48 + (35*gp2)/48 + (20*g2^2)/(3*(g2 + gp2)))*yt2)/k - 
      ((g2 + gp2 - 4*yt2)*(12*g2^2*gp2 + 8*g2*gp2^2 - 4*gp2^3 - 27*g2^2*yt2 - 
         6*g2*gp2*yt2 - 43*gp2^2*yt2))/(3*(g2 + gp2)*(g2 + gp2 - 8*yt2)*
        (g2 + gp2 + 8*k - 8*yt2)) - (9*g2^3 + 3*g2^2*gp2 + 11*g2*gp2^2 + 
        17*gp2^3 - 18*g2^2*yt2 - 132*g2*gp2*yt2 + 14*gp2^2*yt2)/
       (32*(g2 + gp2)*(k - yt2)) - ((9*g2^3 - 69*g2^2*gp2 - 37*g2*gp2^2 + 
         41*gp2^3 + 36*g2^2*yt2 + 264*g2*gp2*yt2 - 28*gp2^2*yt2)*
        (g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 8*gp2*yt2 + 8*yt2^2))/
       (6*(g2 + gp2)*(g2 + gp2 - 8*yt2)*(g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 
         8*gp2*yt2 + 16*k*yt2)))/phi2
 
copAWI2ttZ = ((-755*g2)/48 - (12*g2^2)/gp2 - (197*gp2)/48 - 
      (4*g2^4)/(3*(g2 + gp2)^3) + (25*g2^3)/(g2 + gp2)^2 + 
      (457*g2^2)/(16*(g2 + gp2)) - ((3*g2 - 5*gp2)^2*(8*g2^2 + 8*g2*gp2 + 
         gp2^2))/(16*(g2 + gp2)^2*(g2 + gp2 - 8*yt2)) + 
      (113/6 + (24*g2)/gp2 + (224*g2^4)/(3*(g2 + gp2)^4) + 
        (168*g2^3)/(g2 + gp2)^3 - (473*g2^2)/(2*(g2 + gp2)^2) + 
        (103*g2)/(g2 + gp2))*yt2 + (g2^2*(g2 - gp2)*(12*g2^3 + 14*g2^2*gp2 - 
         27*g2*gp2^2 - 21*gp2^3))/((g2 + gp2)^3*(g2*gp2 - 2*g2*yt2 - 
         2*gp2*yt2)))/phi2
 
copAZI2ttZ = ((-55*g2)/32 + (25*gp2)/32 + (2*g2^2)/(g2 + gp2) - 
      ((g2 + gp2)*(9*g2^2 - 6*g2*gp2 + 17*gp2^2))/(96*(g2 + gp2 - 2*k)^2) - 
      (9*g2^2 - 78*g2*gp2 + 41*gp2^2)/(192*(g2 + gp2 - 2*k)) + 
      ((15*g2^2)/64 - (5*g2*gp2)/32 + (85*gp2^2)/192)/k - 
      (3*g2 - 5*gp2)^2/(32*(g2 + gp2 - 8*yt2)) + 
      ((3*g2 - 5*gp2)^2*(g2 + gp2))/(64*(g2 + gp2 - 2*k)*
        (g2 + gp2 - 8*yt2)) + (31/4 + (16*g2^2)/(g2 + gp2)^2 - 
        (20*g2)/(g2 + gp2))*yt2 + ((9*g2^2 + 66*g2*gp2 - 7*gp2^2)*yt2)/
       (48*(g2 + gp2 - 2*k)^2) + ((9*g2^2 + 642*g2*gp2 - 199*gp2^2)*yt2)/
       (48*(g2 + gp2)*(g2 + gp2 - 2*k)) + 
      (((-365*g2)/96 + (35*gp2)/96 + (10*g2^2)/(3*(g2 + gp2)))*yt2)/k - 
      ((9*g2^2 + 66*g2*gp2 - 7*gp2^2)*yt2^2)/(3*(g2 + gp2)^2*
        (g2 + gp2 - 2*k)) + ((g2 + gp2 - 4*yt2)^2*yt2*(9*g2^3 - 69*g2^2*gp2 - 
         37*g2*gp2^2 + 41*gp2^3 + 36*g2^2*yt2 + 264*g2*gp2*yt2 - 
         28*gp2^2*yt2))/(3*(g2 + gp2)^2*(g2 + gp2 - 8*yt2)*
        (g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 8*gp2*yt2 + 16*k*yt2)))/phi2
 
copAhI2WWZ = (-g2/2 + gp2/2 - g2^3/(2*(g2 - 8*k)^2) + 
      ((3*g2 - gp2)*(30*g2^2 + 21*g2*gp2 + gp2^2))/
       (2*(g2 + gp2)*(g2 - 8*k)) + (9*g2^4 - 12*g2^3*gp2 + 30*g2^2*gp2^2 + 
        4*g2*gp2^3 + gp2^4)/(4*(g2 + gp2)^2*(3*g2 - gp2 - 8*k)) + 
      ((3*g2 - gp2)*(33*g2^2 + 22*g2*gp2 + gp2^2))/
       (4*(g2 + gp2)*(g2 + gp2 - 8*k)) - 
      (g2*(3*g2 - gp2)*(33*g2^2 + 22*g2*gp2 + gp2^2))/
       (64*(g2 + gp2)*(g2 - 2*k)^2) - (627*g2^4 + 724*g2^3*gp2 + 
        46*g2^2*gp2^2 - 260*g2*gp2^3 - 17*gp2^4)/(64*(g2 + gp2)^2*
        (g2 - 2*k)) - ((3*g2 - gp2)*(33*g2^2 + 22*g2*gp2 + gp2^2))/
       (128*(g2 + gp2 - 2*k)^2) - (627*g2^4 + 1060*g2^3*gp2 + 
        174*g2^2*gp2^2 + 140*g2*gp2^3 + 15*gp2^4)/(128*(g2 + gp2)^2*
        (g2 + gp2 - 2*k)) + ((-865*g2^2)/256 + (163*g2*gp2)/128 + 
        (11*gp2^2)/256 - (41*g2^3)/(16*(g2 + gp2)))/k + 4*k + 
      (g2*(9*g2^4 + 24*g2^3*gp2 - 12*g2^2*gp2^2 - 4*g2*gp2^3 - gp2^4))/
       (2*(g2 + gp2)^2*(3*g2^2 + 2*g2*gp2 - gp2^2 - 8*g2*k)) - 
      ((g2 - 4*k)^2*(g2^2 + 8*g2*k - 64*k^2)*(g2^2 - 8*g2*k - 32*k^2))/
       (2*(g2 - 8*k)^2*k*(g2^2 + g2*gp2 - 8*g2*k - 8*gp2*k + 64*k^2)) - 
      (g2*(g2 + 8*k)^2*(g2^2 - 32*g2*k + 64*k^2))/(16*(g2 - 8*k)*k*
        (g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) - 
      ((3*g2 - gp2)*gp2*(14*g2^3 + 27*g2^2*gp2 + 14*g2*gp2^2 + gp2^3 - 
         24*g2^2*k - 20*g2*gp2*k - 4*gp2^2*k))/((g2 + gp2)*
        (g2^3 + g2^2*gp2 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 64*g2*k^2)) + 
      ((3*g2 - gp2)*gp2*(14*g2^3 + 13*g2^2*gp2 + g2*gp2^2 - 24*g2^2*k - 
         20*g2*gp2*k - 4*gp2^2*k))/((g2 + gp2)*(g2^3 - 16*g2^2*k - 
         8*g2*gp2*k + 8*gp2^2*k + 64*g2*k^2 + 64*gp2*k^2)))/phi2
 
copAtI2WWZ = 0
 
copAWI2WWZ = ((-53*g2)/32 - (197*gp2)/16 - gp2^2/(8*g2) - gp2^3/(4*g2^2) - 
      (42*g2^5)/(g2 + gp2)^4 - (176*g2^4)/(g2 + gp2)^3 - 
      (29*g2^3)/(2*(g2 + gp2)^2) + (219*g2^2)/(g2 + gp2) - 
      (81*g2^2)/(32*(3*g2 + 2*gp2)) - 
      ((g2 - gp2)*(9*g2^4 - 12*g2^3*gp2 + 30*g2^2*gp2^2 + 4*g2*gp2^3 + 
         gp2^4))/(4*g2*(g2 + gp2)^2*(3*g2 - gp2 - 8*k)) + 
      (g2*(3*g2 - gp2)*(33*g2^2 + 22*g2*gp2 + gp2^2))/
       (32*(g2 + gp2)*(g2 - 2*k)^2) + (429*g2^4 + 460*g2^3*gp2 + 
        18*g2^2*gp2^2 - 220*g2*gp2^3 - 15*gp2^4)/(32*(g2 + gp2)^2*
        (g2 - 2*k)) + ((-255*g2^2)/64 + (45*g2*gp2)/32 + (5*gp2^2)/64 - 
        (15*g2^3)/(4*(g2 + gp2)))/k + (24 - (48*g2)/(g2 + gp2))*k - 
      ((g2^2 + 2*g2*gp2 - gp2^2)*(9*g2^4 + 24*g2^3*gp2 - 12*g2^2*gp2^2 - 
         4*g2*gp2^3 - gp2^4))/(4*g2^2*(g2 + gp2)*(3*g2^2 + 2*g2*gp2 - gp2^2 - 
         8*g2*k)) - ((3*g2 - gp2)*(22*g2^5 + 49*g2^4*gp2 + 27*g2^3*gp2^2 + 
         2*g2^2*gp2^3 - 176*g2^4*k - 392*g2^3*gp2*k - 264*g2^2*gp2^2*k - 
         56*g2*gp2^3*k - 8*gp2^4*k))/(2*(g2 + gp2)^2*(g2^3 - 16*g2^2*k - 
         8*g2*gp2*k + 8*gp2^2*k + 64*g2*k^2 + 64*gp2*k^2)))/phi2
 
copAZI2WWZ = ((97*g2)/16 + (91*gp2)/8 + (3*gp2^2)/(2*g2) + 
      (11*g2^4)/(g2 + gp2)^3 + (23*g2^3)/(g2 + gp2)^2 + 
      (38*g2^2)/(g2 + gp2) + (81*g2^2)/(16*(3*g2 + 2*gp2)) - 
      (g2^2*(351*g2 + 308*gp2))/(4*(g2^2 + 2*g2*gp2 + 2*gp2^2)) + 
      ((3*g2 - gp2)*(33*g2^2 + 22*g2*gp2 + gp2^2))/(64*(g2 + gp2 - 2*k)^2) + 
      (429*g2^4 + 796*g2^3*gp2 + 146*g2^2*gp2^2 + 180*g2*gp2^3 + 17*gp2^4)/
       (64*(g2 + gp2)^2*(g2 + gp2 - 2*k)) + 
      ((-255*g2^2)/128 + (45*g2*gp2)/64 + (5*gp2^2)/128 - 
        (15*g2^3)/(8*(g2 + gp2)))/k - 12*k - 
      ((g2 - gp2)^2*(9*g2^4 + 24*g2^3*gp2 - 12*g2^2*gp2^2 - 4*g2*gp2^3 - 
         gp2^4))/(4*g2*(g2 + gp2)^2*(3*g2^2 + 2*g2*gp2 - gp2^2 - 8*g2*k)) - 
      ((3*g2 - gp2)*(22*g2^5 + 43*g2^4*gp2 + 22*g2^3*gp2^2 + g2^2*gp2^3 - 
         176*g2^4*k - 344*g2^3*gp2*k - 224*g2^2*gp2^2*k - 48*g2*gp2^3*k - 
         8*gp2^4*k))/(2*g2*(g2 + gp2)*(g2^3 + g2^2*gp2 - 16*g2^2*k - 
         8*g2*gp2*k + 8*gp2^2*k + 64*g2*k^2)))/phi2
 
copAhAhAh = (11/8 + g2^2/(g2 + gp2)^2 + g2/(g2 + gp2) + (3*g2)/(g2 - 8*k) + 
      (3*(g2 + gp2))/(2*(g2 + gp2 - 8*k)) + 
      (g2^2/192 - g2^3/(192*(g2 + gp2)))/k^2 + 
      ((-7*g2)/16 - gp2/16 + g2^3/(24*(g2 + gp2)^2) + g2^2/(3*(g2 + gp2)))/k)/
     phi2^2
 
copAhAhAt = (-9 - (87*yt2)/(8*k) - (18*yt2)/(4*k - 3*yt2) + 
      (99*yt2)/(8*(k - yt2)) + (3*yt2)/(2*k - yt2) + (3*yt2^2)/k^2)/phi2^2
 
copAhAtAt = (-7/2 + (32*g2^2)/(g2 + gp2)^2 - (40*g2)/(g2 + gp2) + 
      (18*g2)/(g2 - 8*k) + (24*(g2 + gp2))/(g2 + gp2 - 8*k) + 
      (9*g2^2 + 66*g2*gp2 - 7*gp2^2)/(24*(g2 + gp2)*(g2 + gp2 - 2*k)) - 
      (3*g2^2)/(16*k^2) + ((55*g2)/48 + (41*gp2)/16 - 
        (4*g2^2)/(3*(g2 + gp2)))/k + (3*g2 - 5*gp2)^2/
       (8*(g2 + gp2 - 2*k)*(g2 + gp2 - 8*yt2)) - 
      ((3*g2 - 5*gp2)^2*(3*g2 + 3*gp2 + 8*k))/(16*(g2 + gp2)*k*
        (g2 + gp2 - 8*yt2)) - (36*g32)/(k - yt2) + (144*k)/yt2 - 
      (24*g2^2*yt2)/(g2 - 8*k)^3 + (36*g2*yt2)/(g2 - 8*k)^2 + 
      (12*yt2)/(g2 - 8*k) + (((-8*g2)/3 + (8*g2^2)/(3*(g2 + gp2)))*yt2)/k^2 - 
      (621*yt2)/(8*k) + (9*yt2^2)/(2*k^2) + (9*yt2)/(-2*k + yt2) - 
      (18*yt2)/(-4*k + 3*yt2) - (9*g2^2 + 90*g2*gp2 + 17*gp2^2 - 27*g2*yt2 - 
        27*gp2*yt2)/(8*(g2 + gp2)*(k - yt2)) - 
      (8*(12*g2^2*gp2 + 8*g2*gp2^2 - 4*gp2^3 - 27*g2^2*yt2 - 6*g2*gp2*yt2 - 
         43*gp2^2*yt2))/(3*(g2 + gp2)*(g2 + gp2 - 8*yt2)*
        (g2 + gp2 + 8*k - 8*yt2)) + g32*(28/k - (8*yt2)/k^2) + 
      (3*g2^3*(g2 - 4*k))/(16*k^2*(g2^2 - 8*g2*k + 16*k*yt2)))/phi2^2
 
copAtAtAt = (157/3 + (15*g2^2)/(g2 + gp2)^2 - (70*g2)/(3*(g2 + gp2)) + 
      ((-947*g2)/72 - (85*gp2)/24 + (88*g2^2)/(9*(g2 + gp2)))/k + 
      g32*(-148/(3*k) - 512/(3*yt2)) + 
      (4*(3*g2 - 5*gp2)^2*(2*g2^2 + 8*g2*gp2 + 3*gp2^2))/
       (3*(g2 + gp2)^3*(g2 + gp2 - 8*yt2)) + (18*g2^2)/(g2 - 2*yt2)^2 + 
      (24*g2)/(g2 - 2*yt2) + (36*g32)/(k - yt2) + 
      ((-154*g2)/3 + (50*gp2)/9 - (64*g2^4)/(g2 + gp2)^3 + 
        (1120*g2^3)/(9*(g2 + gp2)^2) - (118*g2^2)/(9*(g2 + gp2)))/yt2 - 
      (72*k)/yt2 + (69*yt2)/(2*k) + (9*yt2^2)/(2*k^2) - 
      (6*yt2)/(-2*k + yt2) + (18*yt2)/(-4*k + 3*yt2) - 
      (2*g2*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 21*gp2^3))/
       ((g2 + gp2)^2*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2)) + 
      (9*g2^2 + 90*g2*gp2 + 17*gp2^2 + 36*g2*yt2 + 36*gp2*yt2)/
       (8*(g2 + gp2)*(k - yt2)) + (8*(12*g2^2*gp2 + 8*g2*gp2^2 - 4*gp2^3 - 
         27*g2^2*yt2 - 6*g2*gp2*yt2 - 43*gp2^2*yt2))/
       (3*(g2 + gp2)*(g2 + gp2 - 8*yt2)*(g2 + gp2 + 8*k - 8*yt2)) + 
      (3*g2*(g2 - 8*k)*(g2 - 4*k))/(2*k*(g2^2 - 8*g2*k + 16*k*yt2)) + 
      (2*(g2 + gp2 - 4*yt2)*(9*g2^3 - 69*g2^2*gp2 - 37*g2*gp2^2 + 41*gp2^3 + 
         36*g2^2*yt2 + 264*g2*gp2*yt2 - 28*gp2^2*yt2))/
       (3*(g2 + gp2)*(g2 + gp2 - 8*yt2)*(g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 
         8*gp2*yt2 + 16*k*yt2)))/phi2^2
 
copAhAhAW = (14 - (10*g2)/gp2 - (2*g2^2)/(g2 + gp2)^2 + (2*g2)/(g2 + gp2) + 
      (45*g2)/(3*g2 - 8*k) + (g2*(g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/
       ((g2 + gp2)^2*(2*g2 + gp2)*(2*g2 + gp2 - 8*k)) - 
      (15*g2)/(4*(g2 - 4*k)) - (37*g2^2)/(16*(g2 - 2*k)^2) - 
      (317*g2)/(16*(g2 - 2*k)) - (3*g2^2)/(8*k^2) + g2^2/(8*(2*g2 + gp2)*k) - 
      (56*k)/g2 + (192*k^2)/g2^2 - (25*g2)/(2*(g2 + 16*k)) + 
      (g2*(-27 + 16*nG))/(g2 - 8*k) + (-gp2/8 - g2^2/(g2 + gp2) + 
        (g2*(-15 + 64*nG))/32)/k)/phi2^2
 
copAhAtAW = (8 - (24*g2)/(g2 - 8*k) + (3*g2^2)/(2*(g2 - 2*k)^2) + 
      (9*g2)/(2*(g2 - 2*k)) + (3*g2)/(2*k) - (48*g2*yt2)/(g2 - 8*k)^2 + 
      (96*yt2)/(g2 - 8*k) - (3*g2*yt2)/(2*(g2 - 2*k)^2) - 
      (63*yt2)/(2*(g2 - 2*k)) - (9*g2*yt2)/(4*k^2) - (3*yt2)/(2*k) - 
      (9*(g2 + yt2))/(4*(-k + yt2)))/phi2^2
 
copAtAtAW = (-10364/45 - (148*g2)/gp2 - (448*g2^4)/(3*(g2 + gp2)^4) + 
      (1328*g2^3)/(9*(g2 + gp2)^3) - (6274*g2^2)/(45*(g2 + gp2)^2) + 
      (9788*g2)/(45*(g2 + gp2)) - (18*g2)/(g2 - 8*k) - 
      (9*g2^2)/(4*(g2 - 2*k)^2) - (39*g2)/(4*(g2 - 2*k)) + (27*g2)/(8*k) + 
      ((3*g2 - 5*gp2)^2*(8*g2^2 + 8*g2*gp2 + gp2^2))/
       ((g2 + gp2)^3*(g2 + gp2 - 8*yt2)) - (18*g2^2)/(g2 - 2*yt2)^2 + 
      (30*g2)/(g2 - 2*yt2) + ((-78*g2)/5 - (64*g2^4)/(3*(g2 + gp2)^3) + 
        (46*g2^3)/(15*(g2 + gp2)^2) + (688*g2^2)/(15*(g2 + gp2)))/yt2 + 
      (24/g2 + (240*g2^2)/gp2^3 + (168*g2)/gp2^2 - 60/gp2 - 
        (6*g2)/(g2 + gp2)^2 + 60/(g2 + gp2))*yt2 + 
      (24*g2^2*yt2)/(g2 - 8*k)^3 - (60*g2*yt2)/(g2 - 8*k)^2 + 
      (24*yt2)/(g2 - 8*k) + (9*g2*yt2)/(2*(g2 - 2*k)^2) + 
      (18*yt2)/(g2 - 2*k) - (9*g2*yt2)/(8*k^2) - (33*yt2)/(4*k) + 
      (9*(g2 + yt2))/(4*(-k + yt2)) + (8*g2*(3*g2 + gp2))/
       (gp2*(gp2 + 2*yt2)) - (2*g2*(g2 - gp2)*(12*g2^3 + 14*g2^2*gp2 - 
         27*g2*gp2^2 - 21*gp2^3))/(gp2*(g2 + gp2)^2*(g2*gp2 - 2*g2*yt2 - 
         2*gp2*yt2)) - (3*g2*(g2 - 4*k)^2)/(k*(g2^2 - 8*g2*k + 16*k*yt2)))/
     phi2^2
 
copAhAWAW = (391/6 - (42*g2)/gp2 - (2*gp2)/g2 - (69*g2^2)/(2*(g2 + gp2)^2) - 
      (97*g2)/(g2 + gp2) + (6*g2^3*(g2 + 10*gp2))/((g2 + gp2)*(g2 - 8*k)^3) - 
      (g2*gp2*(121*g2 + 4*gp2))/((g2 + gp2)*(g2 - 8*k)^2) - 
      (87*g2^2 + 249*g2*gp2 - 16*gp2^2)/(2*(g2 + gp2)*(g2 - 8*k)) - 
      (45*g2)/(3*g2 - 8*k) + (2*(9*g2^4 - 12*g2^3*gp2 + 30*g2^2*gp2^2 + 
         4*g2*gp2^3 + gp2^4))/(g2*(g2 + gp2)^2*(3*g2 - gp2 - 8*k)) + 
      (2*g2*(g2 + gp2)^2)/(g2 + gp2 - 8*k)^3 - (g2*(g2 + 2*gp2))/
       (g2 + gp2 - 8*k)^2 - (35*g2^3 + 58*g2^2*gp2 + 8*g2*gp2^2 - 4*gp2^3)/
       (2*g2*(g2 + gp2)*(g2 + gp2 - 8*k)) + 
      (g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + gp2^3)/((g2 + gp2)*(2*g2 + gp2)*
        (2*g2 + gp2 - 8*k)) + (49*g2)/(4*(g2 - 4*k)) + 
      (33*g2^2 + 22*g2*gp2 + gp2^2)/(4*(g2 + gp2)*(g2 + gp2 - 2*k)) + 
      ((57*g2^2)/32 - (3*g2^3)/(2*(g2 + gp2)))/k^2 - 
      g2^2/(8*(2*g2 + gp2)*k) + (-1036/g2 + (4*g2)/(g2 + gp2)^2 + 
        272/(g2 + gp2))*k + (1856*k^2)/g2^2 - (3072*k^3)/g2^3 + 
      ((g2 - gp2)*(2*g2 + gp2)*(g2^2 + gp2^2))/
       (g2*gp2*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) + 
      (2*(g2 - 4*k)*(g2 - 2*k)*(g2^2 + 8*g2*k - 64*k^2)*
        (g2^2 - 8*g2*k - 32*k^2))/(g2*(g2 - 8*k)^2*k*(g2^2 + g2*gp2 - 
         8*g2*k - 8*gp2*k + 64*k^2)) - 
      ((g2 + 8*k)^2*(g2^2 - 32*g2*k + 64*k^2))/(4*(g2 - 8*k)*k*
        (g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) - 
      (g2*(15*g2^2 - 79*g2*gp2 + 2*gp2^2 + 8*g2^2*nG + 8*g2*gp2*nG))/
       (16*(g2 + gp2)*(g2 - 2*k)^2) - (-257*g2^3 - 1092*g2^2*gp2 - 
        409*g2*gp2^2 + 30*gp2^3 + 8*g2^3*nG + 16*g2^2*gp2*nG + 8*g2*gp2^2*nG)/
       (16*(g2 + gp2)^2*(g2 - 2*k)) + ((-27*gp2)/16 + g2^3/(4*(g2 + gp2)^2) + 
        (13*g2^2)/(4*(g2 + gp2)) - (9*g2*(81 + 8*nG))/32)/k)/phi2^2
 
copAtAWAW = (10 + (8*g2)/(g2 + gp2) - (15*g2^2)/(4*(g2 - 2*k)^2) - 
      (33*g2)/(4*(g2 - 2*k)) + (51*g2)/(8*k) + 
      ((-98*g2)/3 - (32*g2^4)/(3*(g2 + gp2)^3) + (38*g2^3)/(3*(g2 + gp2)^2) + 
        (56*g2^2)/(3*(g2 + gp2)))/yt2 - (36*yt2)/g2 + 
      (6*g2*yt2)/(g2 - 2*k)^2 + (81*yt2)/(2*(g2 - 2*k)) - 
      (9*g2*yt2)/(8*k^2) - (27*yt2)/(4*k))/phi2^2
 
copAWAWAW = ((3*g2)/(2*(g2 - gp2)) - (24*g2^3)/gp2^3 - (192*g2^2)/gp2^2 + 
      (107*g2)/(2*gp2) - (85*gp2)/(3*g2) + gp2^2/g2^2 + 
      (1007*g2^4)/(6*(g2 + gp2)^4) - (81*g2)/(4*(3*g2 + 2*gp2)) - 
      (g2*(53*g2 - 96*gp2))/(3*(g2^2 + 2*g2*gp2 + 2*gp2^2)) - 
      (2*g2^3*(g2 + 10*gp2))/((g2 + gp2)*(g2 - 8*k)^3) + 
      (g2^2*(2*g2 + 47*gp2))/((g2 + gp2)*(g2 - 8*k)^2) + 
      (3*g2*(11*g2 + 7*gp2))/(2*(g2 + gp2)*(g2 - 8*k)) + 
      (45*g2)/(3*g2 - 8*k) - (2*(9*g2^4 - 12*g2^3*gp2 + 30*g2^2*gp2^2 + 
         4*g2*gp2^3 + gp2^4))/(g2*(g2 + gp2)^2*(3*g2 - gp2 - 8*k)) - 
      (25*g2)/(3*(g2 - 4*k)) + (9*g2^2)/(32*k^2) + 
      (500/(3*g2) - (28*g2)/(3*(g2 + gp2)^2) + 376/(3*(g2 + gp2)))*k - 
      (832*k^2)/g2^2 + (1536*k^3)/g2^3 - (25*g2)/(4*(g2 + 16*k)) + 
      ((g2 - gp2)*(9*g2^4 + 24*g2^3*gp2 - 12*g2^2*gp2^2 - 4*g2*gp2^3 - 
         gp2^4))/(g2^2*(g2 + gp2)*(3*g2^2 + 2*g2*gp2 - gp2^2 - 8*g2*k)) - 
      ((g2 - gp2)*(g2 + gp2)*(2*g2 + gp2)*(g2^2 + gp2^2))/
       (gp2^3*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) - 
      ((g2 - 4*k)*(g2^2 + 8*g2*k - 64*k^2)*(g2^2 - 8*g2*k - 32*k^2))/
       (2*(g2 - 8*k)^2*k*(g2^2 + g2*gp2 - 8*g2*k - 8*gp2*k + 64*k^2)) - 
      ((g2 + 8*k)*(g2^2 - 32*g2*k + 64*k^2))/(12*k*(g2^2 - 8*g2*k + 8*gp2*k + 
         64*k^2)) + (83143 - 5600*nG)/90 + (2*(-27259*g2 + 560*g2*nG))/
       (45*(g2 + gp2)) + (4373*g2^2 + 1760*g2^2*nG)/(90*(g2 + gp2)^2) + 
      (3121*g2^3 - 128*g2^3*nG)/(9*(g2 + gp2)^3) + 
      (g2*(-4*g2^2 - 51*g2*gp2 + gp2^2 + 8*g2^2*nG + 8*g2*gp2*nG))/
       (8*(g2 + gp2)*(g2 - 2*k)^2) - (53*g2^3 + 379*g2^2*gp2 + 107*g2*gp2^2 - 
        15*gp2^3 + 8*g2^3*nG + 16*g2^2*gp2*nG + 8*g2*gp2^2*nG)/
       (8*(g2 + gp2)^2*(g2 - 2*k)) + 
      ((-5*gp2)/16 - (21*g2^2)/(2*(g2 + gp2)) - (g2*(-397 + 120*nG))/48)/k + 
      (16/(3*g2) - 16/(3*(g2 + gp2)))*yt2)/phi2^2
 
copAhAhAZ = (15/2 + (10*g2)/gp2 - (25*g2^2)/(2*(g2 + gp2)^2) + 
      (7*g2)/(2*(g2 + gp2)) + (g2*(g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/
       ((g2 + gp2)^2*(2*g2 + gp2)*(2*g2 + gp2 - 8*k)) + 
      (45*(g2 + gp2))/(2*(3*g2 + 3*gp2 - 8*k)) - (2*(g2 + gp2))/
       (g2 + gp2 - 4*k) - (37*(g2 + gp2)^2)/(32*(g2 + gp2 - 2*k)^2) - 
      (317*(g2 + gp2))/(32*(g2 + gp2 - 2*k)) + 
      ((-3*g2^2)/16 - (3*g2*gp2)/8 - (3*gp2^2)/16)/k^2 + 
      g2^2/(8*(2*g2 + gp2)*k) - (28*k)/(g2 + gp2) + (96*k^2)/(g2 + gp2)^2 - 
      (25*(g2 + gp2))/(4*(g2 + gp2 + 16*k)) + 
      (-63*g2^2 - 78*g2*gp2 - 79*gp2^2 + 48*g2^2*nG + 80*gp2^2*nG)/
       (6*(g2 + gp2)*(g2 + gp2 - 8*k)) + ((-3*g2^3)/(4*(g2 + gp2)^2) + 
        (5*gp2*(25 + 64*nG))/192 - (g2*(-613 + 320*nG))/192 + 
        (-17*g2^2 + 16*g2^2*nG)/(6*(g2 + gp2)))/k)/phi2^2
 
copAhAtAZ = (4 - (4*(9*g2^2 - 6*g2*gp2 + 17*gp2^2))/
       (3*(g2 + gp2)*(g2 + gp2 - 8*k)) + (9*g2^2 - 6*g2*gp2 + 17*gp2^2)/
       (12*(g2 + gp2 - 2*k)^2) + (27*g2^2 - 42*g2*gp2 + 59*gp2^2)/
       (8*(g2 + gp2)*(g2 + gp2 - 2*k)) + ((-23*g2)/12 + (17*gp2)/12 + 
        (8*g2^2)/(3*(g2 + gp2)))/k - (3*g2 - 5*gp2)^2/
       (8*(g2 + gp2 - 2*k)*(g2 + gp2 - 8*yt2)) - 
      (9*yt2)/(2*(g2 + gp2 - 2*k)) + (((-9*g2)/8 - (9*gp2)/8)*yt2)/k^2 + 
      (9*g2^2 - 6*g2*gp2 + 17*gp2^2 + 18*g2*yt2 + 18*gp2*yt2)/
       (8*(g2 + gp2)*(k - yt2)))/phi2^2
 
copAtAtAZ = (-115/2 + (148*g2)/gp2 + (16*g2^3)/(g2 + gp2)^3 - 
      (234*g2^2)/(g2 + gp2)^2 + (160*g2)/(g2 + gp2) - 
      (24*(g2 + gp2))/(g2 + gp2 - 8*k) - (9*(g2 + gp2)^2)/
       (8*(g2 + gp2 - 2*k)^2) - (45*g2^2 - 6*g2*gp2 + 77*gp2^2)/
       (8*(g2 + gp2)*(g2 + gp2 - 2*k)) + ((-165*g2)/16 + (75*gp2)/16 + 
        (12*g2^2)/(g2 + gp2))/k - (5*(3*g2 - 5*gp2)^2)/
       (2*(g2 + gp2)*(g2 + gp2 - 8*yt2)) - (-3*g2 + 5*gp2)^2/
       (4*(g2 + gp2 - 2*k)*(g2 + gp2 - 8*yt2)) + 
      (13*g2 - 11*gp2 - (16*g2^2)/(g2 + gp2))/yt2 + 
      ((-240*g2^2)/gp2^3 + (72*g2)/gp2^2 - 12/gp2 + (6*g2^2)/(g2 + gp2)^3 - 
        (72*g2)/(g2 + gp2)^2 - 72/(g2 + gp2))*yt2 + (9*(g2 + gp2)*yt2)/
       (4*(g2 + gp2 - 2*k)^2) + ((9*g2^2 - 78*g2*gp2 + 41*gp2^2)*yt2)/
       (3*(g2 + gp2)^2*(g2 + gp2 - 2*k)) + (((-9*g2)/16 - (9*gp2)/16)*yt2)/
       k^2 + ((-53/12 + (64*g2^2)/(3*(g2 + gp2)^2) - (80*g2)/(3*(g2 + gp2)))*
        yt2)/k - (8*g2*(3*g2 + gp2))/(gp2*(gp2 + 2*yt2)) + 
      (2*g2^3*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 21*gp2^3))/
       (gp2*(g2 + gp2)^3*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2)) - 
      (9*g2^2 - 6*g2*gp2 + 17*gp2^2 + 18*g2*yt2 + 18*gp2*yt2)/
       (8*(g2 + gp2)*(k - yt2)) - (8*(12*g2^2*gp2 + 8*g2*gp2^2 - 4*gp2^3 - 
         27*g2^2*yt2 - 6*g2*gp2*yt2 - 43*gp2^2*yt2))/
       (3*(g2 + gp2)*(g2 + gp2 - 8*yt2)*(g2 + gp2 + 8*k - 8*yt2)) - 
      (2*(g2 + gp2 - 4*yt2)*(g2 + gp2 + 4*yt2)*(9*g2^3 - 69*g2^2*gp2 - 
         37*g2*gp2^2 + 41*gp2^3 + 36*g2^2*yt2 + 264*g2*gp2*yt2 - 
         28*gp2^2*yt2))/(3*(g2 + gp2)^2*(g2 + gp2 - 8*yt2)*
        (g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 8*gp2*yt2 + 16*k*yt2)))/phi2^2
 
copAhAWAZ = (-1 + (40*g2^2)/gp2^2 + (24*g2)/gp2 - 
      (11*g2^2)/(3*(g2 + gp2)^2) + (82*g2)/(3*(g2 + gp2)) + 
      (4*g2*(g2^2 + 9*g2*gp2 + gp2^2))/((g2 + gp2)*(g2 - 8*k)^2) + 
      (2*(37*g2^2 - 32*g2*gp2 - 4*gp2^2))/((g2 + gp2)*(g2 - 8*k)) + 
      (4*g2*(g2 + gp2))/(g2 + gp2 - 8*k)^2 + 
      (2*(17*g2^2 - 6*g2*gp2 + 2*gp2^2))/((g2 + gp2)*(g2 + gp2 - 8*k)) - 
      (g2*(2*g2 - gp2)*(9*g2 + gp2))/(8*(g2 + gp2)*(g2 - 2*k)^2) + 
      (9*g2^4 - 186*g2^3*gp2 - 23*g2^2*gp2^2 + 172*g2*gp2^3 + 24*gp2^4)/
       (8*gp2*(g2 + gp2)^2*(g2 - 2*k)) - (9*g2^2 - 2*g2*gp2 + gp2^2)/
       (4*(g2 + gp2 - 2*k)^2) - (3*(3*g2^3 + 121*g2^2*gp2 + 76*g2*gp2^2 + 
         14*gp2^3))/(8*gp2*(g2 + gp2)*(g2 + gp2 - 2*k)) + 
      ((9*g2^2)/32 + (9*g2*gp2)/32)/k^2 + 
      ((9*g2)/8 + gp2/8 - (3*g2^2)/(g2 + gp2))/k + 
      (24/g2 - (320*g2)/gp2^2 + 128/gp2 + (24*g2^2)/(g2 + gp2)^3 + 
        (72*g2)/(g2 + gp2)^2 - 88/(g2 + gp2))*k)/phi2^2
 
copAtAWAZ = (-37/3 + (448*g2^4)/(3*(g2 + gp2)^4) + (336*g2^3)/(g2 + gp2)^3 - 
      (543*g2^2)/(g2 + gp2)^2 + (62*g2)/(g2 + gp2) - 
      ((3*g2 - 5*gp2)^2*(8*g2^2 + 8*g2*gp2 + gp2^2))/
       ((g2 + gp2)^3*(g2 + gp2 - 8*yt2)) + 
      (-36/g2 + (480*g2)/gp2^2 - 240/gp2 - (12*g2)/(g2 + gp2)^2 + 
        120/(g2 + gp2))*yt2)/phi2^2
 
copAWAWAZ = ((-9*g2)/(4*(g2 - gp2)) + (72*g2^3)/gp2^3 + (460*g2^2)/gp2^2 - 
      (1225*g2)/(2*gp2) - gp2^2/g2^2 + g2^5/(2*(g2 + gp2)^5) - 
      (9*g2)/(g2 + 2*gp2) + (243*g2)/(4*(3*g2 + 2*gp2)) - 
      (g2*(351*g2 + 308*gp2))/(g2^2 + 2*g2*gp2 + 2*gp2^2) - 
      (4*g2*(10*g2 + gp2))/((g2 + gp2)*(g2 - 8*k)) + 
      (2*(9*g2^4 - 12*g2^3*gp2 + 30*g2^2*gp2^2 + 4*g2*gp2^3 + gp2^4))/
       (g2*(g2 + gp2)^2*(3*g2 - gp2 - 8*k)) - (2*g2*(g2 + gp2)^2)/
       (g2 + gp2 - 8*k)^3 + (g2*(3*g2 + 4*gp2))/(g2 + gp2 - 8*k)^2 + 
      (33*g2^3 + 54*g2^2*gp2 + 8*g2*gp2^2 - 4*gp2^3)/
       (2*g2*(g2 + gp2)*(g2 + gp2 - 8*k)) - 
      (g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + gp2^3)/((g2 + gp2)^2*
        (2*g2 + gp2 - 8*k)) + (g2*(2*g2 - gp2)*(9*g2 + gp2))/
       (8*(g2 + gp2)*(g2 - 2*k)^2) + (198*g2^3 + 29*g2^2*gp2 - 160*g2*gp2^2 - 
        15*gp2^3)/(8*(g2 + gp2)^2*(g2 - 2*k)) - 
      (3*(g2 + gp2)*(3*g2^2 + 4*g2*gp2 + 4*gp2^2))/
       (16*g2*(g2 + gp2 - 2*k)^2) - (36*g2^4 + 25*g2^3*gp2 + 84*g2^2*gp2^2 + 
        13*g2*gp2^3 + 14*gp2^4)/(4*g2*(g2 + gp2)^2*(g2 + gp2 - 2*k)) + 
      ((9*g2^2)/64 + (9*g2*gp2)/64 - g2^3/(16*(g2 + gp2)))/k^2 + 
      ((79*g2)/8 + (27*gp2)/16 - (12*g2^3)/(g2 + gp2)^2 - 
        (99*g2^2)/(4*(g2 + gp2)))/k + (-64/g2 + (320*g2)/gp2^2 - 160/gp2 + 
        (32*g2^2)/(g2 + gp2)^3 - (408*g2)/(g2 + gp2)^2 + 448/(g2 + gp2))*k - 
      ((g2 - gp2)*(3*g2 + gp2)*(9*g2^4 + 24*g2^3*gp2 - 12*g2^2*gp2^2 - 
         4*g2*gp2^3 - gp2^4))/(g2^2*(g2 + gp2)^2*(3*g2^2 + 2*g2*gp2 - gp2^2 - 
         8*g2*k)) + ((g2 - gp2)*(3*g2 - gp2)*(g2 + gp2)*(2*g2 + gp2)*
        (g2^2 + gp2^2))/(g2*gp2^3*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) + 
      ((g2 - 4*k)*(g2^2 + 8*g2*k - 64*k^2)*(g2^2 - 8*g2*k - 32*k^2))/
       (16*g2*k^2*(g2^2 + g2*gp2 - 8*g2*k - 8*gp2*k + 64*k^2)) + 
      (gp2*(-269 + 160*nG))/(6*g2) + (-4859 + 320*nG)/12 + 
      (15697*g2 + 640*g2*nG)/(12*(g2 + gp2)) + (7585*g2^2 + 448*g2^2*nG)/
       (6*(g2 + gp2)^2) + (-775*g2^3 - 16*g2^3*nG)/(g2 + gp2)^3 - 
      (128*(4*g2^4 + g2^4*nG))/(3*(g2 + gp2)^4) + 
      (8/g2 - (16*g2)/(g2 + gp2)^2 + 8/(g2 + gp2))*yt2 - 
      (8*(3*g2 + gp2))/(gp2 + 2*yt2))/phi2^2
 
copAhAZAZ = (-19/2 + (2*g2)/gp2 + (3*g2^2)/(2*(g2 + gp2)^2) - 
      (2*g2)/(g2 + gp2) - (2*g2^3*(3*g2 + gp2))/((g2 + gp2)*(g2 - 8*k)^3) + 
      (g2^2*(7*g2 + 3*gp2))/((g2 + gp2)*(g2 - 8*k)^2) - 
      (g2*(15*g2^2 - 32*g2*gp2 - 2*gp2^2))/(2*(g2 + gp2)^2*(g2 - 8*k)) - 
      (6*(g2 + gp2))/(g2 + gp2 - 8*k) + 
      (g2^2*(g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/
       ((g2 + gp2)^3*(2*g2 + gp2)*(2*g2 + gp2 - 8*k)) - 
      (45*(g2 + gp2))/(2*(3*g2 + 3*gp2 - 8*k)) + (6*(g2 + gp2))/
       (g2 + gp2 - 4*k) + ((9*g2^2)/128 + (9*g2*gp2)/64 + (9*gp2^2)/128)/
       k^2 - g2^2/(8*(2*g2 + gp2)*k) + ((-12*g2^2)/(g2 + gp2)^3 - 
        328/(g2 + gp2))*k + (928*k^2)/(g2 + gp2)^2 - 
      (1536*k^3)/(g2 + gp2)^3 - (g2*(2*g2 + gp2)*(g2^2 + g2*gp2 - gp2^2)*
        (g2^2 + 2*g2*gp2 + 2*gp2^2))/(gp2*(g2 + gp2)^3*(g2^2 + 8*gp2*k)) - 
      (g2*(g2 + 8*k)^2*(g2^2 - 32*g2*k + 64*k^2))/((g2 - 8*k)^3*
        (g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) - 
      (-246*g2^2 - 453*g2*gp2 - 238*gp2^2 + 3*g2^2*nG + 5*gp2^2*nG)/
       (12*(g2 + gp2)*(g2 + gp2 - 2*k)) - (-27*g2^2 - 30*g2*gp2 - 35*gp2^2 + 
        24*g2^2*nG + 40*gp2^2*nG)/(96*(g2 + gp2 - 2*k)^2) + 
      ((7*g2^3)/(8*(g2 + gp2)^2) - (3*gp2*(-7 + 10*nG))/16 + 
        (g2*(-1 + 30*nG))/16 + (7*g2^2 - 24*g2^2*nG)/(8*(g2 + gp2)))/k)/phi2^2
 
copAtAZAZ = (193/6 - (96*g2^4)/(g2 + gp2)^4 + (568*g2^3)/(3*(g2 + gp2)^3) - 
      (233*g2^2)/(2*(g2 + gp2)^2) - (9*g2)/(g2 + gp2) - 
      (45*g2^2 + 42*g2*gp2 + 61*gp2^2)/(24*(g2 + gp2 - 2*k)^2) - 
      (153*g2^2 - 318*g2*gp2 + 361*gp2^2)/(24*(g2 + gp2)*(g2 + gp2 - 2*k)) + 
      ((-311*g2)/48 + (89*gp2)/48 + (20*g2^2)/(3*(g2 + gp2)))/k - 
      ((3*g2 - 5*gp2)^2*gp2*(4*g2 + gp2))/(2*(g2 + gp2)^3*
        (g2 + gp2 - 8*yt2)) + (3*g2 - 5*gp2)^2/(4*(g2 + gp2 - 2*k)*
        (g2 + gp2 - 8*yt2)) + ((-5*g2)/3 - gp2/3 - (4*g2^2)/(3*(g2 + gp2)))/
       yt2 + (9*(g2 + gp2)*yt2)/(4*(g2 + gp2 - 2*k)^2) + 
      ((9*g2^2 - 78*g2*gp2 + 41*gp2^2)*yt2)/(3*(g2 + gp2)^2*
        (g2 + gp2 - 2*k)) + (((-9*g2)/16 - (9*gp2)/16)*yt2)/k^2 - 
      (9*yt2)/(2*k) + (8*g2*(3*g2 + gp2))/((g2 + gp2)*(gp2 + 2*yt2)) + 
      (2*(g2 + gp2 - 4*yt2)^2*(9*g2^3 - 69*g2^2*gp2 - 37*g2*gp2^2 + 
         41*gp2^3 + 36*g2^2*yt2 + 264*g2*gp2*yt2 - 28*gp2^2*yt2))/
       (3*(g2 + gp2)^2*(g2 + gp2 - 8*yt2)*(g2^2 + 2*g2*gp2 + gp2^2 - 
         8*g2*yt2 - 8*gp2*yt2 + 16*k*yt2)))/phi2^2
 
copAWAZAZ = (39/2 - (24*g2^3)/gp2^3 - (16*g2^2)/gp2^2 + (347*g2)/(2*gp2) - 
      (2*g2^5)/(g2 + gp2)^5 + (87*g2^4)/(g2 + gp2)^4 - 
      (175*g2^3)/(3*(g2 + gp2)^3) + (9*g2)/(g2 + 2*gp2) - 
      (81*g2)/(2*(3*g2 + 2*gp2)) - (2*g2*(101*g2 + 53*gp2))/
       (g2^2 + 2*g2*gp2 + 2*gp2^2) + (2*g2^3*(3*g2 + gp2))/
       ((g2 + gp2)*(g2 - 8*k)^3) - (g2^2*(9*g2 + 5*gp2))/
       ((g2 + gp2)*(g2 - 8*k)^2) + (g2*(17*g2^2 - 24*g2*gp2 + 4*gp2^2))/
       (2*(g2 + gp2)^2*(g2 - 8*k)) - 
      (g2*(g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/
       ((g2 + gp2)^3*(2*g2 + gp2 - 8*k)) - 
      (3*g2*(3*g2^2 + 2*g2*gp2 + 3*gp2^2))/(16*(g2 + gp2)*(g2 - 2*k)^2) + 
      (30*g2^2 - 13*g2*gp2 - 9*gp2^2)/(4*(g2 + gp2)*(g2 - 2*k)) + 
      (9*g2^2 - 2*g2*gp2 + gp2^2)/(4*(g2 + gp2 - 2*k)^2) + 
      (93*g2^2 + 64*g2*gp2 + 7*gp2^2)/(2*(g2 + gp2)*(g2 + gp2 - 2*k)) + 
      ((9*g2^2)/64 + (9*g2*gp2)/64)/k^2 + 
      ((9*g2)/2 + (7*gp2)/8 - (15*g2^2)/(2*(g2 + gp2)))/k + 
      (32/gp2 - (56*g2^2)/(g2 + gp2)^3 - (16*g2)/(g2 + gp2)^2 + 8/(g2 + gp2))*
       k - (9*g2^4 + 24*g2^3*gp2 - 12*g2^2*gp2^2 - 4*g2*gp2^3 - gp2^4)/
       (g2*(g2 + gp2)*(3*g2^2 + 2*g2*gp2 - gp2^2 - 8*g2*k)) - 
      (g2^2*(2*g2 + gp2)*(g2 + 2*gp2)*(g2^2 + g2*gp2 - gp2^2)*
        (g2^2 + 2*g2*gp2 + 2*gp2^2))/(gp2^3*(g2 + gp2)^3*(g2^2 + 8*gp2*k)) + 
      (16*g2*k*(g2 + 8*k)*(g2^2 - 32*g2*k + 64*k^2))/
       ((g2 - 8*k)^3*(g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) - 
      (gp2*(-77 + 160*nG))/(6*g2) + (-321*g2 + 80*g2*nG)/(3*(g2 + gp2)) + 
      (1077*g2^2 + 32*g2^2*nG)/(6*(g2 + gp2)^2) + 
      (-8/g2 + (16*g2)/(g2 + gp2)^2 - 8/(g2 + gp2))*yt2 + 
      (8*gp2*(3*g2 + gp2))/((g2 + gp2)*(gp2 + 2*yt2)))/phi2^2
 
copAZAZAZ = (119/24 + (24*g2^3)/gp2^3 - (60*g2^2)/gp2^2 - (3*g2)/(2*gp2) - 
      (2*g2^4)/(g2 + gp2)^4 + (12*g2)/(g2 + 2*gp2) + 
      (g2*(154*g2 - 43*gp2))/(g2^2 + 2*g2*gp2 + 2*gp2^2) + 
      (45*(g2 + gp2))/(2*(3*g2 + 3*gp2 - 8*k)) - (4*(g2 + gp2))/
       (g2 + gp2 - 4*k) + ((9*g2^2)/128 + (9*g2*gp2)/64 + (9*gp2^2)/128)/
       k^2 + ((20*g2^2)/(g2 + gp2)^3 + (8*g2)/(3*(g2 + gp2)^2) + 
        404/(3*(g2 + gp2)))*k - (416*k^2)/(g2 + gp2)^2 + 
      (768*k^3)/(g2 + gp2)^3 - (25*(g2 + gp2))/(8*(g2 + gp2 + 16*k)) + 
      (g2^2*(2*g2 + gp2)*(g2^2 + g2*gp2 - gp2^2)*(g2^2 + 2*g2*gp2 + 2*gp2^2))/
       (gp2^3*(g2 + gp2)^2*(g2^2 + 8*gp2*k)) + (-181*g2 + 320*g2*nG)/
       (18*(g2 + gp2)) - (2*(-209*g2^2 + 160*g2^2*nG))/(9*(g2 + gp2)^2) - 
      (2*(-281*g2^3 + 16*g2^3*nG))/(9*(g2 + gp2)^3) - 
      (111*g2^2 + 189*g2*gp2 + 101*gp2^2 + 3*g2^2*nG + 5*gp2^2*nG)/
       (6*(g2 + gp2)*(g2 + gp2 - 2*k)) + (-87*g2^2 - 126*g2*gp2 - 103*gp2^2 + 
        48*g2^2*nG + 80*gp2^2*nG)/(96*(g2 + gp2 - 2*k)^2) + 
      ((g2*(-93 + 100*nG))/48 - (gp2*(-7 + 100*nG))/48 - 
        (5*(-g2^2 + 2*g2^2*nG))/(3*(g2 + gp2)))/k + 
      ((32*g2^2)/(3*(g2 + gp2)^3) + (16*g2)/(3*(g2 + gp2)^2))*yt2)/phi2^2
 
copAhAh = (-(g2*(g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/
       (4*(g2 + gp2)^2*(2*g2 + gp2 - 8*k)) - g2^2/(16*(g2 - 4*k)) - 
      (17*g2^3)/(64*(g2 - 2*k)^2) + (103*g2^2)/(64*(g2 - 2*k)) - 
      (17*(g2 + gp2)^3)/(128*(g2 + gp2 - 2*k)^2) + (103*(g2 + gp2)^2)/
       (128*(g2 + gp2 - 2*k)) + ((-9*g2^3)/64 - (9*g2^2*gp2)/64 - 
        (9*g2*gp2^2)/64 - (3*gp2^3)/64)/k^2 + 
      ((713*g2^2)/256 + (243*g2*gp2)/128 + (243*gp2^2)/256 + 
        g2^3/(16*(g2 + gp2)))/k + (-343/4 - (6*g2^2)/(g2 + gp2)^2 - 
        (6*g2)/(g2 + gp2))*k + (256/g2 + 128/(g2 + gp2))*k^2 + 
      (-384/g2^2 - 192/(g2 + gp2)^2)*k^3 - (25*g2^2)/(16*(g2 + 16*k)) - 
      (25*(g2 + gp2)^2)/(32*(g2 + gp2 + 16*k)) - (g2^2*(7 + 8*nG))/
       (2*(g2 - 8*k)) + (g2*(761 + 32*nG))/96 + (gp2*(151 + 160*nG))/96 + 
      (-35*g2^2 + 16*g2^2*nG)/(6*(g2 + gp2)) - 
      (15*g2^2 + 42*g2*gp2 + 11*gp2^2 + 12*g2^2*nG + 20*gp2^2*nG)/
       (6*(g2 + gp2 - 8*k)) - (15*yt2)/4 - (195*yt2^2)/(16*k) + 
      (3*yt2^3)/(2*k^2) - (63*yt2^2)/(16*(-k + yt2)))/phi2
 
copAhAt = ((31*g2)/16 - (33*gp2)/16 - (4*g2^2)/(g2 + gp2) + 
      (6*g2^2)/(g2 - 8*k) + (9*g2^2 - 6*g2*gp2 + 17*gp2^2)/
       (3*(g2 + gp2 - 8*k)) - (3*g2^3)/(8*(g2 - 2*k)^2) - 
      (15*g2^2)/(8*(g2 - 2*k)) - ((g2 + gp2)*(9*g2^2 - 6*g2*gp2 + 17*gp2^2))/
       (48*(g2 + gp2 - 2*k)^2) - (207*g2^2 - 210*g2*gp2 + 415*gp2^2)/
       (192*(g2 + gp2 - 2*k)) - (3*g2^4)/(256*k^3) + (3*g2^3)/(64*k^2) + 
      ((45*g2^2)/128 + (85*g2*gp2)/64 - (185*gp2^2)/384)/k - 120*k + 
      ((3*g2 - 5*gp2)^2*(g2 + gp2))/(64*(g2 + gp2 - 2*k)*
        (g2 + gp2 - 8*yt2)) + ((3*g2 - 5*gp2)^2*(3*g2 + 3*gp2 + 8*k))/
       (128*k*(g2 + gp2 - 8*yt2)) + (63/2 - (32*g2^2)/(g2 + gp2)^2 + 
        (40*g2)/(g2 + gp2))*yt2 + (12*g2^2*yt2)/(g2 - 8*k)^2 - 
      (36*g2*yt2)/(g2 - 8*k) - (24*(g2 + gp2)*yt2)/(g2 + gp2 - 8*k) + 
      (3*g2^2*yt2)/(8*(g2 - 2*k)^2) + (69*g2*yt2)/(8*(g2 - 2*k)) + 
      ((9*g2^2 - 6*g2*gp2 + 17*gp2^2)*yt2)/(12*(g2 + gp2)*(g2 + gp2 - 2*k)) + 
      (((-15*g2^2)/16 - (3*g2*gp2)/4 - (3*gp2^2)/8)*yt2)/k^2 + 
      (((53*g2)/48 - (2*gp2)/3 + (4*g2^2)/(3*(g2 + gp2)))*yt2)/k + 
      (24*g32*yt2)/(k - yt2) + (24*g2^2*yt2^2)/(g2 - 8*k)^3 - 
      (36*g2*yt2^2)/(g2 - 8*k)^2 - (12*yt2^2)/(g2 - 8*k) + 
      (((8*g2)/3 - (8*g2^2)/(3*(g2 + gp2)))*yt2^2)/k^2 + (429*yt2^2)/(8*k) + 
      (9*yt2^3)/(2*k^2) - (3*yt2^2)/(-2*k + yt2) - 
      (36*yt2^2)/(-4*k + 3*yt2) + (8*yt2*(12*g2^2*gp2 + 8*g2*gp2^2 - 
         4*gp2^3 - 27*g2^2*yt2 - 6*g2*gp2*yt2 - 43*gp2^2*yt2))/
       (3*(g2 + gp2)*(g2 + gp2 - 8*yt2)*(g2 + gp2 + 8*k - 8*yt2)) + 
      (3*g2^4*(g2 - 8*k)*(g2 - 4*k))/(256*k^3*(g2^2 - 8*g2*k + 16*k*yt2)) - 
      (27*g2^3 + 45*g2^2*gp2 + 27*g2*gp2^2 + 9*gp2^3 - 72*g2^2*yt2 - 
        364*g2*gp2*yt2 - 36*gp2^2*yt2 + 1620*g2*yt2^2 + 1620*gp2*yt2^2)/
       (32*(g2 + gp2)*(k - yt2)) + g32*((-12*yt2)/k + (8*yt2^2)/k^2))/phi2
 
copAtAt = ((-3221*g2)/45 - (29*gp2)/3 + (1388*g2^4)/(9*(g2 + gp2)^3) - 
      (13306*g2^3)/(45*(g2 + gp2)^2) + (16789*g2^2)/(90*(g2 + gp2)) - 
      (9*g2^3)/(16*(g2 - 2*k)^2) - (39*g2^2)/(16*(g2 - 2*k)) - 
      (9*(g2 + gp2)^3)/(32*(g2 + gp2 - 2*k)^2) - 
      (45*g2^2 - 6*g2*gp2 + 77*gp2^2)/(32*(g2 + gp2 - 2*k)) - 
      (9*g2^3)/(64*k^2) + ((21*g2^2)/64 - (37*g2*gp2)/32 - (271*gp2^2)/192)/
       k + (57 - (64*g2^2)/(g2 + gp2)^2 + (80*g2)/(g2 + gp2))*k - 
      ((3*g2 - 5*gp2)^2*(3*g2 - gp2))/(2*(g2 + gp2)*(g2 + gp2 - 8*yt2)) - 
      ((g2 + gp2)*(-3*g2 + 5*gp2)^2)/(16*(g2 + gp2 - 2*k)*
        (g2 + gp2 - 8*yt2)) + ((3*g2 - 5*gp2)^2*k)/
       ((g2 + gp2)*(g2 + gp2 - 8*yt2)) - (9*g2^3)/(g2 - 2*yt2)^2 - 
      (15*g2^2)/(2*(g2 - 2*yt2)) + ((1517*g2^2)/60 - (g2*gp2)/2 + 
        (17*gp2^2)/12 + (368*g2^4)/(15*(g2 + gp2)^2) - 
        (736*g2^3)/(15*(g2 + gp2)))/yt2 - (144*k^2)/yt2 + 
      (-57/4 + (60*g2^2)/gp2^2 + (12*g2)/gp2 - (101*g2^2)/(4*(g2 + gp2)^2) + 
        (4*g2)/(g2 + gp2))*yt2 - (6*g2^2*yt2)/(g2 - 8*k)^2 + 
      (12*g2*yt2)/(g2 - 8*k) + (9*g2^2*yt2)/(8*(g2 - 2*k)^2) + 
      (9*g2*yt2)/(4*(g2 - 2*k)) + (9*(g2 + gp2)^2*yt2)/
       (16*(g2 + gp2 - 2*k)^2) - ((9*g2^2 + 210*g2*gp2 - 55*gp2^2)*yt2)/
       (24*(g2 + gp2)*(g2 + gp2 - 2*k)) + 
      (((-45*g2^2)/64 - (15*g2*gp2)/32 - (15*gp2^2)/64)*yt2)/k^2 + 
      (((431*g2)/12 + gp2/2 - (92*g2^2)/(3*(g2 + gp2)))*yt2)/k + 
      (30*g32*yt2)/(k - yt2) - (33*yt2^2)/(2*k) - (9*yt2^3)/(4*k^2) - 
      (3*yt2^2)/(-2*k + yt2) + (2*g2*(3*g2 + gp2))/(gp2 + 2*yt2) + 
      (27*yt2^2)/(-4*k + 3*yt2) - (g2^2*(g2 - 2*gp2)*(12*g2^3 + 14*g2^2*gp2 - 
         27*g2*gp2^2 - 21*gp2^3))/(2*(g2 + gp2)^3*(g2*gp2 - 2*g2*yt2 - 
         2*gp2*yt2)) + (4*yt2*(12*g2^2*gp2 + 8*g2*gp2^2 - 4*gp2^3 - 
         27*g2^2*yt2 - 6*g2*gp2*yt2 - 43*gp2^2*yt2))/
       (3*(g2 + gp2)*(g2 + gp2 - 8*yt2)*(g2 + gp2 + 8*k - 8*yt2)) + 
      g32*(-192 + (62*yt2)/k) + (3*g2^2*(3*g2 - 16*k)*(g2 - 8*k)*(g2 - 4*k))/
       (64*k^2*(g2^2 - 8*g2*k + 16*k*yt2)) + 
      ((g2 + gp2 - 5*yt2)*(g2 + gp2 - 4*yt2)*(9*g2^3 - 69*g2^2*gp2 - 
         37*g2*gp2^2 + 41*gp2^3 + 36*g2^2*yt2 + 264*g2*gp2*yt2 - 
         28*gp2^2*yt2))/(3*(g2 + gp2)*(g2 + gp2 - 8*yt2)*
        (g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 8*gp2*yt2 + 16*k*yt2)) + 
      (27*g2^3 + 45*g2^2*gp2 + 27*g2*gp2^2 + 9*gp2^3 - 18*g2^2*yt2 + 
        176*g2*gp2*yt2 + 66*gp2^2*yt2 + 792*g2*yt2^2 + 792*gp2*yt2^2)/
       (32*(g2 + gp2)*(k - yt2)))/phi2
 
copAhAW = ((-1111*g2)/12 - (10*g2^3)/gp2^2 + 2*gp2 + 
      (71*g2^3)/(4*(g2 + gp2)^2) + (1271*g2^2)/(24*(g2 + gp2)) - 
      (3*g2^4*(g2 + 10*gp2))/((g2 + gp2)*(g2 - 8*k)^3) + 
      (g2^2*(2*g2^2 + 121*g2*gp2 + 2*gp2^2))/(2*(g2 + gp2)*(g2 - 8*k)^2) - 
      (45*g2^2)/(3*g2 - 8*k) - (9*g2^4 - 12*g2^3*gp2 + 30*g2^2*gp2^2 + 
        4*g2*gp2^3 + gp2^4)/((g2 + gp2)^2*(3*g2 - gp2 - 8*k)) - 
      (g2^2*(g2 + gp2)^2)/(g2 + gp2 - 8*k)^3 - 
      (g2*(g2^2 + 2*g2*gp2 + 2*gp2^2))/(2*(g2 + gp2 - 8*k)^2) - 
      (g2^3 - 32*g2^2*gp2 - 14*g2*gp2^2 + 8*gp2^3)/
       (4*(g2 + gp2)*(g2 + gp2 - 8*k)) - 
      (g2*(3*g2 + 2*gp2)*(g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/
       (2*(g2 + gp2)^2*(2*g2 + gp2)*(2*g2 + gp2 - 8*k)) - 
      (19*g2^2)/(8*(g2 - 4*k)) + ((g2 + gp2)*(9*g2^2 - 2*g2*gp2 + gp2^2))/
       (16*(g2 + gp2 - 2*k)^2) + (9*g2^4 + 276*g2^3*gp2 + 531*g2^2*gp2^2 + 
        262*g2*gp2^3 + 46*gp2^4)/(32*gp2*(g2 + gp2)*(g2 + gp2 - 2*k)) + 
      ((-15*g2^3)/32 + (3*g2^2*gp2)/16 + (3*g2*gp2^2)/32 + 
        (3*g2^4)/(4*(g2 + gp2)))/k^2 + g2^3/(16*(2*g2 + gp2)*k) + 
      (1547/3 + (80*g2^2)/gp2^2 + (128*g2)/gp2 - (3*g2^2)/(g2 + gp2)^2 - 
        (174*g2)/(g2 + gp2))*k - (704*k^2)/g2 + (768*k^3)/g2^2 - 
      (25*g2^2)/(8*(g2 + 16*k)) - ((g2 - gp2)*(2*g2 + gp2)*(g2^2 + gp2^2))/
       (2*gp2*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) - 
      ((g2 - 4*k)*(g2 - 2*k)*(g2^2 + 8*g2*k - 64*k^2)*(g2^2 - 8*g2*k - 
         32*k^2))/((g2 - 8*k)^2*k*(g2^2 + g2*gp2 - 8*g2*k - 8*gp2*k + 
         64*k^2)) + (g2*(g2 + 8*k)^2*(g2^2 - 32*g2*k + 64*k^2))/
       (8*(g2 - 8*k)*k*(g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) + 
      (g2*(317*g2^3 + 44*g2^2*gp2 + 24*g2*gp2^2 + 9*gp2^3 + 8*g2^3*nG + 
         8*g2^2*gp2*nG))/(96*(g2 + gp2)*(g2 - 2*k)^2) - 
      (-455*g2^3 - 827*g2^2*gp2 + 234*g2*gp2^2 + 72*gp2^3 + 64*g2^3*nG + 
        64*g2^2*gp2*nG)/(12*(g2 + gp2)*(g2 - 8*k)) + 
      (-27*g2^5 + 2969*g2^4*gp2 + 4177*g2^3*gp2^2 + 2576*g2^2*gp2^3 + 
        288*g2*gp2^4 + 81*gp2^5 + 104*g2^4*gp2*nG + 208*g2^3*gp2^2*nG + 
        104*g2^2*gp2^3*nG)/(96*gp2*(g2 + gp2)^2*(g2 - 2*k)) + 
      ((-7*g2*gp2)/32 - (31*gp2^2)/64 - g2^4/(8*(g2 + gp2)^2) - 
        (13*g2^3)/(8*(g2 + gp2)) + (g2^2*(337 + 60*nG))/32)/k - 5*yt2 - 
      (12*g2*yt2)/(g2 - 8*k) + (3*g2^2*yt2)/(4*(g2 - 2*k)^2) + 
      (6*g2*yt2)/(g2 - 2*k) - (3*g2*yt2)/(8*k) - (9*yt2^2)/(2*(g2 - 2*k)) - 
      (9*g2*yt2^2)/(8*k^2) + (3*yt2^2)/(8*k) + (9*yt2*(g2 + yt2))/
       (8*(-k + yt2)))/phi2
 
copAtAW = ((-5839*g2)/72 - (24*g2^2)/gp2 + (37*gp2)/24 - 
      (440*g2^4)/(9*(g2 + gp2)^3) - (1414*g2^3)/(9*(g2 + gp2)^2) + 
      (24271*g2^2)/(72*(g2 + gp2)) + (6*g2^2)/(g2 - 8*k) + 
      (3*g2^3)/(8*(g2 - 2*k)^2) + (33*g2^2)/(8*(g2 - 2*k)) + 
      (3*g2^3)/(16*k^2) - (75*g2^2)/(16*k) - 8*k + 
      ((3*g2 - 5*gp2)^2*(8*g2^2 + 8*g2*gp2 + gp2^2))/
       (8*(g2 + gp2)^2*(g2 + gp2 - 8*yt2)) + (9*g2^3)/(g2 - 2*yt2)^2 - 
      (15*g2^2)/(g2 - 2*yt2) + ((87*g2^2)/5 + (16*g2^5)/(3*(g2 + gp2)^3) - 
        (79*g2^4)/(15*(g2 + gp2)^2) - (172*g2^3)/(15*(g2 + gp2)))/yt2 + 
      (16003/90 - (120*g2^2)/gp2^2 + (28*g2)/gp2 + 
        (448*g2^4)/(3*(g2 + gp2)^4) - (1328*g2^3)/(9*(g2 + gp2)^3) + 
        (6274*g2^2)/(45*(g2 + gp2)^2) - (9518*g2)/(45*(g2 + gp2)))*yt2 + 
      (12*g2^2*yt2)/(g2 - 8*k)^2 - (24*g2*yt2)/(g2 - 8*k) + 
      (3*g2^2*yt2)/(4*(g2 - 2*k)^2) + (33*g2*yt2)/(2*(g2 - 2*k)) + 
      (9*g2^2*yt2)/(16*k^2) + (9*g2*yt2)/(2*k) + 
      (-24/g2 - (240*g2^2)/gp2^3 - (168*g2)/gp2^2 + 60/gp2 + 
        (6*g2)/(g2 + gp2)^2 - 60/(g2 + gp2))*yt2^2 - 
      (24*g2^2*yt2^2)/(g2 - 8*k)^3 + (60*g2*yt2^2)/(g2 - 8*k)^2 - 
      (24*yt2^2)/(g2 - 8*k) - (9*g2*yt2^2)/(2*(g2 - 2*k)^2) - 
      (18*yt2^2)/(g2 - 2*k) + (9*g2*yt2^2)/(8*k^2) + (33*yt2^2)/(4*k) + 
      (9*yt2*(g2 + yt2))/(4*(-k + yt2)) + (4*g2*(3*g2 + gp2))/(gp2 + 2*yt2) + 
      (g2^2*(g2 - gp2)*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 21*gp2^3))/
       ((g2 + gp2)^3*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2)) - 
      (3*g2^2*(g2 - 8*k)*(g2 - 4*k)^2)/(16*k^2*(g2^2 - 8*g2*k + 16*k*yt2)))/
     phi2
 
copAWAW = ((5*g2^3)/gp2^2 - (139*g2^2)/(4*gp2) + (23*gp2^2)/(8*g2) + 
      gp2^3/(4*g2^2) - (1351*g2^5)/(16*(g2 + gp2)^4) + 
      (9*g2^2)/(8*(g2 + 2*gp2)) + (729*g2^2)/(32*(3*g2 + 2*gp2)) + 
      (g2^2*(351*g2 + 308*gp2))/(4*(g2^2 + 2*g2*gp2 + 2*gp2^2)) + 
      (g2^2*(g2^2 + 30*g2*gp2 + 2*gp2^2))/(2*(g2 + gp2)*(g2 - 8*k)^2) + 
      (135*g2^2)/(4*(3*g2 - 8*k)) - (9*g2^4 - 12*g2^3*gp2 + 30*g2^2*gp2^2 + 
        4*g2*gp2^3 + gp2^4)/(2*(g2 + gp2)^2*(3*g2 - gp2 - 8*k)) + 
      (g2*(g2 + gp2)^2)/(2*(g2 + gp2 - 8*k)^2) - (g2*(2*g2 + 3*gp2))/
       (4*(g2 + gp2 - 8*k)) - (g2*(g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/
       (4*(g2 + gp2)^2*(2*g2 + gp2 - 8*k)) - (2*g2^2)/(g2 - 4*k) - 
      (9*g2^3 + 153*g2^2*gp2 + 112*g2*gp2^2 + 16*gp2^3)/
       (32*gp2*(g2 + gp2 - 2*k)) + ((9*g2^3)/256 + (15*g2^2*gp2)/128 + 
        (15*g2*gp2^2)/256)/k^2 + (-365/2 - (80*g2^2)/gp2^2 - (6*gp2)/g2 + 
        (62*g2^2)/(g2 + gp2)^2 + (164*g2)/(g2 + gp2))*k + 
      (1416/g2 - 256/(g2 + gp2))*k^2 - (2432*k^3)/g2^2 + (3072*k^4)/g2^3 + 
      (225*g2^2)/(32*(g2 + 16*k)) - ((3*g2^2 - 2*g2*gp2 + gp2^2)*
        (9*g2^4 + 24*g2^3*gp2 - 12*g2^2*gp2^2 - 4*g2*gp2^3 - gp2^4))/
       (4*g2^2*(g2 + gp2)*(3*g2^2 + 2*g2*gp2 - gp2^2 - 8*g2*k)) - 
      (3*(g2 - gp2)*(g2 + gp2)*(2*g2 + gp2)*(g2^2 + gp2^2))/
       (4*gp2^2*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) + 
      (3*(g2 - 4*k)*(g2^2 + 8*g2*k - 64*k^2)*(g2^2 - 8*g2*k - 32*k^2))/
       (8*(g2 - 8*k)*k*(g2^2 + g2*gp2 - 8*g2*k - 8*gp2*k + 64*k^2)) + 
      (g2*(g2 + 8*k)^2*(g2^2 - 32*g2*k + 64*k^2))/(16*(g2 - 8*k)*k*
        (g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) - (gp2*(-2999 + 160*nG))/48 + 
      (g2*(-83651 + 1120*nG))/360 + (45109*g2^2 - 30560*g2^2*nG)/
       (720*(g2 + gp2)) + (133109*g2^3 + 3440*g2^3*nG)/(360*(g2 + gp2)^2) + 
      (-8549*g2^4 + 832*g2^4*nG)/(36*(g2 + gp2)^3) - 
      (g2*(-15*g2^2 + 41*g2*gp2 + 10*gp2^2 + 16*g2^2*nG + 16*g2*gp2*nG))/
       (4*(g2 + gp2)*(g2 - 8*k)) - 
      (g2*(79*g2^3 + 397*g2^2*gp2 + 75*g2*gp2^2 + 45*gp2^3 + 16*g2^3*nG + 
         16*g2^2*gp2*nG))/(192*(g2 + gp2)*(g2 - 2*k)^2) - 
      (-27*g2^5 + 2206*g2^4*gp2 + 4346*g2^3*gp2^2 + 1756*g2^2*gp2^3 + 
        273*g2*gp2^4 + 90*gp2^5 + 232*g2^4*gp2*nG + 464*g2^3*gp2^2*nG + 
        232*g2^2*gp2^3*nG)/(96*gp2*(g2 + gp2)^2*(g2 - 2*k)) + 
      ((-39*g2*gp2)/64 + (13*gp2^2)/32 + (135*g2^3)/(8*(g2 + gp2)) + 
        (g2^2*(-1655 + 184*nG))/192)/k + 
      ((4*g2^2)/15 + (4*g2^4)/(15*(g2 + gp2)^2) - (8*g2^3)/(15*(g2 + gp2)))/
       yt2 + (35/4 + (3*g2^2)/(g2 + gp2)^2 + (5*g2)/(2*(g2 + gp2)))*yt2 - 
      (15*g2^2*yt2)/(8*(g2 - 2*k)^2) - (63*g2*yt2)/(8*(g2 - 2*k)) + 
      (21*g2*yt2)/(16*k) + (9*g2*yt2^2)/(4*(g2 - 2*k)^2) + 
      (9*yt2^2)/(g2 - 2*k) - (9*g2*yt2^2)/(16*k^2) - (9*yt2^2)/(2*k) + 
      (2*g2*(3*g2 + gp2))/(gp2 + 2*yt2))/phi2
 
copAhAZ = ((-1531*g2)/48 - (10*g2^3)/gp2^2 - (2*g2^2)/gp2 - (971*gp2)/48 + 
      (107*g2^3)/(24*(g2 + gp2)^2) + (17*g2^2)/(12*(g2 + gp2)) - 
      (g2^3*(g2 - gp2))/(g2 - 8*k)^3 - (g2^2*(g2^2 + 20*g2*gp2 + 5*gp2^2))/
       (2*(g2 + gp2)*(g2 - 8*k)^2) - (g2*(57*g2^2 - 18*g2*gp2 - 4*gp2^2))/
       (4*(g2 + gp2)*(g2 - 8*k)) - (g2*(3*g2 + gp2)*(g2^3 + 2*g2^2*gp2 + 
         3*g2*gp2^2 + gp2^3))/(2*(g2 + gp2)^2*(2*g2 + gp2)*
        (2*g2 + gp2 - 8*k)) - (45*(g2 + gp2)^2)/(2*(3*g2 + 3*gp2 - 8*k)) - 
      (g2 + gp2)^2/(g2 + gp2 - 4*k) + (g2^2*(2*g2 - gp2)*(9*g2 + gp2))/
       (32*(g2 + gp2)*(g2 - 2*k)^2) - 
      (g2*(9*g2^4 - 222*g2^3*gp2 - 45*g2^2*gp2^2 + 188*g2*gp2^3 + 26*gp2^4))/
       (32*gp2*(g2 + gp2)^2*(g2 - 2*k)) + ((9*g2^3)/64 + (15*g2^2*gp2)/64 + 
        (9*g2*gp2^2)/64 + (3*gp2^3)/64)/k^2 - g2^3/(16*(2*g2 + gp2)*k) + 
      (461/3 + (80*g2^2)/gp2^2 - (112*g2)/gp2 + (185*g2^2)/(3*(g2 + gp2)^2) + 
        (32*g2)/(3*(g2 + gp2)))*k - (352*k^2)/(g2 + gp2) + 
      (384*k^3)/(g2 + gp2)^2 - (25*(g2 + gp2)^2)/(16*(g2 + gp2 + 16*k)) + 
      (g2*(2*g2 + gp2)*(g2^2 + g2*gp2 - gp2^2)*(g2^2 + 2*g2*gp2 + 2*gp2^2))/
       (2*gp2*(g2 + gp2)^2*(g2^2 + 8*gp2*k)) - 
      (g2*(g2 + 8*k)^2*(g2^2 - 32*g2*k + 64*k^2))/(16*(g2 - 8*k)*k*
        (g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) + 
      (897*g2^3 + 3723*g2^2*gp2 + 3561*g2*gp2^2 + 1167*gp2^3 + 24*g2^3*nG + 
        24*g2^2*gp2*nG + 40*g2*gp2^2*nG + 40*gp2^3*nG)/
       (576*(g2 + gp2 - 2*k)^2) - (-381*g2^3 - 363*g2^2*gp2 - 711*g2*gp2^2 - 
        297*gp2^3 + 96*g2^3*nG + 96*g2^2*gp2*nG + 160*g2*gp2^2*nG + 
        160*gp2^3*nG)/(36*(g2 + gp2)*(g2 + gp2 - 8*k)) + 
      (324*g2^4 + 19785*g2^3*gp2 + 55407*g2^2*gp2^2 + 48063*g2*gp2^3 + 
        13845*gp2^4 + 624*g2^3*gp2*nG + 624*g2^2*gp2^2*nG + 
        1040*g2*gp2^3*nG + 1040*gp2^4*nG)/(1152*gp2*(g2 + gp2)*
        (g2 + gp2 - 2*k)) + ((33*g2*gp2)/64 + (17*g2^3)/(16*(g2 + gp2)) + 
        (g2^2*(-253 + 120*nG))/128 + (gp2^2*(-13 + 200*nG))/128)/k + 
      ((g2 + gp2)*(-3*g2 + 5*gp2)^2)/(128*(g2 + gp2 - 2*k)*
        (g2 + gp2 - 8*yt2)) - (5*yt2)/2 - (2*(9*g2^2 - 6*g2*gp2 + 17*gp2^2)*
        yt2)/(3*(g2 + gp2)*(g2 + gp2 - 8*k)) + 
      ((9*g2^2 - 6*g2*gp2 + 17*gp2^2)*yt2)/(24*(g2 + gp2 - 2*k)^2) + 
      ((117*g2^2 + 138*g2*gp2 + 149*gp2^2)*yt2)/(48*(g2 + gp2)*
        (g2 + gp2 - 2*k)) + (((119*g2)/48 - (41*gp2)/48 - 
         (8*g2^2)/(3*(g2 + gp2)))*yt2)/k - (9*yt2^2)/(4*(g2 + gp2 - 2*k)) + 
      (((-9*g2)/16 - (9*gp2)/16)*yt2^2)/k^2 + 
      (yt2*(9*g2^2 - 6*g2*gp2 + 17*gp2^2 + 18*g2*yt2 + 18*gp2*yt2))/
       (16*(g2 + gp2)*(-k + yt2)))/phi2
 
copAtAZ = ((-3827*g2)/48 + (24*g2^2)/gp2 + (869*gp2)/48 + 
      (8*g2^5)/(g2 + gp2)^4 + (217*g2^4)/(3*(g2 + gp2)^3) - 
      (258*g2^3)/(g2 + gp2)^2 + (2935*g2^2)/(12*(g2 + gp2)) + 
      (9*g2^2 - 6*g2*gp2 + 17*gp2^2)/(3*(g2 + gp2 - 8*k)) + 
      ((g2 + gp2)*(9*g2^2 + 66*g2*gp2 - 7*gp2^2))/(48*(g2 + gp2 - 2*k)^2) + 
      (171*g2^2 - 186*g2*gp2 + 347*gp2^2)/(96*(g2 + gp2 - 2*k)) + 
      ((-3*g2^2)/32 + (37*g2*gp2)/16 - (89*gp2^2)/96)/k - 4*k + 
      ((3*g2 - 5*gp2)^2*(29*g2^2 + 42*g2*gp2 + gp2^2))/
       (16*(g2 + gp2)^2*(g2 + gp2 - 8*yt2)) + ((g2 + gp2)*(-3*g2 + 5*gp2)^2)/
       (32*(g2 + gp2 - 2*k)*(g2 + gp2 - 8*yt2)) + 
      ((3*g2^2)/2 + g2*gp2 + gp2^2/6)/yt2 + 
      (141/2 - (120*g2^2)/gp2^2 - (28*g2)/gp2 - (16*g2^3)/(g2 + gp2)^3 + 
        (463*g2^2)/(2*(g2 + gp2)^2) - (209*g2)/(g2 + gp2))*yt2 + 
      (24*(g2 + gp2)*yt2)/(g2 + gp2 - 8*k) + 
      ((207*g2^2 + 510*g2*gp2 + 175*gp2^2)*yt2)/(24*(g2 + gp2)*
        (g2 + gp2 - 2*k)) + (((9*g2^2)/32 + (9*g2*gp2)/16 + (9*gp2^2)/32)*
        yt2)/k^2 + (((237*g2)/16 - (3*gp2)/16 - (12*g2^2)/(g2 + gp2))*yt2)/
       k + ((240*g2^2)/gp2^3 - (72*g2)/gp2^2 + 12/gp2 - 
        (6*g2^2)/(g2 + gp2)^3 + (72*g2)/(g2 + gp2)^2 + 72/(g2 + gp2))*yt2^2 - 
      (9*(g2 + gp2)*yt2^2)/(4*(g2 + gp2 - 2*k)^2) - 
      ((9*g2^2 - 78*g2*gp2 + 41*gp2^2)*yt2^2)/(3*(g2 + gp2)^2*
        (g2 + gp2 - 2*k)) + (((9*g2)/16 + (9*gp2)/16)*yt2^2)/k^2 + 
      ((53/12 - (64*g2^2)/(3*(g2 + gp2)^2) + (80*g2)/(3*(g2 + gp2)))*yt2^2)/
       k - (8*g2*(3*g2 + gp2))/(gp2 + 2*yt2) - 
      (g2^4*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 21*gp2^3))/
       ((g2 + gp2)^4*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2)) + 
      (yt2*(9*g2^2 - 6*g2*gp2 + 17*gp2^2 + 18*g2*yt2 + 18*gp2*yt2))/
       (8*(g2 + gp2)*(-k + yt2)) + (8*yt2*(12*g2^2*gp2 + 8*g2*gp2^2 - 
         4*gp2^3 - 27*g2^2*yt2 - 6*g2*gp2*yt2 - 43*gp2^2*yt2))/
       (3*(g2 + gp2)*(g2 + gp2 - 8*yt2)*(g2 + gp2 + 8*k - 8*yt2)) - 
      ((g2 + gp2 - 4*yt2)*(9*g2^3 - 69*g2^2*gp2 - 37*g2*gp2^2 + 41*gp2^3 + 
         36*g2^2*yt2 + 264*g2*gp2*yt2 - 28*gp2^2*yt2)*(g2^2 + 2*g2*gp2 + 
         gp2^2 - 6*g2*yt2 - 6*gp2*yt2 - 8*yt2^2))/(3*(g2 + gp2)^2*
        (g2 + gp2 - 8*yt2)*(g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 8*gp2*yt2 + 
         16*k*yt2)))/phi2
 
copAWAZ = ((9*g2^2)/(8*(g2 - gp2)) - (24*g2^4)/gp2^3 - (246*g2^3)/gp2^2 + 
      (321*g2^2)/(2*gp2) - g2^6/(4*(g2 + gp2)^5) + 
      (9*g2^2)/(4*(g2 + 2*gp2)) - (81*g2^2)/(2*(3*g2 + 2*gp2)) + 
      (5*g2^2*(50*g2 + 51*gp2))/(g2^2 + 2*g2*gp2 + 2*gp2^2) + 
      (g2^3*(g2 - gp2))/(g2 - 8*k)^3 - (g2^2*(5*g2^2 + 16*g2*gp2 - 3*gp2^2))/
       (2*(g2 + gp2)*(g2 - 8*k)^2) - (5*g2*(g2^2 - 30*g2*gp2 - 2*gp2^2))/
       (4*(g2 + gp2)*(g2 - 8*k)) - (9*g2^4 - 12*g2^3*gp2 + 30*g2^2*gp2^2 + 
        4*g2*gp2^3 + gp2^4)/((g2 + gp2)^2*(3*g2 - gp2 - 8*k)) + 
      (g2^2*(g2 + gp2)^2)/(g2 + gp2 - 8*k)^3 - 
      (g2*(5*g2^2 + 8*g2*gp2 + 2*gp2^2))/(2*(g2 + gp2 - 8*k)^2) - 
      (g2*(61*g2^2 + 64*g2*gp2 - 6*gp2^2))/(4*(g2 + gp2)*(g2 + gp2 - 8*k)) + 
      (g2*(g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/
       ((g2 + gp2)^2*(2*g2 + gp2 - 8*k)) + 
      (g2*(45*g2^3 + g2^2*gp2 + 13*g2*gp2^2 + 9*gp2^3))/
       (32*(g2 + gp2)*(g2 - 2*k)^2) + (-18*g2^5 + 6*g2^4*gp2 - 
        143*g2^3*gp2^2 - 126*g2^2*gp2^3 + 35*g2*gp2^4 + 18*gp2^5)/
       (16*gp2*(g2 + gp2)^2*(g2 - 2*k)) + 
      ((g2 + gp2)*(45*g2^2 + 4*g2*gp2 + 16*gp2^2))/(32*(g2 + gp2 - 2*k)^2) + 
      (9*g2^5 + 177*g2^4*gp2 + 392*g2^3*gp2^2 + 453*g2^2*gp2^3 + 
        169*g2*gp2^4 + 36*gp2^5)/(8*gp2*(g2 + gp2)^2*(g2 + gp2 - 2*k)) + 
      ((-9*g2^3)/64 - (27*g2^2*gp2)/128 - (9*g2*gp2^2)/128 + 
        g2^4/(32*(g2 + gp2)))/k^2 + (-4*g2^2 - (131*g2*gp2)/32 - 
        (7*gp2^2)/16 + (6*g2^4)/(g2 + gp2)^2 + (99*g2^3)/(8*(g2 + gp2)))/k + 
      (22 - (80*g2^2)/gp2^2 - (8*g2)/gp2 - (16*g2^3)/(g2 + gp2)^3 + 
        (680*g2^2)/(3*(g2 + gp2)^2) - (472*g2)/(3*(g2 + gp2)))*k + 
      (2*g2*(9*g2^4 + 24*g2^3*gp2 - 12*g2^2*gp2^2 - 4*g2*gp2^3 - gp2^4))/
       ((g2 + gp2)^2*(3*g2^2 + 2*g2*gp2 - gp2^2 - 8*g2*k)) - 
      ((g2 - gp2)*(3*g2 - gp2)*(g2 + gp2)*(2*g2 + gp2)*(g2^2 + gp2^2))/
       (2*gp2^3*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) + 
      (g2^2*(2*g2 + gp2)*(g2 + 2*gp2)*(g2^2 + g2*gp2 - gp2^2)*
        (g2^2 + 2*g2*gp2 + 2*gp2^2))/(2*gp2^3*(g2 + gp2)^2*
        (g2^2 + 8*gp2*k)) - ((g2 - 4*k)*(g2^2 + 8*g2*k - 64*k^2)*
        (g2^2 - 8*g2*k - 32*k^2))/(32*k^2*(g2^2 + g2*gp2 - 8*g2*k - 8*gp2*k + 
         64*k^2)) + (g2*(g2 + 8*k)*(g2^2 - 32*g2*k + 64*k^2))/
       ((g2 - 8*k)*(g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) + 
      (gp2^2*(-53 + 160*nG))/(12*g2) + (gp2*(3777 + 1600*nG))/144 + 
      (g2*(36549 + 2176*nG))/144 + (-47891*g2^2 - 2624*g2^2*nG)/
       (48*(g2 + gp2)) + (-9783*g2^3 + 416*g2^3*nG)/(24*(g2 + gp2)^2) + 
      (-1413*g2^4 + 208*g2^4*nG)/(18*(g2 + gp2)^3) + (-119*g2^5 + 64*g2^5*nG)/
       (3*(g2 + gp2)^4) + ((3*g2 - 5*gp2)^2*(8*g2^2 + 8*g2*gp2 + gp2^2))/
       (16*(g2 + gp2)^2*(g2 + gp2 - 8*yt2)) + 
      (41/6 + (4*gp2)/g2 + (224*g2^4)/(3*(g2 + gp2)^4) + 
        (168*g2^3)/(g2 + gp2)^3 - (509*g2^2)/(2*(g2 + gp2)^2) + 
        (89*g2)/(g2 + gp2))*yt2 + (4*(g2 - gp2)*(3*g2 + gp2))/(gp2 + 2*yt2))/
     phi2
 
copAZAZ = ((9*g2^2)/(32*(g2 - gp2)) - (12*g2^4)/gp2^3 + (25*g2^3)/gp2^2 + 
      (3*g2^2)/(2*gp2) + (3859*gp2)/192 + (227*g2^5)/(8*(g2 + gp2)^4) - 
      (9*g2^2)/(2*(g2 + 2*gp2)) + (81*g2^2)/(8*(3*g2 + 2*gp2)) - 
      (g2^2*(649*g2 + 712*gp2))/(8*(g2^2 + 2*g2*gp2 + 2*gp2^2)) - 
      g2^3/(2*(g2 - 8*k)^2) + g2^2/(g2 - 8*k) - 
      (g2*(g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/(4*(g2 + gp2)^2*
        (2*g2 + gp2 - 8*k)) + (135*(g2 + gp2)^2)/(8*(3*g2 + 3*gp2 - 8*k)) - 
      (g2 + gp2)^2/(g2 + gp2 - 4*k) + (3*g2*(3*g2^2 + 2*g2*gp2 + 3*gp2^2))/
       (32*gp2*(g2 - 2*k)) + ((27*g2^3)/512 + (21*g2^2*gp2)/512 - 
        (9*g2*gp2^2)/512 - (3*gp2^3)/512)/k^2 + 
      (-207/4 - (8*g2)/gp2 - (17*g2^2)/(2*(g2 + gp2)^2) + 
        (17*g2)/(2*(g2 + gp2)))*k + (564*k^2)/(g2 + gp2) - 
      (1216*k^3)/(g2 + gp2)^2 + (1536*k^4)/(g2 + gp2)^3 + 
      (225*(g2 + gp2)^2)/(64*(g2 + gp2 + 16*k)) - 
      ((g2 - gp2)*(9*g2^4 + 24*g2^3*gp2 - 12*g2^2*gp2^2 - 4*g2*gp2^3 - 
         gp2^4))/(2*(g2 + gp2)^2*(3*g2^2 + 2*g2*gp2 - gp2^2 - 8*g2*k)) - 
      (g2^2*(2*g2 + gp2)*(2*g2 + 3*gp2)*(g2^2 + g2*gp2 - gp2^2)*
        (g2^2 + 2*g2*gp2 + 2*gp2^2))/(4*gp2^3*(g2 + gp2)^2*
        (g2^2 + 8*gp2*k)) - (2*g2*k*(g2 + 8*k)*(g2^2 - 32*g2*k + 64*k^2))/
       ((g2 - 8*k)^2*(g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) - 
      (g2*(-8661 + 20608*nG))/576 + (-3789*g2^2 + 2528*g2^2*nG)/
       (144*(g2 + gp2)) + (489*g2^3 + 302*g2^3*nG)/(9*(g2 + gp2)^2) + 
      (-33*g2^4 - 80*g2^4*nG)/(3*(g2 + gp2)^3) - 
      (21*g2^2 + 66*g2*gp2 + 13*gp2^2 + 24*g2^2*nG + 40*gp2^2*nG)/
       (12*(g2 + gp2 - 8*k)) - (939*g2^3 + 4773*g2^2*gp2 + 4503*g2*gp2^2 + 
        1533*gp2^3 + 48*g2^3*nG + 48*g2^2*gp2*nG + 80*g2*gp2^2*nG + 
        80*gp2^3*nG)/(1152*(g2 + gp2 - 2*k)^2) - 
      (162*g2^5 + 10911*g2^4*gp2 + 42666*g2^3*gp2^2 + 65820*g2^2*gp2^3 + 
        39708*g2*gp2^4 + 9261*gp2^5 + 696*g2^4*gp2*nG + 1392*g2^3*gp2^2*nG + 
        1856*g2^2*gp2^3*nG + 2320*g2*gp2^4*nG + 1160*gp2^5*nG)/
       (576*gp2*(g2 + gp2)^2*(g2 + gp2 - 2*k)) + 
      ((5*g2*gp2)/64 - (15*g2^3)/(8*(g2 + gp2)) + (g2^2*(581 + 92*nG))/192 + 
        (gp2^2*(-117 + 115*nG))/144)/k + (gp2*(4*g2 + gp2)*(-3*g2 + 5*gp2)^2)/
       (32*(g2 + gp2)^2*(g2 + gp2 - 8*yt2)) - ((g2 + gp2)*(-3*g2 + 5*gp2)^2)/
       (64*(g2 + gp2 - 2*k)*(g2 + gp2 - 8*yt2)) + 
      (49/4 - (48*g2^4)/(g2 + gp2)^4 + (284*g2^3)/(3*(g2 + gp2)^3) - 
        (317*g2^2)/(6*(g2 + gp2)^2) - (59*g2)/(6*(g2 + gp2)))*yt2 - 
      ((45*g2^2 + 42*g2*gp2 + 61*gp2^2)*yt2)/(48*(g2 + gp2 - 2*k)^2) - 
      (3*(15*g2^2 - 18*g2*gp2 + 31*gp2^2)*yt2)/(16*(g2 + gp2)*
        (g2 + gp2 - 2*k)) + (((-257*g2)/96 + (143*gp2)/96 + 
         (10*g2^2)/(3*(g2 + gp2)))*yt2)/k + (9*(g2 + gp2)*yt2^2)/
       (8*(g2 + gp2 - 2*k)^2) + ((9*g2^2 - 78*g2*gp2 + 41*gp2^2)*yt2^2)/
       (6*(g2 + gp2)^2*(g2 + gp2 - 2*k)) + (((-9*g2)/32 - (9*gp2)/32)*yt2^2)/
       k^2 - (9*yt2^2)/(4*k) + (2*g2*(3*g2 + gp2))/(gp2 + 2*yt2) - 
      (4*(g2 + gp2 - 4*yt2)*yt2^2*(9*g2^3 - 69*g2^2*gp2 - 37*g2*gp2^2 + 
         41*gp2^3 + 36*g2^2*yt2 + 264*g2*gp2*yt2 - 28*gp2^2*yt2))/
       (3*(g2 + gp2)^2*(g2 + gp2 - 8*yt2)*(g2^2 + 2*g2*gp2 + gp2^2 - 
         8*g2*yt2 - 8*gp2*yt2 + 16*k*yt2)))/phi2
 
copAh = (-3*g2^6)/(8*gp2^4) - (9*g2^5)/(16*gp2^3) + (45*g2^4)/(8*gp2^2) + 
     (83*g2^3)/(32*gp2) + (14849*g2*gp2)/2048 + (27*gp2^3)/(128*g2) - 
     (485*g2^4)/(96*(g2 + gp2)^2) - (1599*g2^3)/(64*(g2 + gp2)) + 
     (g2^3*(25*g2^3 + 158*g2^2*gp2 + 10*g2*gp2^2 - 6*gp2^3))/
      (32*(g2 + gp2)*(g2 - 8*k)^3) - 
     (g2^2*(10*g2^3 + 371*g2^2*gp2 + 50*g2*gp2^2 - 14*gp2^3))/
      (64*(g2 + gp2)*(g2 - 8*k)^2) - (1215*g2^3)/(128*(3*g2 - 8*k)) + 
     ((g2 - 3*gp2)*(g2 - gp2)*(9*g2^4 - 12*g2^3*gp2 + 30*g2^2*gp2^2 + 
        4*g2*gp2^3 + gp2^4))/(128*g2*(g2 + gp2)^2*(3*g2 - gp2 - 8*k)) + 
     (g2^2*(g2 + gp2)^2*(5*g2 + gp2))/(16*(g2 + gp2 - 8*k)^3) - 
     (g2^2*(7*g2^2 + 15*g2*gp2 + 4*gp2^2))/(32*(g2 + gp2 - 8*k)^2) + 
     (g2*(8*g2^2 + 8*g2*gp2 + gp2^2)*(g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + 
        gp2^3))/(16*(g2 + gp2)^2*(2*g2 + gp2)*(2*g2 + gp2 - 8*k)) - 
     (1215*(g2 + gp2)^3)/(256*(3*g2 + 3*gp2 - 8*k)) + 
     (39*g2^3)/(64*(g2 - 4*k)) + (5*(g2 + gp2)^3)/(16*(g2 + gp2 - 4*k)) - 
     (3*g2^6)/(8192*k^4) + (3*g2^5)/(1024*k^3) + 
     ((583*g2^4)/2048 + (45*g2^3*gp2)/512 + (75*g2^2*gp2^2)/1024 + 
       (15*g2*gp2^3)/512 + (15*gp2^4)/2048 - (3*g2^5)/(16*(g2 + gp2)))/k^2 - 
     g2^4/(32*(2*g2 + gp2)*k) + (25447/16 + (96*g2^2)/gp2^2 + (24*g2)/gp2 - 
       (3*gp2)/(2*g2) - (3*g2^3)/(g2 + gp2)^3 + (49*g2^2)/(g2 + gp2)^2 - 
       (316*g2)/(g2 + gp2))*k^2 + (-4158/g2 - 1419/(g2 + gp2))*k^3 + 
     (5280/g2^2 + 2640/(g2 + gp2)^2)*k^4 + (-2304/g2^3 - 1152/(g2 + gp2)^3)*
      k^5 + (1975*g2^3)/(2048*(g2 + 16*k)) + (1975*(g2 + gp2)^3)/
      (4096*(g2 + gp2 + 16*k)) - ((5*g2 - 3*gp2)*(9*g2^4 + 24*g2^3*gp2 - 
        12*g2^2*gp2^2 - 4*g2*gp2^3 - gp2^4))/(32*(g2 + gp2)*
       (3*g2^2 + 2*g2*gp2 - gp2^2 - 8*g2*k)) + 
     ((g2 - gp2)*(2*g2 + gp2)*(g2^2 + gp2^2)*(3*g2^4 + 5*g2^3*gp2 + 
        7*g2^2*gp2^2 + 11*g2*gp2^3 + 2*gp2^4))/
      (32*gp2^4*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) + 
     (g2*(2*g2 + gp2)*(g2^2 + g2*gp2 - gp2^2)*(g2^2 + 2*g2*gp2 + 2*gp2^2)*
       (3*g2^4 + 7*g2^3*gp2 + 10*g2^2*gp2^2 - 4*gp2^4))/
      (32*gp2^4*(g2 + gp2)^2*(g2^2 + 8*gp2*k)) + 
     ((g2 - 4*k)*(g2^2 + 8*g2*k - 64*k^2)*(g2^2 - 8*g2*k - 32*k^2)*
       (5*g2^2 - 22*g2*k - 8*k^2))/(16*(g2 - 8*k)^2*k*
       (g2^2 + g2*gp2 - 8*g2*k - 8*gp2*k + 64*k^2)) - 
     (132*g2^7 + 284*g2^6*gp2 + 203*g2^5*gp2^2 + 65*g2^4*gp2^3 + 
       17*g2^3*gp2^4 + 3*g2^2*gp2^5 - 1056*g2^6*k - 2800*g2^5*gp2*k - 
       2560*g2^4*gp2^2*k - 472*g2^3*gp2^3*k + 360*g2^2*gp2^4*k + 
       104*g2*gp2^5*k + 24*gp2^6*k)/(16*g2*(g2 + gp2)*
       (g2^3 + g2^2*gp2 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 64*g2*k^2)) - 
     (132*g2^7 + 312*g2^6*gp2 + 183*g2^5*gp2^2 + 20*g2^4*gp2^3 + g2^3*gp2^4 - 
       1056*g2^6*k - 1968*g2^5*gp2*k - 544*g2^4*gp2^2*k + 616*g2^3*gp2^3*k + 
       312*g2^2*gp2^4*k + 72*g2*gp2^5*k + 8*gp2^6*k)/
      (16*(g2 + gp2)^2*(g2^3 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
        64*g2*k^2 + 64*gp2*k^2)) - ((g2 + 8*k)*(g2^2 - 32*g2*k + 64*k^2)*
       (g2^4 - 144*g2^2*k^2 + 768*g2*k^3 + 3072*k^4))/
      (512*(g2 - 8*k)*k^2*(g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) + 
     (g2^2*(173507 + 9728*nG))/4096 + (gp2^2*(-10503 + 48640*nG))/36864 - 
     (g2^2*(-2210*g2^3 - 2276*g2^2*gp2 + 99*g2*gp2^2 + 21*gp2^3 + 
        256*g2^3*nG + 256*g2^2*gp2*nG))/(768*(g2 + gp2)*(g2 - 2*k)^2) + 
     (g2*(-2155*g2^3 - 3373*g2^2*gp2 + 3348*g2*gp2^2 + 708*gp2^3 + 
        512*g2^3*nG + 512*g2^2*gp2*nG))/(384*(g2 + gp2)*(g2 - 8*k)) - 
     ((g2 + gp2)*(-6279*g2^3 - 13821*g2^2*gp2 - 13869*g2*gp2^2 - 5031*gp2^3 + 
        768*g2^3*nG + 768*g2^2*gp2*nG + 1280*g2*gp2^2*nG + 1280*gp2^3*nG))/
      (4608*(g2 + gp2 - 2*k)^2) + 
     (g2*(9*g2^5 + 779*g2^4*gp2 + 1730*g2^3*gp2^2 + 680*g2^2*gp2^3 - 
        163*g2*gp2^4 - 39*gp2^5 - 40*g2^4*gp2*nG - 80*g2^3*gp2^2*nG - 
        40*g2^2*gp2^3*nG))/(128*gp2*(g2 + gp2)^2*(g2 - 2*k)) + 
     (-2442*g2^4 - 1221*g2^3*gp2 + 3258*g2^2*gp2^2 + 1986*g2*gp2^3 + 
       345*gp2^4 + 384*g2^4*nG + 768*g2^3*gp2*nG + 1024*g2^2*gp2^2*nG + 
       1280*g2*gp2^3*nG + 640*gp2^4*nG)/(576*(g2 + gp2)*(g2 + gp2 - 8*k)) - 
     (216*g2^5 - 7413*g2^4*gp2 - 9900*g2^3*gp2^2 - 6302*g2^2*gp2^3 - 
       8740*g2*gp2^4 - 3557*gp2^5 + 480*g2^4*gp2*nG + 960*g2^3*gp2^2*nG + 
       1280*g2^2*gp2^3*nG + 1600*g2*gp2^4*nG + 800*gp2^5*nG)/
      (3072*gp2*(g2 + gp2)*(g2 + gp2 - 2*k)) + 
     (g2^5/(32*(g2 + gp2)^2) + (83*g2^4)/(32*(g2 + gp2)) - 
       (g2^3*(-3903 + 2528*nG))/2048 - (g2^2*gp2*(4265 + 2528*nG))/6144 - 
       (gp2^3*(-3951 + 12640*nG))/18432 - (g2*gp2^2*(2763 + 12640*nG))/18432)/
      k + k*((-65*g2^3)/gp2^2 - (55*g2^2)/(2*gp2) - (3*gp2^2)/(16*g2) + 
       (1943*g2^3)/(48*(g2 + gp2)^2) - (g2*(209229 + 1024*nG))/768 - 
       (gp2*(52567 + 5120*nG))/768 + (4699*g2^2 - 512*g2^2*nG)/
        (48*(g2 + gp2))) + ((3*g2 - 5*gp2)^2*(g2 + gp2)^2)/
      (1024*(g2 + gp2 - 2*k)*(g2 + gp2 - 8*yt2)) - 
     ((3*g2 - 5*gp2)^2*(3*g2^3 + 9*g2^2*gp2 + 9*g2*gp2^2 + 3*gp2^3 - 
        36*g2^2*k - 72*g2*gp2*k - 36*gp2^2*k - 32*g2*k^2 - 32*gp2*k^2 + 
        1536*k^3))/(2048*(g2 + gp2)*k*(g2 + gp2 - 8*yt2)) + (108*k^3)/yt2 + 
     ((-4309*g2)/192 - (99*gp2)/64 + (61*g2^2)/(3*(g2 + gp2)))*yt2 + 
     (27*g2^2*yt2)/(8*(g2 - 8*k)) + ((99*g2^2 - 42*g2*gp2 + 179*gp2^2)*yt2)/
      (48*(g2 + gp2 - 8*k)) - (9*g2^3*yt2)/(64*(g2 - 2*k)^2) - 
     (27*g2^2*yt2)/(16*(g2 - 2*k)) - ((3*g2 - 5*gp2)^2*(g2 + gp2)*yt2)/
      (128*(g2 + gp2 - 2*k)^2) - ((117*g2^2 - 102*g2*gp2 + 229*gp2^2)*yt2)/
      (128*(g2 + gp2 - 2*k)) + (3*g2^4*yt2)/(512*k^3) + 
     (((87*g2^2)/256 + (383*g2*gp2)/128 - (331*gp2^2)/768)*yt2)/k + 
     (491/8 - (56*g2^2)/(g2 + gp2)^2 + (70*g2)/(g2 + gp2))*k*yt2 - 
     (36*k^2*yt2)/g2 + (1047/16 + (16*g2^2)/(g2 + gp2)^2 - 
       (20*g2)/(g2 + gp2))*yt2^2 - (3*g2^3*yt2^2)/(2*(g2 - 8*k)^3) + 
     (15*g2^2*yt2^2)/(4*(g2 - 8*k)^2) + (15*g2*yt2^2)/(4*(g2 - 8*k)) + 
     (12*(g2 + gp2)*yt2^2)/(g2 + gp2 - 8*k) + (3*g2^2*yt2^2)/
      (32*(g2 - 2*k)^2) + (9*g2*yt2^2)/(4*(g2 - 2*k)) + 
     ((9*g2^2 - 6*g2*gp2 + 17*gp2^2)*yt2^2)/(24*(g2 + gp2)*
       (g2 + gp2 - 2*k)) + (((-21*g2^2)/32 - (3*g2*gp2)/8 - (3*gp2^2)/16)*
       yt2^2)/k^2 + (((1111*g2)/96 + (81*gp2)/32 - (26*g2^2)/(3*(g2 + gp2)))*
       yt2^2)/k + (18*k*yt2^2)/g2 - (12*g2^2*yt2^3)/(g2 - 8*k)^3 + 
     (18*g2*yt2^3)/(g2 - 8*k)^2 + (6*yt2^3)/(g2 - 8*k) + 
     (((-4*g2)/3 + (4*g2^2)/(3*(g2 + gp2)))*yt2^3)/k^2 - (747*yt2^3)/(16*k) + 
     (9*yt2^4)/(8*k^2) + (15*yt2^3)/(8*(-2*k + yt2)) + 
     (3*g32*yt2^2)/(-k + yt2) - (243*yt2^3)/(16*(-4*k + 3*yt2)) - 
     ((3*g2 + 3*gp2 - 8*yt2)*(g2 + gp2 - 4*yt2)*(12*g2^2*gp2 + 8*g2*gp2^2 - 
        4*gp2^3 - 27*g2^2*yt2 - 6*g2*gp2*yt2 - 43*gp2^2*yt2))/
      (96*(g2 + gp2)*(g2 + gp2 - 8*yt2)*(g2 + gp2 + 8*k - 8*yt2)) + 
     (3*g2^2*(g2 - 8*k)*(g2 - 4*k)*(g2^4 - 4*g2^3*k - 96*g2^2*k^2 + 
        384*g2*k^3 - 1024*k^4))/(8192*k^4*(g2^2 - 8*g2*k + 16*k*yt2)) - 
     ((3*g2 + 3*gp2 - 16*yt2)*yt2^2*(9*g2^3 - 69*g2^2*gp2 - 37*g2*gp2^2 + 
        41*gp2^3 + 36*g2^2*yt2 + 264*g2*gp2*yt2 - 28*gp2^2*yt2))/
      (12*(g2 + gp2)*(g2 + gp2 - 8*yt2)*(g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 
        8*gp2*yt2 + 16*k*yt2)) - (yt2*(27*g2^3 + 69*g2^2*gp2 + 43*g2*gp2^2 + 
        gp2^3 - 72*g2^2*yt2 - 218*g2*gp2*yt2 - 18*gp2^2*yt2 - 6336*g2*yt2^2 - 
        6336*gp2*yt2^2))/(128*(g2 + gp2)*(-k + yt2)) + 
     g32*(24*k - 67*yt2 + (35*yt2^2)/k - (4*yt2^3)/k^2)
 
copAt = (-1044049*g2^2)/23040 - (3*g2^3)/gp2 + (1249*g2*gp2)/64 + 
     (1143*gp2^2)/512 - g2^7/(2*(g2 + gp2)^5) + (69*g2^6)/(16*(g2 + gp2)^4) + 
     (91*g2^5)/(18*(g2 + gp2)^3) - (11921*g2^4)/(360*(g2 + gp2)^2) + 
     (786059*g2^3)/(11520*(g2 + gp2)) - (3*g2^3)/(2*(g2 - 8*k)) - 
     ((g2 + gp2)*(9*g2^2 - 6*g2*gp2 + 17*gp2^2))/(12*(g2 + gp2 - 8*k)) + 
     (3*g2^4)/(16*(g2 - 2*k)^2) + (3*g2^3)/(4*(g2 - 2*k)) + 
     ((g2 + gp2)^2*(9*g2^2 - 42*g2*gp2 + 29*gp2^2))/(96*(g2 + gp2 - 2*k)^2) + 
     ((g2 + gp2)*(1341*g2^2 - 246*g2*gp2 + 2317*gp2^2))/
      (3072*(g2 + gp2 - 2*k)) - (27*g2^5)/(4096*k^3) + (75*g2^4)/(1024*k^2) + 
     ((-3*g2^3)/64 - (9*g2^2*gp2)/16 - (3*g2*gp2^2)/8 + (3*gp2^3)/16)/k + 
     ((715*g2)/192 + (361*gp2)/64 - (13*g2^2)/(3*(g2 + gp2)))*k + 
     (-46 + (128*g2^2)/(g2 + gp2)^2 - (160*g2)/(g2 + gp2))*k^2 - 
     ((3*g2 - 5*gp2)^2*(81*g2^3 + 331*g2^2*gp2 + 263*g2*gp2^2 + 15*gp2^3))/
      (512*(g2 + gp2)^2*(g2 + gp2 - 8*yt2)) - 
     (7*(3*g2 - 5*gp2)^2*(g2 + gp2)^2)/(1024*(g2 + gp2 - 2*k)*
       (g2 + gp2 - 8*yt2)) - (17*(3*g2 - 5*gp2)^2*k)/
      (64*(g2 + gp2 - 8*yt2)) - (2*(3*g2 - 5*gp2)^2*k^2)/
      ((g2 + gp2)*(g2 + gp2 - 8*yt2)) + (45*g2^4)/(16*(g2 - 2*yt2)^2) - 
     (21*g2^3)/(16*(g2 - 2*yt2)) + ((-393*g2^3)/80 - (11*g2^2*gp2)/16 - 
       (25*g2*gp2^2)/48 - (19*gp2^3)/48 - (4*g2^6)/(3*(g2 + gp2)^3) + 
       (79*g2^5)/(60*(g2 + gp2)^2) + (43*g2^4)/(15*(g2 + gp2)))/yt2 + 
     (288*k^3)/yt2 + ((2907*g2)/64 + (60*g2^3)/gp2^2 + (30*g2^2)/gp2 - 
       (915*gp2)/64 - (11*g2^5)/(3*(g2 + gp2)^4) - 
       (1793*g2^4)/(8*(g2 + gp2)^3) + (34585*g2^3)/(96*(g2 + gp2)^2) - 
       (6867*g2^2)/(32*(g2 + gp2)))*yt2 - (6*g2^3*yt2)/(g2 - 8*k)^2 + 
     (15*g2^2*yt2)/(2*(g2 - 8*k)) - (2*(9*g2^2 + 30*g2*gp2 + 5*gp2^2)*yt2)/
      (3*(g2 + gp2 - 8*k)) + (219*g2^3*yt2)/(128*(g2 - 2*k)^2) - 
     (3*g2^2*yt2)/(128*(g2 - 2*k)) + 
     ((g2 + gp2)*(909*g2^2 + 2202*g2*gp2 + 781*gp2^2)*yt2)/
      (768*(g2 + gp2 - 2*k)^2) + (3*(261*g2^2 - 150*g2*gp2 + 485*gp2^2)*yt2)/
      (256*(g2 + gp2 - 2*k)) + (((-27*g2^3)/256 - (27*g2^2*gp2)/128 - 
        (27*g2*gp2^2)/128 - (9*gp2^3)/128)*yt2)/k^2 + 
     (((-669*g2^2)/256 + (53*g2*gp2)/128 - (421*gp2^2)/768)*yt2)/k + 
     (-891/8 + (8*g2^2)/(g2 + gp2)^2 - (10*g2)/(g2 + gp2))*k*yt2 - 
     (72*k^2*yt2)/g2 + (3437/16 - (105*g2^2)/gp2^2 - (6*g2)/gp2 + 
       (27*gp2)/(8*g2) - (2*g2^3)/(g2 + gp2)^3 + 
       (119*g2^2)/(4*(g2 + gp2)^2) - (2*g2)/(g2 + gp2))*yt2^2 + 
     (21*g2^2*yt2^2)/(2*(g2 - 8*k)^2) + (48*g2*yt2^2)/(g2 - 8*k) + 
     (36*(g2 + gp2)*yt2^2)/(g2 + gp2 - 8*k) - (195*g2^2*yt2^2)/
      (64*(g2 - 2*k)^2) - (129*g2*yt2^2)/(16*(g2 - 2*k)) - 
     (207*(g2 + gp2)^2*yt2^2)/(128*(g2 + gp2 - 2*k)^2) - 
     ((81*g2^2 - 318*g2*gp2 + 241*gp2^2)*yt2^2)/(32*(g2 + gp2)*
       (g2 + gp2 - 2*k)) + (((45*g2^2)/64 + (15*g2*gp2)/32 + (15*gp2^2)/64)*
       yt2^2)/k^2 + (((-3137*g2)/192 + (183*gp2)/128 + 
        (91*g2^2)/(6*(g2 + gp2)))*yt2^2)/k + (9*k*yt2^2)/g2 + 
     (-45/(4*g2) - 6/gp2 - (3*g2^2)/(4*(g2 + gp2)^3) + 
       (21*g2)/(2*(g2 + gp2)^2))*yt2^3 - (861*yt2^3)/(64*k) + 
     (3*yt2^3)/(-2*k + yt2) + (60*g32*yt2^2)/(-k + yt2) + 
     (g2*(3*g2 + gp2)*(10*g2 + 13*gp2))/(4*(gp2 + 2*yt2)) + 
     (9*yt2^3)/(2*(-4*k + 3*yt2)) - 
     (g2^3*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 21*gp2^3)*
       (2*g2^3 - g2^2*gp2 - 2*g2*gp2^2 + 2*gp2^3))/(16*(g2 + gp2)^5*
       (g2*gp2 - 2*g2*yt2 - 2*gp2*yt2)) + 
     (3*g2^2*(g2 - 8*k)*(g2 - 4*k)*(9*g2^3 - 64*g2^2*k + 320*g2*k^2 - 
        1024*k^3))/(4096*k^3*(g2^2 - 8*g2*k + 16*k*yt2)) - 
     ((12*g2^2*gp2 + 8*g2*gp2^2 - 4*gp2^3 - 27*g2^2*yt2 - 6*g2*gp2*yt2 - 
        43*gp2^2*yt2)*(g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 8*gp2*yt2 + 
        29*yt2^2))/(6*(g2 + gp2)*(g2 + gp2 - 8*yt2)*(g2 + gp2 + 8*k - 
        8*yt2)) - (yt2*(333*g2^3 + 603*g2^2*gp2 + 285*g2*gp2^2 + 15*gp2^3 - 
        1440*g2^2*yt2 - 10540*g2*gp2*yt2 - 1676*gp2^2*yt2 + 16776*g2*yt2^2 + 
        16776*gp2*yt2^2))/(512*(g2 + gp2)*(-k + yt2)) + 
     g32*(64*k - 48*yt2 - (32*yt2^2)/k) + 
     ((9*g2^3 - 69*g2^2*gp2 - 37*g2*gp2^2 + 41*gp2^3 + 36*g2^2*yt2 + 
        264*g2*gp2*yt2 - 28*gp2^2*yt2)*(2*g2^3 + 6*g2^2*gp2 + 6*g2*gp2^2 + 
        2*gp2^3 - 39*g2^2*yt2 - 78*g2*gp2*yt2 - 39*gp2^2*yt2 + 210*g2*yt2^2 + 
        210*gp2*yt2^2 - 328*yt2^3))/(48*(g2 + gp2)*(g2 + gp2 - 8*yt2)*
       (g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 8*gp2*yt2 + 16*k*yt2))
 
copAW = (63*g2^3)/(256*(g2 - gp2)) - g2^6/(4*gp2^4) - (71*g2^5)/(16*gp2^3) + 
     (53*g2^4)/(32*gp2^2) + (4017*g2^3)/(64*gp2) - gp2^4/(16*g2^2) - 
     (9*g2^7)/(64*(g2 + gp2)^5) + (9*g2^3)/(64*(g2 + 2*gp2)) - 
     (8505*g2^3)/(512*(3*g2 + 2*gp2)) - (5*g2^3*(644*g2 + 957*gp2))/
      (64*(g2^2 + 2*g2*gp2 + 2*gp2^2)) - 
     (g2^3*(5*g2^3 + 4*g2^2*gp2 + 5*g2*gp2^2 - 3*gp2^3))/
      (16*(g2 + gp2)*(g2 - 8*k)^3) + 
     (g2^2*(2*g2^3 - 335*g2^2*gp2 - 81*g2*gp2^2 - 23*gp2^3))/
      (32*(g2 + gp2)*(g2 - 8*k)^2) + (45*g2^3)/(16*(3*g2 - 8*k)) + 
     ((17*g2^2 - 8*g2*gp2 + 4*gp2^2)*(9*g2^4 - 12*g2^3*gp2 + 30*g2^2*gp2^2 + 
        4*g2*gp2^3 + gp2^4))/(32*g2*(g2 + gp2)^2*(3*g2 - gp2 - 8*k)) + 
     (g2*(g2 + gp2)^2*(g2 + 8*gp2))/(16*(g2 + gp2 - 8*k)^2) - 
     (370*g2^3 + 139*g2^2*gp2 - 40*g2*gp2^2 - 8*gp2^3)/
      (32*(g2 + gp2 - 8*k)) + (g2*(g2 - 12*gp2)*(g2^3 + 2*g2^2*gp2 + 
        3*g2*gp2^2 + gp2^3))/(32*(g2 + gp2)^2*(2*g2 + gp2 - 8*k)) + 
     (33*g2^3)/(32*(g2 - 4*k)) - (gp2*(g2 + gp2)*(267*g2^2 - 100*g2*gp2 + 
        44*gp2^2))/(1024*(g2 + gp2 - 2*k)^2) - 
     (36*g2^6 + 2376*g2^5*gp2 + 9836*g2^4*gp2^2 + 15261*g2^3*gp2^3 + 
       11070*g2^2*gp2^4 + 3437*g2*gp2^5 + 420*gp2^6)/
      (256*gp2*(g2 + gp2)^2*(g2 + gp2 - 2*k)) + (9*g2^5)/(1024*k^3) + 
     ((-3*g2^4)/16 - (3*g2^3*gp2)/512 + (3*g2^2*gp2^2)/128 + 
       (9*g2*gp2^3)/512 + (3*g2^5)/(512*(g2 + gp2)))/k^2 + 
     ((-877*g2)/8 + (8*g2^4)/gp2^3 + (27*g2^3)/(2*gp2^2) - 
       (13*g2^2)/(4*gp2) + (21*gp2)/4 + gp2^2/(2*g2) - 
       (3*g2^4)/(2*(g2 + gp2)^3) + (215*g2^3)/(48*(g2 + gp2)^2) + 
       (365*g2^2)/(6*(g2 + gp2)))*k + (526 - (40*g2^3)/gp2^3 + 
       (120*g2^2)/gp2^2 - (168*g2)/gp2 + (4*gp2)/g2 - (3*g2^3)/(g2 + gp2)^3 - 
       (427*g2^2)/(3*(g2 + gp2)^2) - (1069*g2)/(3*(g2 + gp2)))*k^2 + 
     (-2832/g2 + 128/gp2 - (64*g2)/(g2 + gp2)^2 + 640/(g2 + gp2))*k^3 + 
     (4864*k^4)/g2^2 - (6144*k^5)/g2^3 - (975*g2^3)/(256*(g2 + 16*k)) + 
     ((9*g2^4 + 24*g2^3*gp2 - 12*g2^2*gp2^2 - 4*g2*gp2^3 - gp2^4)*
       (12*g2^4 - 6*g2^3*gp2 - 13*g2^2*gp2^2 - 3*g2*gp2^3 + 4*gp2^4))/
      (64*g2^2*(g2 + gp2)^2*(3*g2^2 + 2*g2*gp2 - gp2^2 - 8*g2*k)) + 
     (g2*(g2 - gp2)*(g2 + gp2)*(2*g2 + gp2)*(g2^2 + gp2^2)*
       (4*g2^2 + 8*g2*gp2 + 15*gp2^2))/(32*gp2^4*(g2^2 + 2*g2*gp2 + gp2^2 - 
        8*gp2*k)) - (g2^2*(2*g2 + gp2)*(g2^2 + g2*gp2 - gp2^2)*
       (g2^2 + 2*g2*gp2 + 2*gp2^2)*(3*g2^2 + 10*g2*gp2 + 6*gp2^2))/
      (16*gp2^3*(g2 + gp2)^2*(g2^2 + 8*gp2*k)) + 
     (66*g2^6 + 103*g2^5*gp2 - 23*g2^4*gp2^2 - 53*g2^3*gp2^3 - 5*g2^2*gp2^4 - 
       528*g2^5*k - 296*g2^4*gp2*k + 160*g2^3*gp2^2*k - 104*g2^2*gp2^3*k - 
       24*g2*gp2^4*k - 8*gp2^5*k)/(16*g2*(g2^3 + g2^2*gp2 - 16*g2^2*k - 
        8*g2*gp2*k + 8*gp2^2*k + 64*g2*k^2)) + 
     (g2*(198*g2^6 + 539*g2^5*gp2 + 274*g2^4*gp2^2 - 23*g2^3*gp2^3 - 
        4*g2^2*gp2^4 - 1584*g2^5*k - 2728*g2^4*gp2*k - 232*g2^3*gp2^2*k + 
        1072*g2^2*gp2^3*k + 280*g2*gp2^4*k + 56*gp2^5*k))/
      (16*(g2 + gp2)^2*(g2^3 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
        64*g2*k^2 + 64*gp2*k^2)) - ((g2 - 4*k)*(g2^2 + 8*g2*k - 64*k^2)*
       (g2^2 - 8*g2*k - 32*k^2)*(3*g2^3 + 16*g2^2*k - 256*g2*k^2 - 2048*k^3))/
      (512*(g2 - 8*k)^2*k^2*(g2^2 + g2*gp2 - 8*g2*k - 8*gp2*k + 64*k^2)) + 
     ((g2 + 8*k)*(g2^2 - 32*g2*k + 64*k^2)*(g2^3 - 60*g2^2*k + 192*g2*k^2 - 
        512*k^3))/(64*(g2 - 8*k)*k*(g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) - 
     (3*gp2^2*(163 + 160*nG))/64 - (gp2^3*(-107 + 640*nG))/(192*g2) - 
     (g2*gp2*(-3333 + 10880*nG))/2304 + (g2^2*(591889 + 213760*nG))/23040 + 
     (-1269179*g2^3 + 57600*g2^3*nG)/(11520*(g2 + gp2)) + 
     (-97517*g2^4 - 29440*g2^4*nG)/(2880*(g2 + gp2)^2) + 
     (109339*g2^5 - 8096*g2^5*nG)/(576*(g2 + gp2)^3) + 
     (1565*g2^6 + 512*g2^6*nG)/(128*(g2 + gp2)^4) + 
     (g2*(-4523*g2^3 - 1508*g2^2*gp2 + 1608*g2*gp2^2 + 312*gp2^3 + 
        1024*g2^3*nG + 1024*g2^2*gp2*nG))/(192*(g2 + gp2)*(g2 - 8*k)) - 
     (g2*(842*g2^4 - 6859*g2^3*gp2 + 768*g2^2*gp2^2 + 225*g2*gp2^3 + 
        216*gp2^4 + 896*g2^4*nG + 896*g2^3*gp2*nG))/
      (3072*(g2 + gp2)*(g2 - 2*k)^2) - (-72*g2^6 + 4001*g2^5*gp2 + 
       4264*g2^4*gp2^2 + 6256*g2^3*gp2^3 + 440*g2^2*gp2^4 + 399*g2*gp2^5 + 
       144*gp2^6 + 64*g2^5*gp2*nG + 128*g2^4*gp2^2*nG + 64*g2^3*gp2^3*nG)/
      (512*gp2*(g2 + gp2)^2*(g2 - 2*k)) + 
     ((-71*g2^2*gp2)/512 + (547*g2*gp2^2)/1024 + (27*gp2^3)/256 - 
       (527*g2^4)/(128*(g2 + gp2)) - (g2^3*(-17941 + 1472*nG))/3072)/k - 
     ((3*g2 - 5*gp2)^2*(8*g2^3 + 24*g2^2*gp2 + 15*g2*gp2^2 + gp2^3))/
      (128*(g2 + gp2)^2*(g2 + gp2 - 8*yt2)) - (45*g2^4)/(16*(g2 - 2*yt2)^2) + 
     (33*g2^3)/(8*(g2 - 2*yt2)) + 
     ((-7*g2^3)/30 - (7*g2^5)/(30*(g2 + gp2)^2) + (7*g2^4)/(15*(g2 + gp2)))/
      yt2 + ((-47953*g2)/720 + (5*g2^2)/gp2 - (85*gp2)/48 - gp2^2/g2 + 
       (28*g2^5)/(3*(g2 + gp2)^4) - (251*g2^4)/(9*(g2 + gp2)^3) - 
       (79013*g2^3)/(720*(g2 + gp2)^2) + (5941*g2^2)/(45*(g2 + gp2)))*yt2 + 
     (9*g2^2*yt2)/(8*(g2 - 8*k)) + (93*g2^3*yt2)/(128*(g2 - 2*k)^2) + 
     (615*g2^2*yt2)/(128*(g2 - 2*k)) - (9*g2^3*yt2)/(64*k^2) + 
     (3*g2^2*yt2)/(256*k) - 10*k*yt2 + (-24851/360 + (15*g2^3)/gp2^3 + 
       (21*g2^2)/(2*gp2^2) - (191*g2)/(4*gp2) - (224*g2^4)/(3*(g2 + gp2)^4) + 
       (664*g2^3)/(9*(g2 + gp2)^3) - (7129*g2^2)/(90*(g2 + gp2)^2) + 
       (19621*g2)/(180*(g2 + gp2)))*yt2^2 + (3*g2^3*yt2^2)/(2*(g2 - 8*k)^3) - 
     (15*g2^2*yt2^2)/(4*(g2 - 8*k)^2) + (9*g2*yt2^2)/(2*(g2 - 8*k)) - 
     (219*g2^2*yt2^2)/(64*(g2 - 2*k)^2) - (741*g2*yt2^2)/(64*(g2 - 2*k)) + 
     (9*g2^2*yt2^2)/(32*k^2) + (831*g2*yt2^2)/(128*k) + 
     ((120*g2^2)/gp2^3 + (84*g2)/gp2^2 - 30/gp2 + 30/(g2 + gp2))*yt2^3 + 
     (12*g2^2*yt2^3)/(g2 - 8*k)^3 - (30*g2*yt2^3)/(g2 - 8*k)^2 + 
     (12*yt2^3)/(g2 - 8*k) + (9*g2*yt2^3)/(4*(g2 - 2*k)^2) + 
     (9*yt2^3)/(g2 - 2*k) - (9*g2*yt2^3)/(16*k^2) - (39*yt2^3)/(16*k) - 
     ((3*g2 + gp2)*(5*g2^2 - 9*g2*gp2 - 4*gp2^2))/(4*(gp2 + 2*yt2)) - 
     (g2^3*(g2^2 + 4*g2*gp2 - 3*gp2^2)*(12*g2^3 + 14*g2^2*gp2 - 27*g2*gp2^2 - 
        21*gp2^3))/(8*(g2 + gp2)^4*(g2*gp2 - 2*g2*yt2 - 2*gp2*yt2)) - 
     (3*g2^3*(g2 - 8*k)*(g2 - 4*k)*(3*g2^2 - 40*g2*k + 96*k^2))/
      (1024*k^3*(g2^2 - 8*g2*k + 16*k*yt2)) + 
     (9*yt2*(4*g2^2 - 21*g2*yt2 + 2*yt2^2))/(32*(-k + yt2))
 
copAZ = (-81*g2^3)/(128*(g2 - gp2)) - g2^6/(4*gp2^4) + 
     (149*g2^5)/(16*gp2^3) + (1165*g2^4)/(32*gp2^2) - (7459*g2^3)/(128*gp2) - 
     (97*gp2^3)/(256*g2) - (3*gp2^4)/(128*g2^2) + (7*g2^7)/(8*(g2 + gp2)^5) - 
     (97*g2^6)/(64*(g2 + gp2)^4) + (63*g2^3)/(64*(g2 + 2*gp2)) + 
     (24867*g2^3)/(2048*(3*g2 + 2*gp2)) + (g2^3*(346*g2 + 553*gp2))/
      (16*(g2^2 + 2*g2*gp2 + 2*gp2^2)) + 
     (g2^2*(g2^3 + 82*g2^2*gp2 - 14*g2*gp2^2 - 3*gp2^3))/
      (16*(g2 + gp2)*(g2 - 8*k)^2) - 
     (g2*(343*g2^3 + 955*g2^2*gp2 + 268*g2*gp2^2 + 128*gp2^3))/
      (32*(g2 + gp2)*(g2 - 8*k)) + ((5*g2 - 3*gp2)*(g2 - gp2)*
       (9*g2^4 - 12*g2^3*gp2 + 30*g2^2*gp2^2 + 4*g2*gp2^3 + gp2^4))/
      (128*g2*(g2 + gp2)^2*(3*g2 - gp2 - 8*k)) - 
     (g2^2*(g2 + gp2)^2*(5*g2 + gp2))/(16*(g2 + gp2 - 8*k)^3) + 
     (g2^2*(5*g2 + gp2)*(3*g2 + 4*gp2))/(32*(g2 + gp2 - 8*k)^2) + 
     (g2*(3*g2 + 7*gp2)*(g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/
      (32*(g2 + gp2)^2*(2*g2 + gp2 - 8*k)) + (45*(g2 + gp2)^3)/
      (32*(3*g2 + 3*gp2 - 8*k)) + (g2 + gp2)^3/(2*(g2 + gp2 - 4*k)) + 
     (g2^2*gp2*(189*g2^2 + 10*g2*gp2 + 25*gp2^2))/(256*(g2 + gp2)*
       (g2 - 2*k)^2) + (g2*(72*g2^5 - 3951*g2^4*gp2 - 1778*g2^3*gp2^2 + 
        2604*g2^2*gp2^3 + 186*g2*gp2^4 + 115*gp2^5))/
      (512*gp2*(g2 + gp2)^2*(g2 - 2*k)) + 
     ((-9*g2^4)/512 - (33*g2^3*gp2)/512 - (33*g2^2*gp2^2)/512 - 
       (3*g2*gp2^3)/128 - (3*gp2^4)/512)/k^2 + 
     ((-451*g2)/32 - (8*g2^4)/gp2^3 - (3*g2^3)/(2*gp2^2) + 
       (95*g2^2)/(4*gp2) + (29*gp2)/32 + (3*gp2^2)/(8*g2) + 
       (2*g2^4)/(g2 + gp2)^3 - (755*g2^3)/(24*(g2 + gp2)^2) + 
       (275*g2^2)/(12*(g2 + gp2)))*k + (164/3 + (40*g2^3)/gp2^3 + 
       (8*g2^2)/gp2^2 + (200*g2)/gp2 - (3*gp2)/g2 - 
       (115*g2^2)/(3*(g2 + gp2)^2) - (235*g2)/(3*(g2 + gp2)))*k^2 + 
     (-128/gp2 + (64*g2)/(g2 + gp2)^2 - 776/(g2 + gp2))*k^3 + 
     (2432*k^4)/(g2 + gp2)^2 - (3072*k^5)/(g2 + gp2)^3 - 
     (975*(g2 + gp2)^3)/(512*(g2 + gp2 + 16*k)) + 
     ((9*g2^4 + 24*g2^3*gp2 - 12*g2^2*gp2^2 - 4*g2*gp2^3 - gp2^4)*
       (29*g2^4 + 54*g2^3*gp2 - 24*g2^2*gp2^2 - 14*g2*gp2^3 + 3*gp2^4))/
      (128*g2^2*(g2 + gp2)^2*(3*g2^2 + 2*g2*gp2 - gp2^2 - 8*g2*k)) + 
     ((g2 - gp2)*(g2 + gp2)*(2*g2 + gp2)*(17*g2^2 - 24*g2*gp2 - gp2^2)*
       (g2^2 + gp2^2))/(64*gp2^3*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) + 
     (g2^2*(2*g2 + gp2)*(g2^2 + g2*gp2 - gp2^2)*(g2^2 + 2*g2*gp2 + 2*gp2^2)*
       (4*g2^3 + 9*g2^2*gp2 + 12*g2*gp2^2 + 11*gp2^3))/
      (32*gp2^4*(g2 + gp2)^2*(g2^2 + 8*gp2*k)) - 
     (5*(g2 - 4*k)*(g2^2 + 8*g2*k - 64*k^2)*(g2^2 - 8*g2*k - 32*k^2))/
      (8*(g2 - 8*k)*(g2^2 + g2*gp2 - 8*g2*k - 8*gp2*k + 64*k^2)) + 
     (g2*(g2 + 8*k)*(g2 + 24*k)*(g2^2 - 32*g2*k + 64*k^2))/
      (16*(g2 - 8*k)*(g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) + 
     ((3*g2 - gp2)*(22*g2^6 + 31*g2^5*gp2 - 11*g2^3*gp2^3 - 2*g2^2*gp2^4 - 
        176*g2^5*k - 600*g2^4*gp2*k - 832*g2^3*gp2^2*k - 480*g2^2*gp2^3*k - 
        104*g2*gp2^4*k - 16*gp2^5*k))/(16*g2*(g2 + gp2)*
       (g2^3 + g2^2*gp2 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 64*g2*k^2)) - 
     (66*g2^7 + 183*g2^6*gp2 + 105*g2^5*gp2^2 + 7*g2^4*gp2^3 - g2^3*gp2^4 - 
       528*g2^6*k - 408*g2^5*gp2*k + 904*g2^4*gp2^2*k + 824*g2^3*gp2^3*k + 
       48*g2^2*gp2^4*k - 8*gp2^6*k)/(16*(g2 + gp2)^2*(g2^3 - 16*g2^2*k - 
        8*g2*gp2*k + 8*gp2^2*k + 64*g2*k^2 + 64*gp2*k^2)) + 
     (17*gp2^2*(-1041 + 1280*nG))/2304 + (g2*gp2*(49645 + 27648*nG))/3072 + 
     (g2^2*(-314493 + 542720*nG))/18432 + (4931*g2^3 - 2080*g2^3*nG)/
      (96*(g2 + gp2)) + (97131*g2^4 + 5504*g2^4*nG)/(576*(g2 + gp2)^2) + 
     (-7641*g2^5 - 2048*g2^5*nG)/(192*(g2 + gp2)^3) - 
     ((g2 + gp2)*(2613*g2^3 + 15123*g2^2*gp2 + 12603*g2*gp2^2 + 2793*gp2^3 + 
        1344*g2^3*nG + 1344*g2^2*gp2*nG + 2240*g2*gp2^2*nG + 2240*gp2^3*nG))/
      (9216*(g2 + gp2 - 2*k)^2) + (-120*g2^4 + 1281*g2^3*gp2 - 
       306*g2^2*gp2^2 - 2766*g2*gp2^3 - 1383*gp2^4 + 1536*g2^4*nG + 
       3072*g2^3*gp2*nG + 4096*g2^2*gp2^2*nG + 5120*g2*gp2^3*nG + 
       2560*gp2^4*nG)/(576*(g2 + gp2)*(g2 + gp2 - 8*k)) - 
     (432*g2^6 + 17385*g2^5*gp2 + 39105*g2^4*gp2^2 + 14718*g2^3*gp2^3 - 
       24594*g2^2*gp2^4 - 19719*g2*gp2^5 - 7167*gp2^6 + 192*g2^5*gp2*nG + 
       576*g2^4*gp2^2*nG + 896*g2^3*gp2^3*nG + 1152*g2^2*gp2^4*nG + 
       960*g2*gp2^5*nG + 320*gp2^6*nG)/(3072*gp2*(g2 + gp2)^2*
       (g2 + gp2 - 2*k)) + ((-3*g2^5)/(2*(g2 + gp2)^2) - 
       (13*g2^4)/(16*(g2 + gp2)) - (g2^3*(-16279 + 1472*nG))/6144 - 
       (g2^2*gp2*(14273 + 1472*nG))/6144 - (g2*gp2^2*(-8859 + 7360*nG))/
        18432 - (gp2^3*(-8643 + 7360*nG))/18432)/k - 
     ((3*g2 - 5*gp2)^2*(15*g2^2 + 22*g2*gp2 + gp2^2))/
      (128*(g2 + gp2)*(g2 + gp2 - 8*yt2)) + (3*(3*g2 - 5*gp2)^2*(g2 + gp2)^2)/
      (512*(g2 + gp2 - 2*k)*(g2 + gp2 - 8*yt2)) - ((3*g2 - 5*gp2)^2*k)/
      (16*(g2 + gp2 - 8*yt2)) + ((-9*g2^3)/128 - (3*g2^2*gp2)/128 - 
       (11*g2*gp2^2)/128 - (17*gp2^3)/128)/yt2 + 
     ((-1853*g2)/48 + (5*g2^2)/(2*gp2) + (157*gp2)/24 - 
       (2*g2^5)/(g2 + gp2)^4 + (407*g2^4)/(12*(g2 + gp2)^3) - 
       (105*g2^3)/(g2 + gp2)^2 + (1613*g2^2)/(16*(g2 + gp2)))*yt2 + 
     ((9*g2^2 - 174*g2*gp2 + 73*gp2^2)*yt2)/(48*(g2 + gp2 - 8*k)) + 
     ((g2 + gp2)*(279*g2^2 + 894*g2*gp2 + 167*gp2^2)*yt2)/
      (768*(g2 + gp2 - 2*k)^2) + ((1521*g2^2 - 5550*g2*gp2 + 4385*gp2^2)*yt2)/
      (768*(g2 + gp2 - 2*k)) + (((-531*g2^2)/512 + (117*g2*gp2)/256 - 
        (963*gp2^2)/512)*yt2)/k + (-11/2 - (32*g2^2)/(g2 + gp2)^2 + 
       (40*g2)/(g2 + gp2))*k*yt2 + (-19/4 - (15*g2^3)/gp2^3 - 
       (21*g2^2)/(2*gp2^2) + (191*g2)/(4*gp2) + (9*gp2)/(4*g2) + 
       (4*g2^3)/(g2 + gp2)^3 - (777*g2^2)/(8*(g2 + gp2)^2) + 
       (291*g2)/(4*(g2 + gp2)))*yt2^2 - (15*(g2 + gp2)*yt2^2)/
      (2*(g2 + gp2 - 8*k)) - (27*(g2 + gp2)^2*yt2^2)/
      (16*(g2 + gp2 - 2*k)^2) - ((9*g2^2 - 51*g2*gp2 + 32*gp2^2)*yt2^2)/
      (3*(g2 + gp2)*(g2 + gp2 - 2*k)) + 
     (((9*g2^2)/64 + (9*g2*gp2)/32 + (9*gp2^2)/64)*yt2^2)/k^2 + 
     (((407*g2)/64 + (247*gp2)/64 - (2*g2^2)/(g2 + gp2))*yt2^2)/k + 
     (-9/(2*g2) - (120*g2^2)/gp2^3 + (36*g2)/gp2^2 - 18/gp2 + 
       (3*g2^2)/(2*(g2 + gp2)^3) - (39*g2)/(2*(g2 + gp2)^2) - 36/(g2 + gp2))*
      yt2^3 + (9*(g2 + gp2)*yt2^3)/(8*(g2 + gp2 - 2*k)^2) + 
     ((9*g2^2 - 78*g2*gp2 + 41*gp2^2)*yt2^3)/(6*(g2 + gp2)^2*
       (g2 + gp2 - 2*k)) + (((-9*g2)/32 - (9*gp2)/32)*yt2^3)/k^2 + 
     ((-53/24 + (32*g2^2)/(3*(g2 + gp2)^2) - (40*g2)/(3*(g2 + gp2)))*yt2^3)/
      k - (3*g2*(3*g2 + gp2)*(3*g2 + 5*gp2))/(4*(gp2 + 2*yt2)) + 
     (g2^4*(3*g2^2 + 8*g2*gp2 + 3*gp2^2)*(12*g2^3 + 14*g2^2*gp2 - 
        27*g2*gp2^2 - 21*gp2^3))/(16*(g2 + gp2)^5*(g2*gp2 - 2*g2*yt2 - 
        2*gp2*yt2)) - ((3*g2 + 3*gp2 - 16*yt2)*(g2 + gp2 - 4*yt2)*
       (12*g2^2*gp2 + 8*g2*gp2^2 - 4*gp2^3 - 27*g2^2*yt2 - 6*g2*gp2*yt2 - 
        43*gp2^2*yt2))/(96*(g2 + gp2)*(g2 + gp2 - 8*yt2)*
       (g2 + gp2 + 8*k - 8*yt2)) + 
     (yt2*(18*g2^3 + 42*g2^2*gp2 + 46*g2*gp2^2 + 22*gp2^3 - 99*g2^2*yt2 - 
        102*g2*gp2*yt2 - 131*gp2^2*yt2 - 36*g2*yt2^2 - 36*gp2*yt2^2))/
      (32*(g2 + gp2)*(-k + yt2)) - 
     ((9*g2^3 - 69*g2^2*gp2 - 37*g2*gp2^2 + 41*gp2^3 + 36*g2^2*yt2 + 
        264*g2*gp2*yt2 - 28*gp2^2*yt2)*(3*g2^4 + 12*g2^3*gp2 + 
        18*g2^2*gp2^2 + 12*g2*gp2^3 + 3*gp2^4 - 36*g2^3*yt2 - 
        108*g2^2*gp2*yt2 - 108*g2*gp2^2*yt2 - 36*gp2^3*yt2 - 48*g2^2*yt2^2 - 
        96*g2*gp2*yt2^2 - 48*gp2^2*yt2^2 + 960*g2*yt2^3 + 960*gp2*yt2^3 - 
        1024*yt2^4))/(192*(g2 + gp2)^2*(g2 + gp2 - 8*yt2)*
       (g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 8*gp2*yt2 + 16*k*yt2))
 
cop1 = phi2*((9*g2^4)/(64*(g2 - gp2)) + (3*g2^6)/(4*gp2^3) + 
      (3*g2^5)/(8*gp2^2) - (1023*g2^4)/(64*gp2) + (187*gp2^4)/(384*g2) + 
      (7*gp2^5)/(64*g2^2) + (17*g2^8)/(32*(g2 + gp2)^5) - 
      (27*g2^4)/(128*(g2 + 2*gp2)) + (7803*g2^4)/(2048*(3*g2 + 2*gp2)) + 
      (g2^4*(997*g2 - 1334*gp2))/(384*(g2^2 + 2*g2*gp2 + 2*gp2^2)) + 
      (g2^6*(g2 + 10*gp2))/(16*(g2 + gp2)*(g2 - 8*k)^3) + 
      (g2^2*(12*g2^4 - 23*g2^3*gp2 + 142*g2^2*gp2^2 + 46*g2*gp2^3 + 4*gp2^4))/
       (96*(g2 + gp2)*(g2 - 8*k)^2) + (1335*g2^4)/(64*(3*g2 - 8*k)) + 
      ((4*g2^2 + 2*g2*gp2 - gp2^2)*(9*g2^4 - 12*g2^3*gp2 + 30*g2^2*gp2^2 + 
         4*g2*gp2^3 + gp2^4))/(24*(g2 + gp2)^2*(3*g2 - gp2 - 8*k)) + 
      (g2^2*(g2 + gp2)^2*(9*g2 + 4*gp2))/(48*(g2 + gp2 - 8*k)^2) - 
      (g2*(g2^2 - g2*gp2 + 2*gp2^2)*(g2^3 + 2*g2^2*gp2 + 3*g2*gp2^2 + gp2^3))/
       (48*(g2 + gp2)^2*(2*g2 + gp2 - 8*k)) + (1335*(g2 + gp2)^4)/
       (128*(3*g2 + 3*gp2 - 8*k)) - (101*g2^4)/(192*(g2 - 4*k)) - 
      (7*(g2 + gp2)^4)/(24*(g2 + gp2 - 4*k)) - (3*g2^7)/(32768*k^4) + 
      (3*g2^6)/(8192*k^3) + ((239*g2^5)/4096 + (225*g2^4*gp2)/4096 + 
        (135*g2^3*gp2^2)/2048 + (45*g2^2*gp2^3)/1024 + (75*g2*gp2^4)/4096 + 
        (15*gp2^5)/4096 - g2^6/(768*(g2 + gp2)))/k^2 + 
      (-9821/9 - (512*g2^2)/(3*gp2^2) - (128*g2)/(3*gp2) + (40*gp2)/(3*g2) + 
        (16*g2^3)/(g2 + gp2)^3 + (16*g2^2)/(9*(g2 + gp2)^2) + 
        (2272*g2)/(9*(g2 + gp2)))*k^3 + (18592/(3*g2) + 5776/(3*(g2 + gp2)))*
       k^4 + (-25088/(3*g2^2) - 12544/(3*(g2 + gp2)^2))*k^5 + 
      (4096/g2^3 + 2048/(g2 + gp2)^3)*k^6 + (6025*g2^4)/(6144*(g2 + 16*k)) + 
      (6025*(g2 + gp2)^4)/(12288*(g2 + gp2 + 16*k)) + 
      ((9*g2^4 + 24*g2^3*gp2 - 12*g2^2*gp2^2 - 4*g2*gp2^3 - gp2^4)*
        (7*g2^5 + g2^4*gp2 - 36*g2^3*gp2^2 - 10*g2^2*gp2^3 + 11*g2*gp2^4 - 
         gp2^5))/(192*g2^2*(g2 + gp2)^2*(3*g2^2 + 2*g2*gp2 - gp2^2 - 
         8*g2*k)) - ((g2 - gp2)*(g2 + gp2)*(2*g2 + gp2)*(g2^2 + gp2^2)*
        (2*g2^5 + 8*g2^4*gp2 + 17*g2^3*gp2^2 + 22*g2^2*gp2^3 + 7*g2*gp2^4 + 
         gp2^5))/(96*gp2^5*(g2^2 + 2*g2*gp2 + gp2^2 - 8*gp2*k)) + 
      (g2^2*(2*g2 + gp2)*(g2^2 + g2*gp2 - gp2^2)*(g2^2 + 2*g2*gp2 + 2*gp2^2)*
        (2*g2^4 + 8*g2^2*gp2^2 - g2*gp2^3 - 5*gp2^4))/
       (96*gp2^5*(g2 + gp2)*(g2^2 + 8*gp2*k)) + 
      (gp2*(176*g2^7 + 330*g2^6*gp2 + 71*g2^5*gp2^2 - 91*g2^4*gp2^3 - 
         25*g2^3*gp2^4 - 5*g2^2*gp2^5 - 1408*g2^6*k + 176*g2^5*gp2*k + 
         3384*g2^4*gp2^2*k + 1616*g2^3*gp2^3*k - 376*g2^2*gp2^4*k - 
         120*g2*gp2^5*k - 40*gp2^6*k))/(48*g2^2*(g2^3 + g2^2*gp2 - 
         16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 64*g2*k^2)) + 
      (gp2*(-88*g2^7 + 72*g2^6*gp2 + 148*g2^5*gp2^2 + 15*g2^4*gp2^3 + 
         g2^3*gp2^4 + 704*g2^6*k + 832*g2^5*gp2*k + 176*g2^4*gp2^2*k + 
         16*g2^3*gp2^3*k + 152*g2^2*gp2^4*k + 32*g2*gp2^5*k + 8*gp2^6*k))/
       (24*(g2 + gp2)^2*(g2^3 - 16*g2^2*k - 8*g2*gp2*k + 8*gp2^2*k + 
         64*g2*k^2 + 64*gp2*k^2)) - ((g2 + 8*k)*(g2^2 - 32*g2*k + 64*k^2)*
        (-7*g2^3 - 64*g2^2*k + 448*g2*k^2 + 1024*k^3))/
       (768*k*(g2^2 - 8*g2*k + 8*gp2*k + 64*k^2)) + 
      ((g2 - 4*k)*(g2^2 + 8*g2*k - 64*k^2)*(g2^2 - 8*g2*k - 32*k^2)*
        (g2^4 - 4*g2^3*k - 160*g2^2*k^2 - 512*g2*k^3 - 6144*k^4))/
       (768*(g2 - 8*k)^2*k^2*(g2^2 + g2*gp2 - 8*g2*k - 8*gp2*k + 64*k^2)) - 
      (g2^2*gp2*(27149 + 23040*nG))/4096 - (29*g2^3*(-1396207 + 69120*nG))/
       552960 - (gp2^3*(-315829 + 74240*nG))/36864 - 
      (g2*gp2^2*(-524839 + 131584*nG))/36864 + (-168583*g2^4 + 7680*g2^4*nG)/
       (17280*(g2 + gp2)) + (2729*g2^5 + 128160*g2^5*nG)/
       (17280*(g2 + gp2)^2) + (7*(-5833*g2^6 + 96*g2^6*nG))/
       (864*(g2 + gp2)^3) + (335*g2^7 - 1024*g2^7*nG)/(1152*(g2 + gp2)^4) - 
      (g2*(-2555*g2^4 - 2789*g2^3*gp2 - 536*g2^2*gp2^2 - 620*g2*gp2^3 - 
         264*gp2^4 + 256*g2^4*nG + 256*g2^3*gp2*nG))/
       (192*(g2 + gp2)*(g2 - 8*k)) + 
      (g2^2*(-9213*g2^4 - 8823*g2^3*gp2 + 212*g2^2*gp2^2 - 57*g2*gp2^3 - 
         59*gp2^4 + 720*g2^4*nG + 720*g2^3*gp2*nG))/(1536*(g2 + gp2)*
        (g2 - 2*k)^2) + (g2*(9*g2^6 - 6032*g2^5*gp2 - 10529*g2^4*gp2^2 - 
         3347*g2^3*gp2^3 + 1331*g2^2*gp2^4 + 157*g2*gp2^5 - 39*gp2^6 + 
         4*g2^5*gp2*nG + 8*g2^4*gp2^2*nG + 4*g2^3*gp2^3*nG))/
       (384*gp2*(g2 + gp2)^2*(g2 - 2*k)) - 
      (-1878*g2^4 - 447*g2^3*gp2 + 1184*g2^2*gp2^2 + 352*g2*gp2^3 + 8*gp2^4 + 
        192*g2^4*nG + 384*g2^3*gp2*nG + 512*g2^2*gp2^2*nG + 640*g2*gp2^3*nG + 
        320*gp2^4*nG)/(288*(g2 + gp2 - 8*k)) + 
      ((g2 + gp2)*(-9033*g2^4 - 25752*g2^3*gp2 - 33894*g2^2*gp2^2 - 
         22700*g2*gp2^3 - 5927*gp2^4 + 720*g2^4*nG + 1440*g2^3*gp2*nG + 
         1920*g2^2*gp2^2*nG + 2400*g2*gp2^3*nG + 1200*gp2^4*nG))/
       (3072*(g2 + gp2 - 2*k)^2) + (-432*g2^7 - 151311*g2^6*gp2 - 
        675042*g2^5*gp2^2 - 1362073*g2^4*gp2^3 - 1601476*g2^3*gp2^4 - 
        1172553*g2^2*gp2^5 - 490570*g2*gp2^6 - 86191*gp2^7 + 96*g2^6*gp2*nG + 
        384*g2^5*gp2^2*nG + 736*g2^4*gp2^3*nG + 1024*g2^3*gp2^4*nG + 
        1056*g2^2*gp2^5*nG + 640*g2*gp2^6*nG + 160*gp2^7*nG)/
       (18432*gp2*(g2 + gp2)^2*(g2 + gp2 - 2*k)) + 
      ((11*g2^5)/(48*(g2 + gp2)) + (13*gp2^4*(-63 + 40*nG))/9216 + 
        (g2^3*gp2*(655 + 104*nG))/1536 + (g2*gp2^3*(-207 + 130*nG))/1152 + 
        (g2^2*gp2^2*(1593 + 208*nG))/2304 + (g2^4*(-8521 + 312*nG))/3072)/k + 
      k*((2*g2^6)/(3*gp2^4) + g2^5/gp2^3 + (20*g2^4)/gp2^2 + 
        (19*g2^3)/(2*gp2) - (927*g2*gp2)/128 - (23*gp2^3)/(24*g2) + 
        g2^5/(3*(g2 + gp2)^3) + (25*g2^4)/(72*(g2 + gp2)^2) - 
        (2261*g2^3)/(72*(g2 + gp2)) - (g2^2*(-24269 + 4608*nG))/768 - 
        (gp2^2*(-33713 + 7680*nG))/2304) + 
      k^2*((-112*g2^3)/(3*gp2^2) - (88*g2^2)/(3*gp2) + (7*gp2^2)/(3*g2) + 
        (2*g2^4)/(g2 + gp2)^3 - (799*g2^3)/(18*(g2 + gp2)^2) + 
        (g2*(-6211 + 128*nG))/48 + (gp2*(1309 + 1920*nG))/144 + 
        (851*g2^2 + 384*g2^2*nG)/(18*(g2 + gp2))) + 
      ((3*g2 - 5*gp2)^2*(8*g2^4 + 96*g2^3*gp2 + 153*g2^2*gp2^2 + 
         78*g2*gp2^3 + 9*gp2^4))/(768*(g2 + gp2)^2*(g2 + gp2 - 8*yt2)) - 
      (31*(3*g2 - 5*gp2)^2*(g2 + gp2)^3)/(6144*(g2 + gp2 - 2*k)*
        (g2 + gp2 - 8*yt2)) - (5*(3*g2 - 5*gp2)^2*(g2 + gp2)*k)/
       (384*(g2 + gp2 - 8*yt2)) + ((3*g2 - 5*gp2)^2*k^2)/
       (12*(g2 + gp2 - 8*yt2)) + (4*(3*g2 - 5*gp2)^2*k^3)/
       (3*(g2 + gp2)*(g2 + gp2 - 8*yt2)) + (27*g2^4)/(16*(g2 - 2*yt2)) + 
      ((41*g2^4)/576 + (g2^3*gp2)/48 + (7*g2^2*gp2^2)/288 + 
        (7*g2*gp2^3)/144 + (17*gp2^4)/576 + g2^6/(18*(g2 + gp2)^2) - 
        g2^5/(9*(g2 + gp2)))/yt2 - (192*k^4)/yt2 + 
      ((-11573*g2^2)/864 - (2635*g2*gp2)/144 - (211*gp2^2)/72 - 
        g2^6/(g2 + gp2)^4 + (1495*g2^5)/(216*(g2 + gp2)^3) + 
        (4693*g2^4)/(108*(g2 + gp2)^2) - (15395*g2^3)/(432*(g2 + gp2)))*yt2 - 
      (3*g2^3*yt2)/(2*(g2 - 8*k)) - ((3*g2 - 5*gp2)^2*(g2 + gp2)*yt2)/
       (12*(g2 + gp2 - 8*k)) - (g2^4*yt2)/(8*(g2 - 2*k)^2) - 
      (7*g2^3*yt2)/(16*(g2 - 2*k)) - 
      ((g2 + gp2)^2*(9*g2^2 + 138*g2*gp2 - 31*gp2^2)*yt2)/
       (144*(g2 + gp2 - 2*k)^2) + ((g2 + gp2)*(333*g2^2 - 5910*g2*gp2 + 
         2525*gp2^2)*yt2)/(2304*(g2 + gp2 - 2*k)) + (3*g2^5*yt2)/(2048*k^3) + 
      (3*g2^4*yt2)/(512*k^2) + (((91*g2^3)/128 + (13*g2^2*gp2)/384 + 
         (359*g2*gp2^2)/1152 + (653*gp2^3)/1152)*yt2)/k + 
      ((10183*g2)/144 + (2167*gp2)/144 - (196*g2^2)/(9*(g2 + gp2)))*k*yt2 + 
      (14/3 + (128*g2^2)/(3*(g2 + gp2)^2) - (160*g2)/(3*(g2 + gp2)))*k^2*
       yt2 + ((-195181*g2)/2160 + (20*g2^3)/gp2^2 + (16*g2^2)/gp2 - 
        (23*gp2)/2 - (3*gp2^2)/(4*g2) + (3286*g2^4)/(27*(g2 + gp2)^3) - 
        (100109*g2^3)/(540*(g2 + gp2)^2) + (280897*g2^2)/(2160*(g2 + gp2)))*
       yt2^2 - (2*g2^3*yt2^2)/(g2 - 8*k)^2 + (13*g2^2*yt2^2)/(2*(g2 - 8*k)) + 
      ((9*g2^2 + 66*g2*gp2 - 7*gp2^2)*yt2^2)/(9*(g2 + gp2 - 8*k)) - 
      (23*g2^3*yt2^2)/(32*(g2 - 2*k)^2) - (147*g2^2*yt2^2)/(16*(g2 - 2*k)) - 
      ((g2 + gp2)*(9*g2^2 + 30*g2*gp2 + 5*gp2^2)*yt2^2)/
       (36*(g2 + gp2 - 2*k)^2) - ((1341*g2^2 + 474*g2*gp2 + 2077*gp2^2)*
        yt2^2)/(576*(g2 + gp2 - 2*k)) + 
      (((-33*g2^3)/256 - (27*g2^2*gp2)/256 - (27*g2*gp2^2)/256 - 
         (9*gp2^3)/256)*yt2^2)/k^2 + 
      (((-219*g2^2)/128 - (917*g2*gp2)/192 - (71*gp2^2)/1152)*yt2^2)/k + 
      (-184/3 + (32*g2^2)/(3*(g2 + gp2)^2) - (40*g2)/(3*(g2 + gp2)))*k*
       yt2^2 + (1793/24 + (50*g2^2)/gp2^2 + (2*g2)/gp2 - (3*gp2)/(2*g2) - 
        (193*g2^2)/(24*(g2 + gp2)^2) - (29*g2)/(3*(g2 + gp2)))*yt2^3 - 
      (5*g2^2*yt2^3)/(g2 - 8*k)^2 - (36*g2*yt2^3)/(g2 - 8*k) - 
      (24*(g2 + gp2)*yt2^3)/(g2 + gp2 - 8*k) + (31*g2^2*yt2^3)/
       (16*(g2 - 2*k)^2) + (21*g2*yt2^3)/(4*(g2 - 2*k)) + 
      (33*(g2 + gp2)^2*yt2^3)/(32*(g2 + gp2 - 2*k)^2) + 
      ((261*g2^2 - 822*g2*gp2 + 709*gp2^2)*yt2^3)/(144*(g2 + gp2)*
        (g2 + gp2 - 2*k)) + (((-45*g2^2)/128 - (15*g2*gp2)/64 - 
         (15*gp2^2)/128)*yt2^3)/k^2 + 
      (((49*g2)/144 - (437*gp2)/288 - (16*g2^2)/(9*(g2 + gp2)))*yt2^3)/k + 
      (4/g2 - g2/(g2 + gp2)^2)*yt2^4 + (207*yt2^4)/(16*k) + 
      (9*yt2^5)/(8*k^2) - (7*yt2^4)/(2*(-2*k + yt2)) - 
      (9*g32*yt2^3)/(-k + yt2) + (g2*(3*g2 + gp2)*(4*g2^2 + 7*g2*gp2 + 
         6*gp2^2))/(6*(gp2 + 2*yt2)) + (267*yt2^4)/(4*(-4*k + 3*yt2)) - 
      (g2^4*gp2*(4*g2^2 + 17*g2*gp2 + 10*gp2^2)*(12*g2^3 + 14*g2^2*gp2 - 
         27*g2*gp2^2 - 21*gp2^3))/(48*(g2 + gp2)^5*(g2*gp2 - 2*g2*yt2 - 
         2*gp2*yt2)) + (g2^4*(g2 - 8*k)^2*(g2 - 4*k)*(3*g2^2 + 24*g2*k - 
         640*k^2))/(32768*k^4*(g2^2 - 8*g2*k + 16*k*yt2)) + 
      (yt2*(12*g2^2*gp2 + 8*g2*gp2^2 - 4*gp2^3 - 27*g2^2*yt2 - 6*g2*gp2*yt2 - 
         43*gp2^2*yt2)*(g2^2 + 2*g2*gp2 + gp2^2 - 8*g2*yt2 - 8*gp2*yt2 - 
         4*yt2^2))/(9*(g2 + gp2)*(g2 + gp2 - 8*yt2)*(g2 + gp2 + 8*k - 
         8*yt2)) - (yt2*(54*g2^4 + 96*g2^3*gp2 + 88*g2^2*gp2^2 + 
         68*g2*gp2^3 + 22*gp2^4 - 117*g2^3*yt2 - 369*g2^2*gp2*yt2 - 
         228*g2*gp2^2*yt2 + 24*gp2^3*yt2 + 261*g2^2*yt2^2 + 
         291*g2*gp2*yt2^2 + 158*gp2^2*yt2^2 + 16362*g2*yt2^3 + 
         16362*gp2*yt2^3))/(96*(g2 + gp2)*(-k + yt2)) + 
      g32*((-128*k^2)/3 + (272*k*yt2)/3 - (158*yt2^2)/3 + yt2^3/k) + 
      ((9*g2^3 - 69*g2^2*gp2 - 37*g2*gp2^2 + 41*gp2^3 + 36*g2^2*yt2 + 
         264*g2*gp2*yt2 - 28*gp2^2*yt2)*(g2^4 + 4*g2^3*gp2 + 6*g2^2*gp2^2 + 
         4*g2*gp2^3 + gp2^4 - 20*g2^3*yt2 - 60*g2^2*gp2*yt2 - 
         60*g2*gp2^2*yt2 - 20*gp2^3*yt2 + 176*g2^2*yt2^2 + 352*g2*gp2*yt2^2 + 
         176*gp2^2*yt2^2 - 784*g2*yt2^3 - 784*gp2*yt2^3 + 896*yt2^4))/
       (288*(g2 + gp2)*(g2 + gp2 - 8*yt2)*(g2^2 + 2*g2*gp2 + gp2^2 - 
         8*g2*yt2 - 8*gp2*yt2 + 16*k*yt2)));


==> anc/SMdV2dG.anc <==
(* ----------------------------------------------------------------------- 
This file contains the result for d(V^{(2)})/dG, where V^{(2)} is the 
two-loop contribution to the effective potential of the Standard Model, 
as computed in the paper "Effective potential at three loops" by 
Stephen P. Martin.
       
The arguments of the integral functions in this file are 0 and:
  Hi = 3*k*phi2 + m2 = Higgs scalar squared mass
  Go = k*phi2 + m2 = Goldstone boson squared mass
  t = yt2*phi2/2 = top-quark squared mass
  W = g2*phi2/4 = W boson squared mass
  Z = (g2 + gp2)*phi2/4 = Z boson squared mass.
where
  yt2 = (y_t)^2,
  g2 = g^2,
  gp2 = (g')^2,
  phi2 = phi^2,
  k = lambda,
  m2 = negative squared mass of the Higgs field.
      
Each basis integral also has an implicit dependence on the MSbar
renormalization scale Q. 
  
The basis integral functions A[x] and I2[x,y,z] are as defined in the paper
"Evaluation of the general 3-loop vacuum Feynman integral", by
Stephen P. Martin and David G. Robertson
Phys.Rev. D95 (2017) no.1, 016008
arXiv:1610.07720 [hep-ph]

This file can be read into Mathematica. Note that I2 is used instead of
I in this file, in order to not confuse Mathematica, which reserves the
symbol I to be the square root of -1. The explicit results for I2[x,y,z]
are given in eqs. (5.4)-(5.12) of arXiv:1610.07720.       
---------------------------------------------------------------------------*)
 
dV2dG = -9*k^2*phi2 + (3*g2^3*gp2*phi2^2)/(4*(g2 + gp2)*(-4*Go + g2*phi2)) + 
     (k*(18*Go + 3*g2*phi2 + gp2*phi2))/2 + (9*g2^3*phi2^2)/
      (32*(-Go + g2*phi2 - 2*k*phi2)) + (9*(g2 + gp2)^3*phi2^2)/
      (64*(-Go + g2*phi2 + gp2*phi2 - 2*k*phi2)) + 
     (18*k^3*phi2^2)/(-3*Go + 2*k*phi2) + 
     (1152*g2^2*Go^4 + 2304*g2*Go^4*gp2 + 2688*Go^4*gp2^2 + 
       384*g2^3*Go^3*phi2 - 1600*g2^2*Go^3*gp2*phi2 - 
       3584*g2*Go^3*gp2^2*phi2 - 832*Go^3*gp2^3*phi2 - 
       1104*g2^4*Go^2*phi2^2 - 1184*g2^3*Go^2*gp2*phi2^2 - 
       536*g2^2*Go^2*gp2^2*phi2^2 - 496*g2*Go^2*gp2^3*phi2^2 + 
       56*Go^2*gp2^4*phi2^2 - 432*g2^5*Go*phi2^3 - 1080*g2^4*Go*gp2*phi2^3 - 
       1008*g2^3*Go*gp2^2*phi2^3 - 640*g2^2*Go*gp2^3*phi2^3 - 
       320*g2*Go*gp2^4*phi2^3 - 40*Go*gp2^5*phi2^3 + 123*g2^4*gp2^2*phi2^4 + 
       246*g2^3*gp2^3*phi2^4 + 162*g2^2*gp2^4*phi2^4 + 48*g2*gp2^5*phi2^4 + 
       9*gp2^6*phi2^4)/(32*(g2 + gp2)^2*phi2*(16*Go^2 - 16*g2*Go*phi2 - 
        8*Go*gp2*phi2 + gp2^2*phi2^2)) - 6*Go*yt2 - 3*k*phi2*yt2 - 
     (9*phi2*yt2^2)/2 + (9*phi2^2*yt2^3)/(2*(-Go + 2*phi2*yt2)) - 
     (3*phi2^2*(3*g2^3 + 3*g2^2*gp2 + 3*g2*gp2^2 + gp2^3 - 128*k^3 - 
        32*yt2^3))/(64*(Go + 2*k*phi2)) + 
     (9*Go*k + 9*k^2*phi2 + (3*Go*(3*g2^2*Go + 6*g2*Go*gp2 + 7*Go*gp2^2 + 
          2*g2^2*gp2*phi2 + 2*g2*gp2^2*phi2))/(4*(g2 + gp2)^2*phi2))*Zeta2 + 
     (9*k + (3*(3*g2^2 + 2*g2*gp2 + gp2^2)*phi2)/(16*Go) - 
       (3*g2^2*gp2*phi2)/(2*(g2 + gp2)*(-4*Go + g2*phi2)) - 
       (9*k^2*phi2)/(-3*Go + 2*k*phi2) + (3*k^2*phi2)/(Go + 2*k*phi2) - 
       (3*(-128*Go^3*gp2^2 - 48*g2^3*Go^2*phi2 + 80*g2^2*Go^2*gp2*phi2 + 
          240*g2*Go^2*gp2^2*phi2 + 48*Go^2*gp2^3*phi2 + 48*g2^4*Go*phi2^2 - 
          56*g2^3*Go*gp2*phi2^2 - 120*g2^2*Go*gp2^2*phi2^2 - 
          8*g2*Go*gp2^3*phi2^2 - 19*g2^3*gp2^2*phi2^3 - 
          19*g2^2*gp2^3*phi2^3 - g2*gp2^4*phi2^3 - gp2^5*phi2^3))/
        (8*(g2 + gp2)^2*phi2*(-16*Go^2 + 16*g2*Go*phi2 + 8*Go*gp2*phi2 - 
          gp2^2*phi2^2)) + (9*yt2)/2 - (3*phi2*yt2^2)/(2*(-Go + 2*phi2*yt2)))*
      A[Go] + ((-9*(g2*gp2 - 2*g2*k - 2*gp2*k))/(4*Go*(g2 + gp2)) + 
       (3*gp2^2)/(2*(g2 + gp2)^2*phi2) - (27*k)/(4*(-3*Go + 2*k*phi2)) + 
       (3*k)/(4*(Go + 2*k*phi2)))*A[Go]^2 + 
     ((-3*k)/2 - (18*Go + 3*g2*phi2 + gp2*phi2)/(8*phi2) - 
       (3*g2^2*phi2)/(16*(-Go + g2*phi2 - 2*k*phi2)) - 
       (3*(g2 + gp2)^2*phi2)/(32*(-Go + g2*phi2 + gp2*phi2 - 2*k*phi2)) - 
       (9*k^2*phi2)/(2*(-3*Go + 2*k*phi2)) + (3*yt2)/2 + 
       (3*phi2*(9*g2^2 + 6*g2*gp2 + 3*gp2^2 + 112*k^2 - 16*yt2^2))/
        (32*(Go + 2*k*phi2)))*A[Hi] + 
     ((9*k)/(2*Go) + (27*k)/(4*(-3*Go + 2*k*phi2)) + 
       (3*k)/(4*(Go + 2*k*phi2)))*A[Go]*A[Hi] + 
     (9/(8*phi2) + (3*k)/(2*(Go + 2*k*phi2)))*A[Hi]^2 + 
     ((-3*phi2*yt2^2)/(Go + 2*k*phi2) - (3*phi2*yt2^2)/(-Go + 2*phi2*yt2))*
      A[t] + ((-9*yt2)/Go + (3*yt2)/(-Go + 2*phi2*yt2))*A[Go]*A[t] - 
     (6*yt2*A[Hi]*A[t])/(Go + 2*k*phi2) + 
     ((3*yt2)/(Go + 2*k*phi2) - (3*yt2)/(-Go + 2*phi2*yt2))*A[t]^2 + 
     ((-3*g2^2*gp2*phi2)/(2*(g2 + gp2)*(-4*Go + g2*phi2)) - 
       (3*g2^2*phi2)/(8*(-Go + g2*phi2 - 2*k*phi2)) + 
       (3*g2^2*phi2)/(8*(Go + 2*k*phi2)) + 
       (3*g2*(-16*g2*Go^2 - 16*Go^2*gp2 + 16*g2^2*Go*phi2 + 
          24*g2*Go*gp2*phi2 + 4*Go*gp2^2*phi2 + g2*gp2^2*phi2^2))/
        ((g2 + gp2)*(-16*Go^2 + 16*g2*Go*phi2 + 8*Go*gp2*phi2 - 
          gp2^2*phi2^2)))*A[W] + 
     ((9*g2)/(4*Go) + (6*g2*gp2)/((g2 + gp2)*(-4*Go + g2*phi2)) + 
       (12*g2*gp2*(-4*Go + 4*g2*phi2 + 3*gp2*phi2))/
        ((g2 + gp2)*(-16*Go^2 + 16*g2*Go*phi2 + 8*Go*gp2*phi2 - 
          gp2^2*phi2^2)))*A[Go]*A[W] + 
     ((3*g2)/(4*(-Go + g2*phi2 - 2*k*phi2)) + (3*g2)/(2*(Go + 2*k*phi2)))*
      A[Hi]*A[W] + (3/(2*phi2) - (3*g2)/(4*(-Go + g2*phi2 - 2*k*phi2)) - 
       (3*g2)/(4*(Go + 2*k*phi2)))*A[W]^2 + 
     ((-3*(g2 + gp2)^2*phi2)/(16*(-Go + g2*phi2 + gp2*phi2 - 2*k*phi2)) + 
       (3*(g2 + gp2)^2*phi2)/(16*(Go + 2*k*phi2)) + 
       (3*(-16*g2^2*Go^2 - 16*Go^2*gp2^2 + 16*g2^3*Go*phi2 + 
          8*g2^2*Go*gp2*phi2 + 8*g2*Go*gp2^2*phi2 + 8*Go*gp2^3*phi2 + 
          3*g2^2*gp2^2*phi2^2 + 2*g2*gp2^3*phi2^2 - gp2^4*phi2^2))/
        (2*(g2 + gp2)*(-16*Go^2 + 16*g2*Go*phi2 + 8*Go*gp2*phi2 - 
          gp2^2*phi2^2)))*A[Z] + ((9*(g2 + gp2))/(8*Go) - 
       (12*g2*gp2*(-4*Go + 4*g2*phi2 + gp2*phi2))/((g2 + gp2)*
         (-16*Go^2 + 16*g2*Go*phi2 + 8*Go*gp2*phi2 - gp2^2*phi2^2)))*A[Go]*
      A[Z] + ((3*(g2 + gp2))/(8*(-Go + g2*phi2 + gp2*phi2 - 2*k*phi2)) + 
       (3*(g2 + gp2))/(4*(Go + 2*k*phi2)))*A[Hi]*A[Z] + 
     (3*gp2^2*(16*Go^2 - 16*g2*Go*phi2 - 8*Go*gp2*phi2 + 8*g2^2*phi2^2 + 
        8*g2*gp2*phi2^2 + gp2^2*phi2^2)*A[W]*A[Z])/((g2 + gp2)^2*phi2*
       (16*Go^2 - 16*g2*Go*phi2 - 8*Go*gp2*phi2 + gp2^2*phi2^2)) + 
     (3/(4*phi2) - (3*(g2 + gp2))/(8*(-Go + g2*phi2 + gp2*phi2 - 2*k*phi2)) - 
       (3*(g2 + gp2))/(8*(Go + 2*k*phi2)))*A[Z]^2 - 6*yt2*I2[0, Go, t] + 
     ((3*g2^2*gp2*phi2)/(2*(g2 + gp2)*(-4*Go + g2*phi2)) + 
       (3*gp2*(4*Go*gp2 + 2*g2^2*phi2 + g2*gp2*phi2))/(4*(g2 + gp2)^2*phi2))*
      I2[0, Go, W] - (3*gp2^2*(-4*Go + g2*phi2 + gp2*phi2)*I2[0, Go, Z])/
      (4*(g2 + gp2)^2*phi2) + (6*k - (3*(-4*Go + g2*phi2))/(4*phi2))*
      I2[0, Hi, W] + (3*k - (3*(-4*Go + g2*phi2 + gp2*phi2))/(8*phi2))*
      I2[0, Hi, Z] + ((9*k^2*phi2)/(2*(-3*Go + 2*k*phi2)) - 
       (3*k^2*phi2)/(2*(Go + 2*k*phi2)))*I2[Go, Go, Hi] + 
     (3*g2*I2[Go, Go, W])/2 + (3*(g2 - gp2)^2*I2[Go, Go, Z])/(4*(g2 + gp2)) + 
     (3*g2*I2[Go, Hi, W])/2 + (3*(g2 + gp2)*I2[Go, Hi, Z])/4 + 
     (-3*yt2 + (3*phi2*yt2^2)/(2*(-Go + 2*phi2*yt2)))*I2[Go, t, t] + 
     (3*gp2^2*(-4*Go + 2*g2*phi2 + gp2*phi2)^3*I2[Go, W, Z])/
      (4*(g2 + gp2)^2*phi2*(16*Go^2 - 16*g2*Go*phi2 - 8*Go*gp2*phi2 + 
        gp2^2*phi2^2)) - (3*k^2*phi2*I2[Hi, Hi, Hi])/(Go + 2*k*phi2) + 
     (-3*yt2 + (3*phi2*yt2^2)/(2*(Go + 2*k*phi2)))*I2[Hi, t, t] + 
     (-3*k + (3*(-2*Go + g2*phi2))/(4*phi2) + (3*g2^2*phi2)/
        (16*(-Go + g2*phi2 - 2*k*phi2)) - (3*g2^2*phi2)/(16*(Go + 2*k*phi2)))*
      I2[Hi, W, W] + ((-3*k)/2 + (3*(-2*Go + g2*phi2 + gp2*phi2))/(8*phi2) + 
       (3*(g2 + gp2)^2*phi2)/(32*(-Go + g2*phi2 + gp2*phi2 - 2*k*phi2)) - 
       (3*(g2 + gp2)^2*phi2)/(32*(Go + 2*k*phi2)))*I2[Hi, Z, Z];


